NNLO zero-jettiness beam and soft functions to higher orders in the dimensional-regularization parameter $\epsilon$

We present the calculation of the next-to-next-to-leading order (NNLO) zero-jettiness beam and soft functions, up to the second order in the expansion in the dimensional regularization parameter $\epsilon$. These higher order terms are needed for the computation of the next-to-next-to-next-to-leading order (N$^3$LO) zero-jettiness soft and beam functions. As a byproduct, we confirm the $O(\epsilon^0)$ results for NNLO beam and soft functions available in the literature.

==> anc/TTP20-004-Ancillary-file.m <==
(* ::Package:: *)

(* Ancillary file for the article
'NNLO zero-jettiness beam and soft functions to higher orders in the dimensional-regularization parameter \[Epsilon]'
by Daniel Baranowski, P3H-20-006, TTP20-004.
All expressions are in Mathematica-readable form.

The function L[n,x] denotes the plus distribution L[n,x]=[(Log^n (x))/x]_+ as defined in Eq. (2.47).
\[Delta][x] denotes the delta function.
The function HPL[{a,b,...},z] describes the harmonic polylogarithms H(a,b,...,z) as defined in Eq. (2.38).


BB[i,j,n] is the \[Alpha]_s renormalized N^nLO bare partonic beam function B^b_{ij}^(n) 
B^b_{ij}=\Sum_{n} (\[Alpha]_s/(4\[Pi]))^n B^b_{ij}^(n),
as defined in as defined in Eq .(2.44).
Explicit results are provided for BB[q[i],q[j],k], BB[q[i],g,k], BB[q[i],qbar[j],k], BB[g,q[i],k] and BB[g,g,k] for k=1,2.
All NNLO(NLO) bare partonic beam functions are given up to order epsilon^2(epsilon^4) as required for the renomralization of N3LO beam functions.


Mc[i,j,n] is the renormalized N^nLO matching coefficient I_{ij}^(n) 
I_{ij}=\Sum_{n} (\[Alpha]_s/(4\[Pi]))^n I_{ij}^(n),
as defined in Eq. (2.44).
Explicit results are provided for Mc[q[i],q[j],k], Mc[q[i],g,k], Mc[q[i],qbar[j],k], Mc[g,q[i],k] and Mc[g,g,k] for k=1,2.
All NNLO(NLO) matching coefficients are given up to order epsilon^2(epsilon^4) as required for the renomralization of N3LO beam functions.


Soft[n] is the bare N^nLO soft function S^(n)
S=\Sum_{n} [\[Alpha]_s]^n S^(n) with [\[Alpha]_s]= (g_{s,b})^2/(8 \[Pi]^2) (4\[Pi])^\[Epsilon]/(\[CapitalGamma](1-\[Epsilon])),
as defined in Eq. (3.1).
Explicit results for Soft[2] are given up to order epsilon^2 as required for the renomralization of N3LO soft function.
An explicit result for Soft[1] is given up to arbitrary order.
Factors of \[Tau]^(-1-k ep) are not yet expanded.*)


Soft[1] = (4*Ca*\[Tau]^(-1 - 2*\[Epsilon]))/\[Epsilon]
 
Soft[2] = \[Tau]^(-1 - 4*\[Epsilon])*
     (Ca*CA*(404/27 - (11*Pi^2)/9 + 11/(3*\[Epsilon]^2) + 
        (67/9 - Pi^2/3)/\[Epsilon] + \[Epsilon]*(2140/81 + (67*Pi^2)/9 - 
          (49*Pi^4)/90 - (220*Zeta[3])/3) - 14*Zeta[3] + 
        \[Epsilon]^3*(67528/729 + (2416*Pi^2)/81 + (469*Pi^4)/45 - 
          (10*Pi^6)/63 - (7864*Zeta[3])/27 + (880*Pi^2*Zeta[3])/9 - 
          126*Zeta[3]^2 - (6248*Zeta[5])/3) + \[Epsilon]^2*
         (12416/243 - (368*Pi^2)/81 - (143*Pi^4)/45 + 268*Zeta[3] + 
          (8*Pi^2*Zeta[3])/3 - 170*Zeta[5])) + 
      Ca*nf*TF*(-112/27 + (4*Pi^2)/9 - 4/(3*\[Epsilon]^2) - 
        20/(9*\[Epsilon]) + \[Epsilon]^2*(2144/243 + (160*Pi^2)/81 + 
          (52*Pi^4)/45 - (352*Zeta[3])/3) + \[Epsilon]*
         (-80/81 - (28*Pi^2)/9 + (80*Zeta[3])/3) + \[Epsilon]^3*
         (34672/729 - (1000*Pi^2)/81 - (208*Pi^4)/45 + (3488*Zeta[3])/27 - 
          (320*Pi^2*Zeta[3])/9 + (2272*Zeta[5])/3)) + 
      Ca^2*(-8/\[Epsilon]^3 + (16*Pi^2)/(3*\[Epsilon]) + 
        (16*Pi^4*\[Epsilon])/5 + 128*Zeta[3] + \[Epsilon]^3*
         ((2528*Pi^6)/945 - 1024*Zeta[3]^2) + \[Epsilon]^2*
         ((-256*Pi^2*Zeta[3])/3 + 1536*Zeta[5])))
 
Soft /: Soft::usage = "Soft[n] is the bare \!\(\*SuperscriptBox[\(N\), \
\(n\)]\)LO soft function \!\(\*SuperscriptBox[\(S\), \
\((n)\)]\)\nS=\[CapitalSigma]_{n} [\[Alpha]_s\!\(\*SuperscriptBox[\(]\), \
\(n\)]\) \!\(\*SuperscriptBox[\(S\), \((n)\)]\) with [\[Alpha]_s]= \
\!\(\*FractionBox[\n RowBox[{\"(\", \n  RowBox[{SubscriptBox[\"g\", \n    \
RowBox[{\"s\", \",\", \"b\", \" \"}]], \
SuperscriptBox[Cell[\")\",ExpressionUUID->\"8b9d9308-9152-4543-a1b2-65ccd38c8\
5d8\"], \"2\"]}]}], \n RowBox[{\"8\", \" \", SuperscriptBox[\"\[Pi]\", \
\"2\"]}]]\) \!\(\*FractionBox[SuperscriptBox[\((4  \[Pi])\), \(\[Epsilon]\)], \
\(\[CapitalGamma] \((1 - \[Epsilon])\)\)]\),\nas defined in Eq. \
(3.1).\nExplicit results for Soft[2] are given up to order epsilon^2 as \
required for the renomralization of N3LO soft function.\nAn explicit result \
for Soft[1] is given up to arbitrary order.\nFactors of \
\!\(\*SuperscriptBox[\(\[Tau]\), \(\(-1\) - k\\ ep\)]\) are not yet \
expanded."
 
Mc[g, g, 1] = CA*(((4*(-2 + z^(-1) + z - z^2) + 4*L[0, 1 - z])*
         L[0, t/\[Mu]^2])/\[Mu]^2 + (4*L[1, t/\[Mu]^2]*\[Delta][1 - z])/
        \[Mu]^2 + \[Delta][t]*((4*(1 - z + z^2)^2*HPL[{0}, z])/((-1 + z)*z) + 
         (8 - 4/z - 4*z + 4*z^2)*HPL[{1}, z] + 4*L[1, 1 - z] - 
         (Pi^2*\[Delta][1 - z])/3)) + CA*\[Epsilon]^2*
      ((((4*(1 - z + z^2)^2*HPL[{0}, z])/((-1 + z)*z) + 
           (8 - 4/z - 4*z + 4*z^2)*HPL[{1}, z])*L[1, t/\[Mu]^2] + 
         4*L[1, 1 - z]*L[1, t/\[Mu]^2] + L[0, t/\[Mu]^2]*
          ((Pi^2*(-1 + 2*z - z^2 + z^3))/(3*z) - (4*(1 - z + z^2)^2*
             HPL[{2}, z])/((-1 + z)*z) - (4*(1 - z + z^2)^2*HPL[{0, 0}, z])/
            ((-1 + z)*z) - (4*(1 - z + z^2)^2*HPL[{1, 0}, z])/((-1 + z)*z) + 
           4*(-2 + z^(-1) + z - z^2)*HPL[{1, 1}, z] - (Pi^2*L[0, 1 - z])/3 + 
           2*L[2, 1 - z]) + 2*(-2 + z^(-1) + z - z^2)*L[2, t/\[Mu]^2] + 
         2*L[0, 1 - z]*L[2, t/\[Mu]^2])/\[Mu]^2 + 
       ((-(Pi^2*L[1, t/\[Mu]^2])/3 + (2*L[3, t/\[Mu]^2])/3 + 
          (4*L[0, t/\[Mu]^2]*Zeta[3])/3)*\[Delta][1 - z])/\[Mu]^2 + 
       \[Delta][t]*(-(Pi^2*(1 - z + z^2)^2*HPL[{0}, z])/(3*(-1 + z)*z) + 
         (Pi^2*(1 - 2*z + z^2 - z^3)*HPL[{1}, z])/(3*z) + 
         (4*(1 - z + z^2)^2*HPL[{3}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 2}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 1}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{0, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 1, 0}, z])/((-1 + z)*z) + 
         (8 - 4/z - 4*z + 4*z^2)*HPL[{1, 1, 1}, z] - (Pi^2*L[1, 1 - z])/3 + 
         (2*L[3, 1 - z])/3 + (4*(1 - 2*z + z^2 - z^3)*Zeta[3])/(3*z) + 
         (4*L[0, 1 - z]*Zeta[3])/3 + (Pi^4*\[Delta][1 - z])/360)) + 
     CA*\[Epsilon]*((L[0, t/\[Mu]^2]*((-4*(1 - z + z^2)^2*HPL[{0}, z])/
            ((-1 + z)*z) + 4*(-2 + z^(-1) + z - z^2)*HPL[{1}, z] - 
           4*L[1, 1 - z]) + (8 - 4/z - 4*z + 4*z^2)*L[1, t/\[Mu]^2] - 
         4*L[0, 1 - z]*L[1, t/\[Mu]^2])/\[Mu]^2 + 
       (((Pi^2*L[0, t/\[Mu]^2])/3 - 2*L[2, t/\[Mu]^2])*\[Delta][1 - z])/
        \[Mu]^2 + \[Delta][t]*((Pi^2*(1 - 2*z + z^2 - z^3))/(3*z) + 
         (4*(1 - z + z^2)^2*HPL[{2}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 0}, z])/((-1 + z)*z) + 
         (8 - 4/z - 4*z + 4*z^2)*HPL[{1, 1}, z] + (Pi^2*L[0, 1 - z])/3 - 
         2*L[2, 1 - z] - (4*Zeta[3]*\[Delta][1 - z])/3)) + 
     CA*\[Epsilon]^4*((((Pi^2*(-1 + 2*z - z^2 + z^3))/(6*z) - 
           (2*(1 - z + z^2)^2*HPL[{2}, z])/((-1 + z)*z) - 
           (2*(1 - z + z^2)^2*HPL[{0, 0}, z])/((-1 + z)*z) - 
           (2*(1 - z + z^2)^2*HPL[{1, 0}, z])/((-1 + z)*z) + 
           2*(-2 + z^(-1) + z - z^2)*HPL[{1, 1}, z])*L[2, t/\[Mu]^2] + 
         L[2, 1 - z]*L[2, t/\[Mu]^2] + L[1, 1 - z]*
          (-(Pi^2*L[1, t/\[Mu]^2])/3 + (2*L[3, t/\[Mu]^2])/3) + 
         ((2*(1 - z + z^2)^2*HPL[{0}, z])/(3*(-1 + z)*z) + 
           (2*(-1 + 2*z - z^2 + z^3)*HPL[{1}, z])/(3*z))*L[3, t/\[Mu]^2] + 
         ((1 - 2*z + z^2 - z^3)*L[4, t/\[Mu]^2])/(6*z) + 
         L[1, t/\[Mu]^2]*(-(Pi^2*(1 - z + z^2)^2*HPL[{0}, z])/
            (3*(-1 + z)*z) + (Pi^2*(1 - 2*z + z^2 - z^3)*HPL[{1}, z])/(3*z) + 
           (4*(1 - z + z^2)^2*HPL[{3}, z])/((-1 + z)*z) + 
           (4*(1 - z + z^2)^2*HPL[{1, 2}, z])/((-1 + z)*z) + 
           (4*(1 - z + z^2)^2*HPL[{2, 0}, z])/((-1 + z)*z) + 
           (4*(1 - z + z^2)^2*HPL[{2, 1}, z])/((-1 + z)*z) + 
           (4*(1 - z + z^2)^2*HPL[{0, 0, 0}, z])/((-1 + z)*z) + 
           (4*(1 - z + z^2)^2*HPL[{1, 0, 0}, z])/((-1 + z)*z) + 
           (4*(1 - z + z^2)^2*HPL[{1, 1, 0}, z])/((-1 + z)*z) + 
           (8 - 4/z - 4*z + 4*z^2)*HPL[{1, 1, 1}, z] + (2*L[3, 1 - z])/3 + 
           (4*(1 - 2*z + z^2 - z^3)*Zeta[3])/(3*z)) + L[0, t/\[Mu]^2]*
          ((Pi^4*(1 - 2*z + z^2 - z^3))/(360*z) + (Pi^2*(1 - z + z^2)^2*
             HPL[{2}, z])/(3*(-1 + z)*z) - (4*(1 - z + z^2)^2*HPL[{4}, z])/
            ((-1 + z)*z) + (Pi^2*(1 - z + z^2)^2*HPL[{0, 0}, z])/
            (3*(-1 + z)*z) + (Pi^2*(1 - z + z^2)^2*HPL[{1, 0}, z])/
            (3*(-1 + z)*z) + (Pi^2*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1}, z])/
            (3*z) - (4*(1 - z + z^2)^2*HPL[{1, 3}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{2, 2}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{3, 0}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{3, 1}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{1, 1, 2}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{1, 2, 0}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{1, 2, 1}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{2, 0, 0}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{2, 1, 0}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{2, 1, 1}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{0, 0, 0, 0}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{1, 0, 0, 0}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{1, 1, 0, 0}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{1, 1, 1, 0}, z])/((-1 + z)*z) + 
           4*(-2 + z^(-1) + z - z^2)*HPL[{1, 1, 1, 1}, z] + 
           (Pi^4*L[0, 1 - z])/360 - (Pi^2*L[2, 1 - z])/6 + L[4, 1 - z]/6 + 
           (4*(1 - z + z^2)^2*HPL[{0}, z]*Zeta[3])/(3*(-1 + z)*z) + 
           (4*(-1 + 2*z - z^2 + z^3)*HPL[{1}, z]*Zeta[3])/(3*z) + 
           (4*L[1, 1 - z]*Zeta[3])/3) + L[0, 1 - z]*
          (-(Pi^2*L[2, t/\[Mu]^2])/6 + L[4, t/\[Mu]^2]/6 + 
           (4*L[1, t/\[Mu]^2]*Zeta[3])/3))/\[Mu]^2 + 
       (((Pi^4*L[1, t/\[Mu]^2])/360 - (Pi^2*L[3, t/\[Mu]^2])/18 + 
          L[5, t/\[Mu]^2]/30 + (2*L[2, t/\[Mu]^2]*Zeta[3])/3 + 
          L[0, t/\[Mu]^2]*(-(Pi^2*Zeta[3])/9 + (4*Zeta[5])/5))*
         \[Delta][1 - z])/\[Mu]^2 + \[Delta][t]*
        ((Pi^4*(1 - z + z^2)^2*HPL[{0}, z])/(360*(-1 + z)*z) + 
         (Pi^4*(-1 + 2*z - z^2 + z^3)*HPL[{1}, z])/(360*z) - 
         (Pi^2*(1 - z + z^2)^2*HPL[{3}, z])/(3*(-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{5}, z])/((-1 + z)*z) - 
         (Pi^2*(1 - z + z^2)^2*HPL[{1, 2}, z])/(3*(-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 4}, z])/((-1 + z)*z) - 
         (Pi^2*(1 - z + z^2)^2*HPL[{2, 0}, z])/(3*(-1 + z)*z) - 
         (Pi^2*(1 - z + z^2)^2*HPL[{2, 1}, z])/(3*(-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 3}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{3, 2}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{4, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{4, 1}, z])/((-1 + z)*z) - 
         (Pi^2*(1 - z + z^2)^2*HPL[{0, 0, 0}, z])/(3*(-1 + z)*z) - 
         (Pi^2*(1 - z + z^2)^2*HPL[{1, 0, 0}, z])/(3*(-1 + z)*z) - 
         (Pi^2*(1 - z + z^2)^2*HPL[{1, 1, 0}, z])/(3*(-1 + z)*z) + 
         (Pi^2*(1 - 2*z + z^2 - z^3)*HPL[{1, 1, 1}, z])/(3*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 1, 3}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 2, 2}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 3, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 3, 1}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 1, 2}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 2, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 2, 1}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{3, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{3, 1, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{3, 1, 1}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 1, 1, 2}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 1, 2, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 1, 2, 1}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 2, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 2, 1, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 2, 1, 1}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 0, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 1, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 1, 1, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 1, 1, 1}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{0, 0, 0, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 0, 0, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 1, 0, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 1, 1, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 1, 1, 1, 0}, z])/((-1 + z)*z) + 
         (8 - 4/z - 4*z + 4*z^2)*HPL[{1, 1, 1, 1, 1}, z] + 
         (Pi^4*L[1, 1 - z])/360 - (Pi^2*L[3, 1 - z])/18 + L[5, 1 - z]/30 - 
         (4*(1 - z + z^2)^2*HPL[{2}, z]*Zeta[3])/(3*(-1 + z)*z) - 
         (4*(1 - z + z^2)^2*HPL[{0, 0}, z]*Zeta[3])/(3*(-1 + z)*z) - 
         (4*(1 - z + z^2)^2*HPL[{1, 0}, z]*Zeta[3])/(3*(-1 + z)*z) + 
         (4*(1 - 2*z + z^2 - z^3)*HPL[{1, 1}, z]*Zeta[3])/(3*z) + 
         (2*L[2, 1 - z]*Zeta[3])/3 + ((-1 + 2*z - z^2 + z^3)*
           (5*Pi^2*Zeta[3] - 36*Zeta[5]))/(45*z) + L[0, 1 - z]*
          (-(Pi^2*Zeta[3])/9 + (4*Zeta[5])/5) + 
         (-Pi^6/6048 + (2*Zeta[3]^2)/9)*\[Delta][1 - z])) + 
     CA*\[Epsilon]^3*((L[1, t/\[Mu]^2]*((Pi^2*(1 - 2*z + z^2 - z^3))/(3*z) + 
           (4*(1 - z + z^2)^2*HPL[{2}, z])/((-1 + z)*z) + 
           (4*(1 - z + z^2)^2*HPL[{0, 0}, z])/((-1 + z)*z) + 
           (4*(1 - z + z^2)^2*HPL[{1, 0}, z])/((-1 + z)*z) + 
           (8 - 4/z - 4*z + 4*z^2)*HPL[{1, 1}, z] - 2*L[2, 1 - z]) + 
         ((-2*(1 - z + z^2)^2*HPL[{0}, z])/((-1 + z)*z) + 
           2*(-2 + z^(-1) + z - z^2)*HPL[{1}, z])*L[2, t/\[Mu]^2] - 
         2*L[1, 1 - z]*L[2, t/\[Mu]^2] + L[0, 1 - z]*
          ((Pi^2*L[1, t/\[Mu]^2])/3 - (2*L[3, t/\[Mu]^2])/3) + 
         (2*(-1 + 2*z - z^2 + z^3)*L[3, t/\[Mu]^2])/(3*z) + 
         L[0, t/\[Mu]^2]*((Pi^2*(1 - z + z^2)^2*HPL[{0}, z])/(3*(-1 + z)*z) + 
           (Pi^2*(-1 + 2*z - z^2 + z^3)*HPL[{1}, z])/(3*z) - 
           (4*(1 - z + z^2)^2*HPL[{3}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{1, 2}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{2, 0}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{2, 1}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{0, 0, 0}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{1, 0, 0}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{1, 1, 0}, z])/((-1 + z)*z) + 
           4*(-2 + z^(-1) + z - z^2)*HPL[{1, 1, 1}, z] + (Pi^2*L[1, 1 - z])/
            3 - (2*L[3, 1 - z])/3 + (4*(-1 + 2*z - z^2 + z^3)*Zeta[3])/
            (3*z) - (4*L[0, 1 - z]*Zeta[3])/3))/\[Mu]^2 + 
       ((-(Pi^4*L[0, t/\[Mu]^2])/360 + (Pi^2*L[2, t/\[Mu]^2])/6 - 
          L[4, t/\[Mu]^2]/6 - (4*L[1, t/\[Mu]^2]*Zeta[3])/3)*\[Delta][1 - z])/
        \[Mu]^2 + \[Delta][t]*((Pi^4*(-1 + 2*z - z^2 + z^3))/(360*z) - 
         (Pi^2*(1 - z + z^2)^2*HPL[{2}, z])/(3*(-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{4}, z])/((-1 + z)*z) - 
         (Pi^2*(1 - z + z^2)^2*HPL[{0, 0}, z])/(3*(-1 + z)*z) - 
         (Pi^2*(1 - z + z^2)^2*HPL[{1, 0}, z])/(3*(-1 + z)*z) + 
         (Pi^2*(1 - 2*z + z^2 - z^3)*HPL[{1, 1}, z])/(3*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 3}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 2}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{3, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{3, 1}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 1, 2}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 2, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 2, 1}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 1, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 1, 1}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{0, 0, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 0, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 1, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 1, 1, 0}, z])/((-1 + z)*z) + 
         (8 - 4/z - 4*z + 4*z^2)*HPL[{1, 1, 1, 1}, z] - (Pi^4*L[0, 1 - z])/
          360 + (Pi^2*L[2, 1 - z])/6 - L[4, 1 - z]/6 - 
         (4*(1 - z + z^2)^2*HPL[{0}, z]*Zeta[3])/(3*(-1 + z)*z) + 
         (4*(1 - 2*z + z^2 - z^3)*HPL[{1}, z]*Zeta[3])/(3*z) - 
         (4*L[1, 1 - z]*Zeta[3])/3 + ((Pi^2*Zeta[3])/9 - (4*Zeta[5])/5)*
          \[Delta][1 - z]))
 
Mc[g, g, 2] = 
    CF*nf*TF*((((8*(-7 + 3*(-20 + Pi^2)*z + 3*(14 + Pi^2)*z^2 + 25*z^3))/
            (9*z) + (8*(-4 - 9*z - 6*z^2 + 4*z^3)*HPL[{0}, z])/(3*z) + 
           (8*(-3 - 4/z + 3*z + 4*z^2)*HPL[{1}, z])/3 - 
           16*(1 + z)*HPL[{2}, z] - 32*(1 + z)*HPL[{0, 0}, z])*
          L[0, t/\[Mu]^2] + ((8*(3 + 4/z - 3*z - 4*z^2))/3 + 
           16*(1 + z)*HPL[{0}, z])*L[1, t/\[Mu]^2])/\[Mu]^2 + 
       ((-8*(-7 + 6*(-13 + Pi^2)*z + 3*(5 + 2*Pi^2)*z^2 + 25*z^3)*
           HPL[{0}, z])/(9*z) - (8*(-7 - 60*z + 42*z^2 + 25*z^3)*HPL[{1}, z])/
          (9*z) + (8*(4 + 9*z + 6*z^2 - 4*z^3)*HPL[{2}, z])/(3*z) + 
         32*(1 + z)*HPL[{3}, z] + (4*(21 + 8/z + 15*z - 8*z^2)*
           HPL[{0, 0}, z])/3 + (8*(3 + 4/z - 3*z - 4*z^2)*HPL[{1, 0}, z])/3 + 
         (8*(3 + 4/z - 3*z - 4*z^2)*HPL[{1, 1}, z])/3 + 
         16*(1 + z)*HPL[{2, 0}, z] + 16*(1 + z)*HPL[{2, 1}, z] + 
         40*(1 + z)*HPL[{0, 0, 0}, z] + 
         (4*(23 - 131*z^3 + 3*Pi^2*(-4 - 9*z - 6*z^2 + 4*z^3) + 
            z*(741 - 108*Zeta[3]) - 3*z^2*(211 + 36*Zeta[3])))/(27*z))*
        \[Delta][t]) + 
     CA^2*((((4*(-55 + 58*z - 47*z^2 + 55*z^3))/(3*z) + 
           (32*(1 - z + 3*z^2 - 3*z^3 + z^4)*HPL[{0}, z])/((-1 + z)*z) + 
           48*(2 - z^(-1) - z + z^2)*HPL[{1}, z])*L[1, t/\[Mu]^2] + 
         48*L[1, 1 - z]*L[1, t/\[Mu]^2] + L[0, t/\[Mu]^2]*
          (-(-268 + 326*z + 268*z^2 + 210*z^3 + 268*z^4 - 12*Pi^2*(-5 + 
                10*z + z^2 - 2*z^3 + 7*z^4))/(9*z*(1 + z)) + 
           ((132 - 444*z + 492*z^2 - 532*z^3 + 396*z^4)*HPL[{0}, z])/
            (3*z - 3*z^2) - (4*(-55 + 58*z - 47*z^2 + 55*z^3)*HPL[{1}, z])/
            (3*z) - (16*(3 - 4*z + 9*z^2 - 8*z^3 + 3*z^4)*HPL[{2}, z])/
            ((-1 + z)*z) + (16*(1 + z + z^2)^2*HPL[{-1, 0}, z])/(z*(1 + z)) - 
           (16*(1 + 2*z + 5*z^2 - 2*z^3 - 5*z^4 + 2*z^5)*HPL[{0, 0}, z])/
            (z*(-1 + z^2)) - (48*(1 - z + z^2)^2*HPL[{1, 0}, z])/
            ((-1 + z)*z) + 48*(-2 + z^(-1) + z - z^2)*HPL[{1, 1}, z] + 
           ((536 - 144*Pi^2)*L[0, 1 - z])/(9 + 9*z) - (44*L[1, 1 - z])/3 + 
           24*L[2, 1 - z]) + 24*(-2 + z^(-1) + z - z^2)*L[2, t/\[Mu]^2] + 
         L[0, 1 - z]*((-44*L[1, t/\[Mu]^2])/3 + 24*L[2, t/\[Mu]^2]))/
        \[Mu]^2 + (((268/9 - 8*Pi^2)*L[1, t/\[Mu]^2] - (22*L[2, t/\[Mu]^2])/
           3 + 8*L[3, t/\[Mu]^2] + L[0, t/\[Mu]^2]*(-808/27 + (22*Pi^2)/9 + 
            60*Zeta[3]))*\[Delta][1 - z])/\[Mu]^2 + 
       \[Delta][t]*((4*Pi^2*(1 + z + z^2)^2*HPL[{-1}, z])/(z*(1 + z)) + 
         ((804 + 637*z + 295*z^2 - 101*z^3 - 831*z^4 - 268*z^5 - 
            12*Pi^2*(7 - 2*z + 16*z^2 + 3*z^3 - 15*z^4 + 11*z^5))*
           HPL[{0}, z])/(9*z*(-1 + z^2)) + 
         ((-268 + 326*z + 262*z^2 + 204*z^3 + 268*z^4 - 
            12*Pi^2*(-7 + 13*z + 7*z^2 + 7*z^4))*HPL[{1}, z])/(9*z*(1 + z)) + 
         (4*(33 - 111*z + 123*z^2 - 133*z^3 + 99*z^4)*HPL[{2}, z])/
          (3*(-1 + z)*z) + (16*(3 + 7*z^2 - 7*z^4 + 4*z^5)*HPL[{3}, z])/
          (z*(-1 + z^2)) - (16*(1 + z + z^2)^2*HPL[{-2, 0}, z])/(z*(1 + z)) - 
         (16*(1 + z + z^2)^2*HPL[{-1, 2}, z])/(z*(1 + z)) + 
         (2*(66 - 307*z + 342*z^2 - 365*z^3 + 286*z^4)*HPL[{0, 0}, z])/
          (3*(-1 + z)*z) + (4*(55 - 102*z + 105*z^2 - 102*z^3 + 55*z^4)*
           HPL[{1, 0}, z])/(3*(-1 + z)*z) + (4*(-55 + 58*z - 47*z^2 + 55*z^3)*
           HPL[{1, 1}, z])/(3*z) + (56*(1 - z + z^2)^2*HPL[{1, 2}, z])/
          ((-1 + z)*z) + (32*(1 - z + 3*z^2 - 3*z^3 + z^4)*HPL[{2, 0}, z])/
          ((-1 + z)*z) + (8*(7 - 10*z + 21*z^2 - 18*z^3 + 7*z^4)*
           HPL[{2, 1}, z])/((-1 + z)*z) + (16*(1 + z + z^2)^2*
           HPL[{-1, -1, 0}, z])/(z*(1 + z)) - 
         (32*(1 + z + z^2)^2*HPL[{-1, 0, 0}, z])/(z*(1 + z)) + 
         (8*(7 + 10*z - 7*z^2 - 10*z^3 + 3*z^4)*HPL[{0, 0, 0}, z])/
          (-1 + z^2) + (56*(1 - z + z^2)^2*HPL[{1, 0, 0}, z])/((-1 + z)*z) + 
         (8*(6 - 11*z + 18*z^2 - 12*z^3 + 6*z^4)*HPL[{1, 1, 0}, z])/
          ((-1 + z)*z) + 48*(2 - z^(-1) - z + z^2)*HPL[{1, 1, 1}, z] + 
         ((536 - 144*Pi^2)*L[1, 1 - z])/(9 + 9*z) - (22*L[2, 1 - z])/3 + 
         8*L[3, 1 - z] - (2*(3*Pi^2*(33 - 100*z + 12*z^2 - 10*z^3 - 34*z^4 + 
              99*z^5) + z^4*(1907 - 1512*Zeta[3]) + 
            60*z^5*(-41 + 27*Zeta[3]) + 6*(-401 + 180*Zeta[3]) + 
            5*z^2*(19 + 324*Zeta[3]) - 3*z*(-887 + 900*Zeta[3]) + 
            z^3*(203 + 1188*Zeta[3])))/(27*z*(-1 + z^2)) + 
         L[0, 1 - z]*((-4*Pi^2*HPL[{0}, z])/3 + (4*Pi^2*HPL[{1}, z])/3 + 
           8*HPL[{1, 1, 0}, z] + (4*(-404 + 33*Pi^2 + 756*Zeta[3] - 
              54*z*Zeta[3]))/(27*(1 + z))) + 
         ((24280 - 3015*Pi^2 + 99*Pi^4 - 9900*Zeta[3])*\[Delta][1 - z])/
          810)) + CA*nf*TF*
      ((L[0, t/\[Mu]^2]*((8*(-23 + 16*z + 10*z^2 + 4*z^3 + 23*z^4))/
            (9*z*(1 + z)) + (16*(1 - z + 3*z^2 - 3*z^3 + z^4)*HPL[{0}, z])/
            (3*(-1 + z)*z) + (16*(-1 + 2*z - z^2 + z^3)*HPL[{1}, z])/(3*z) - 
           (160*L[0, 1 - z])/(9*(1 + z)) + (16*L[1, 1 - z])/3) - 
         (16*(-1 + 2*z - z^2 + z^3)*L[1, t/\[Mu]^2])/(3*z) + 
         (16*L[0, 1 - z]*L[1, t/\[Mu]^2])/3)/\[Mu]^2 + 
       (((8*(28 - 3*Pi^2)*L[0, t/\[Mu]^2])/27 - (80*L[1, t/\[Mu]^2])/9 + 
          (8*L[2, t/\[Mu]^2])/3)*\[Delta][1 - z])/\[Mu]^2 + 
       \[Delta][t]*((8*(96 - 45*z - 19*z^2 - 11*z^3 - 105*z^4 + 
            3*Pi^2*(-1 + z - z^2 - z^3 + z^4)))/(27*z*(1 + z)) - 
         (4*(46 - 77*z + 99*z^2 - 94*z^3 + 46*z^4)*HPL[{0}, z])/
          (9*(-1 + z)*z) - (4*(-46 + 32*z + 17*z^2 + 5*z^3 + 46*z^4)*
           HPL[{1}, z])/(9*z*(1 + z)) - (16*(1 - z + 3*z^2 - 3*z^3 + z^4)*
           HPL[{2}, z])/(3*(-1 + z)*z) - (8*(2 - z + 6*z^2 - 7*z^3 + 2*z^4)*
           HPL[{0, 0}, z])/(3*(-1 + z)*z) - (16*(1 - z + z^2)^2*
           HPL[{1, 0}, z])/(3*(-1 + z)*z) - (16*(-1 + 2*z - z^2 + z^3)*
           HPL[{1, 1}, z])/(3*z) + ((448 - 48*Pi^2)*L[0, 1 - z])/
          (27 + 27*z) - (160*L[1, 1 - z])/(9*(1 + z)) + (8*L[2, 1 - z])/3 + 
         (2*(-328 + 45*Pi^2 + 180*Zeta[3])*\[Delta][1 - z])/81)) + 
     \[Epsilon]*
      (CF*nf*TF*((((-8*(-3 + (-12 + Pi^2)*z + (10 + Pi^2)*z^2 + 5*z^3))/z + 
             8*(6 + 4/z + z - 4*z^2)*HPL[{0}, z] + 8*(3 + 4/z - 3*z - 4*z^2)*
              HPL[{1}, z] + 48*(1 + z)*HPL[{2}, z] + 80*(1 + z)*
              HPL[{0, 0}, z])*L[1, t/\[Mu]^2] + (4*(-3 - 4/z + 3*z + 4*z^2) - 
             24*(1 + z)*HPL[{0}, z])*L[2, t/\[Mu]^2] + L[0, t/\[Mu]^2]*
            (4*(-34 - 6/z + 8*z + 10*z^2 + 3*Pi^2*(1 + z))*HPL[{0}, z] + 
             (-96 - 24/z + 80*z + 40*z^2)*HPL[{1}, z] + 
             8*(-6 - 4/z - z + 4*z^2)*HPL[{2}, z] - 80*(1 + z)*HPL[{3}, z] + 
             8*(-7 - 4/z - 2*z + 4*z^2)*HPL[{0, 0}, z] + 
             8*(-3 - 4/z + 3*z + 4*z^2)*HPL[{1, 0}, z] + 
             8*(-3 - 4/z + 3*z + 4*z^2)*HPL[{1, 1}, z] - 48*(1 + z)*
              HPL[{2, 0}, z] - 48*(1 + z)*HPL[{2, 1}, z] - 
             96*(1 + z)*HPL[{0, 0, 0}, z] + (Pi^2*(40 + 66*z + 18*z^2 - 
                 40*z^3) + 36*(-5 + 9*z^3 + z*(-53 + 8*Zeta[3]) + 
                 z^2*(49 + 8*Zeta[3])))/(9*z)))/\[Mu]^2 + 
         ((2*(-1 + z)*(5*Pi^2*(4 + 7*z + 4*z^2) - 18*(5 + 58*z + 9*z^2))*
             HPL[{1}, z])/(9*z) + ((-20*Pi^2*(1 + z))/3 + 
             8*(17 + 3/z - 4*z - 5*z^2))*HPL[{2}, z] + 
           8*(7 + 4/z + 2*z - 4*z^2)*HPL[{3}, z] + 96*(1 + z)*HPL[{4}, z] - 
           (8*(-9 + 5*(-12 + Pi^2)*z + (3 + 5*Pi^2)*z^2 + 15*z^3)*
             HPL[{0, 0}, z])/(3*z) + (96 + 24/z - 80*z - 40*z^2)*
            HPL[{1, 0}, z] + (96 + 24/z - 80*z - 40*z^2)*HPL[{1, 1}, z] + 
           8*(3 + 4/z - 3*z - 4*z^2)*HPL[{1, 2}, z] + 8*(6 + 4/z + z - 4*z^2)*
            HPL[{2, 0}, z] + 8*(6 + 4/z + z - 4*z^2)*HPL[{2, 1}, z] + 
           48*(1 + z)*HPL[{2, 2}, z] + 80*(1 + z)*HPL[{3, 0}, z] + 
           80*(1 + z)*HPL[{3, 1}, z] + 4*(15 + 8/z + 5*z - 8*z^2)*
            HPL[{0, 0, 0}, z] + 8*(3 + 4/z - 3*z - 4*z^2)*HPL[{1, 0, 0}, z] + 
           8*(3 + 4/z - 3*z - 4*z^2)*HPL[{1, 1, 0}, z] + 
           8*(3 + 4/z - 3*z - 4*z^2)*HPL[{1, 1, 1}, z] + 
           48*(1 + z)*HPL[{2, 0, 0}, z] + 48*(1 + z)*HPL[{2, 1, 0}, z] + 
           48*(1 + z)*HPL[{2, 1, 1}, z] + 104*(1 + z)*HPL[{0, 0, 0, 0}, z] + 
           (HPL[{0}, z]*(2*Pi^2*(-20 - 33*z - 6*z^2 + 20*z^3) - 
              36*(-5 + 9*z^3 + z*(-65 + 12*Zeta[3]) + z^2*(37 + 
                  12*Zeta[3]))))/(9*z) + (84*Pi^4*z*(1 + z) + 
             10*Pi^2*(-47 - 246*z + 30*z^2 + 65*z^3) + 
             90*(27 - 32*Zeta[3] + 3*z^2*(-157 + 4*Zeta[3]) - 9*z*
                (-55 + 4*Zeta[3]) + z^3*(-51 + 32*Zeta[3])))/(135*z))*
          \[Delta][t]) + CA*nf*TF*
        ((((-16*(-23 + 16*z + 10*z^2 + 4*z^3 + 23*z^4))/(9*z*(1 + z)) - 
             (16*(3 - 4*z + 9*z^2 - 8*z^3 + 3*z^4)*HPL[{0}, z])/
              (3*(-1 + z)*z) + 16*(-2 + z^(-1) + z - z^2)*HPL[{1}, z])*
            L[1, t/\[Mu]^2] - 16*L[1, 1 - z]*L[1, t/\[Mu]^2] + 
           L[0, t/\[Mu]^2]*((4*(-3*Pi^2*(-5 + 6*z - 3*z^2 - 4*z^3 + 5*z^4) + 
                4*(-96 + 45*z + 19*z^2 + 11*z^3 + 105*z^4)))/(27*z*(1 + z)) + 
             (8*(46 - 77*z + 99*z^2 - 94*z^3 + 46*z^4)*HPL[{0}, z])/
              (9*(-1 + z)*z) + (8*(-46 + 32*z + 17*z^2 + 5*z^3 + 46*z^4)*HPL[
                {1}, z])/(9*z*(1 + z)) + (16*(3 - 4*z + 9*z^2 - 8*z^3 + 
                3*z^4)*HPL[{2}, z])/(3*(-1 + z)*z) + (16*(1 - z + 3*z^2 - 
                3*z^3 + z^4)*HPL[{0, 0}, z])/((-1 + z)*z) + 
             (16*(1 - z + z^2)^2*HPL[{1, 0}, z])/((-1 + z)*z) + 
             16*(2 - z^(-1) - z + z^2)*HPL[{1, 1}, z] + 
             (8*(-112 + 15*Pi^2)*L[0, 1 - z])/(27*(1 + z)) + 
             (320*L[1, 1 - z])/(9*(1 + z)) - 8*L[2, 1 - z]) + 
           L[0, 1 - z]*((320*L[1, t/\[Mu]^2])/(9*(1 + z)) - 
             8*L[2, t/\[Mu]^2]) + 8*(2 - z^(-1) - z + z^2)*L[2, t/\[Mu]^2])/
          \[Mu]^2 + (((4*(-112 + 15*Pi^2)*L[1, t/\[Mu]^2])/27 + 
            (80*L[2, t/\[Mu]^2])/9 - (8*L[3, t/\[Mu]^2])/3 - 
            (4*L[0, t/\[Mu]^2]*(-328 + 45*Pi^2 + 216*Zeta[3]))/81)*
           \[Delta][1 - z])/\[Mu]^2 + \[Delta][t]*
          ((4*(-384 + 674*z - 861*z^2 + 888*z^3 - 420*z^4 + 15*Pi^2*(1 - z + 
                3*z^2 - 3*z^3 + z^4))*HPL[{0}, z])/(27*(-1 + z)*z) + 
           ((60*Pi^2*(-1 + 2*z + z^2 + z^4) - 8*(-201 + 90*z + 26*z^2 + z^3 + 
                210*z^4))*HPL[{1}, z])/(27*z*(1 + z)) - 
           (8*(46 - 77*z + 102*z^2 - 97*z^3 + 46*z^4)*HPL[{2}, z])/
            (9*(-1 + z)*z) - (16*(1 - z + 3*z^2 - 3*z^3 + z^4)*HPL[{3}, z])/
            ((-1 + z)*z) + ((368 - 588*z + 804*z^2 - 792*z^3 + 368*z^4)*
             HPL[{0, 0}, z])/(9*z - 9*z^2) - 
           (8*(46 - 84*z + 99*z^2 - 87*z^3 + 46*z^4)*HPL[{1, 0}, z])/
            (9*(-1 + z)*z) - (4*(-92 + 64*z + 31*z^2 + 7*z^3 + 92*z^4)*
             HPL[{1, 1}, z])/(9*z*(1 + z)) - (16*(1 - z + z^2)^2*
             HPL[{1, 2}, z])/((-1 + z)*z) - (16*(3 - 4*z + 9*z^2 - 8*z^3 + 
              3*z^4)*HPL[{2, 0}, z])/(3*(-1 + z)*z) - 
           (16*(3 - 4*z + 9*z^2 - 8*z^3 + 3*z^4)*HPL[{2, 1}, z])/
            (3*(-1 + z)*z) - (8*(6 - 5*z + 18*z^2 - 19*z^3 + 6*z^4)*
             HPL[{0, 0, 0}, z])/(3*(-1 + z)*z) - (16*(1 - z + z^2)^2*
             HPL[{1, 0, 0}, z])/((-1 + z)*z) - (16*(1 - z + z^2)^2*
             HPL[{1, 1, 0}, z])/((-1 + z)*z) + 16*(-2 + z^(-1) + z - z^2)*
            HPL[{1, 1, 1}, z] + (8*(-112 + 15*Pi^2)*L[1, 1 - z])/
            (27*(1 + z)) + (160*L[2, 1 - z])/(9*(1 + z)) - 
           (8*L[3, 1 - z])/3 - (8*L[0, 1 - z]*(-328 + 45*Pi^2 + 216*Zeta[3]))/
            (81*(1 + z)) + (2*(2990 - 152*z^2 + 3*Pi^2*(-69 + 34*z - 10*z^2 - 
                14*z^3 + 69*z^4) - 432*Zeta[3] - 36*z^3*(11 + 6*Zeta[3]) + 
              z^4*(-3494 + 432*Zeta[3]) + z*(-916 + 648*Zeta[3])))/
            (81*z*(1 + z)) + ((2520*Pi^2 - 63*Pi^4 + 40*(-488 + 315*Zeta[3]))*
             \[Delta][1 - z])/1215)) + 
       CA^2*((L[1, t/\[Mu]^2]*((-804 + 660*z + 536*z^2 + 412*z^3 + 804*z^4 - 
               48*Pi^2*(-4 + 7*z - 2*z^3 + 5*z^4))/(9*z*(1 + z)) + 
             (4*(99 - 308*z + 333*z^2 - 344*z^3 + 253*z^4)*HPL[{0}, z])/
              (3*(-1 + z)*z) + 4*(58 - 55/z - 47*z + 55*z^2)*HPL[{1}, z] + 
             (48*(3 - 4*z + 9*z^2 - 8*z^3 + 3*z^4)*HPL[{2}, z])/
              ((-1 + z)*z) - (32*(1 + z + z^2)^2*HPL[{-1, 0}, z])/
              (z*(1 + z)) + (32*(2 + 2*z + 7*z^2 - 2*z^3 - 7*z^4 + 3*z^5)*HPL[
                {0, 0}, z])/(z*(-1 + z^2)) + (144*(1 - z + z^2)^2*HPL[{1, 0}, 
                z])/((-1 + z)*z) + (160*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1}, 
                z])/z - 80*L[2, 1 - z]) + L[1, 1 - z]*(44*L[1, t/\[Mu]^2] - 
             80*L[2, t/\[Mu]^2]) + (2*(-58 + 55/z + 47*z - 55*z^2) - 
             (8*(7 - 8*z + 21*z^2 - 20*z^3 + 7*z^4)*HPL[{0}, z])/
              ((-1 + z)*z) + 80*(-2 + z^(-1) + z - z^2)*HPL[{1}, z])*
            L[2, t/\[Mu]^2] + L[0, 1 - z]*((16*(-67 + 27*Pi^2)*L[1, 
                t/\[Mu]^2])/(9*(1 + z)) + 22*L[2, t/\[Mu]^2] - 
             (80*L[3, t/\[Mu]^2])/3) + (80*(-1 + 2*z - z^2 + z^3)*
             L[3, t/\[Mu]^2])/(3*z) + L[0, t/\[Mu]^2]*
            ((-8*Pi^2*(1 + z + z^2)^2*HPL[{-1}, z])/(z*(1 + z)) + 
             (2*(-938 - 535*z - 299*z^2 + 133*z^3 + 969*z^4 + 134*z^5 + 
                6*Pi^2*(19 - 7*z + 39*z^2 + 9*z^3 - 37*z^4 + 27*z^5))*HPL[
                {0}, z])/(9*z*(-1 + z^2)) - ((-804 + 660*z + 524*z^2 + 
                400*z^3 + 804*z^4 - 24*Pi^2*(-10 + 19*z + 10*z^2 + 10*z^4))*
               HPL[{1}, z])/(9*z*(1 + z)) - (4*(99 - 308*z + 333*z^2 - 
                344*z^3 + 253*z^4)*HPL[{2}, z])/(3*(-1 + z)*z) - 
             (32*(4 + 9*z^2 - 9*z^4 + 5*z^5)*HPL[{3}, z])/(z*(-1 + z^2)) + 
             (32*(1 + z + z^2)^2*HPL[{-2, 0}, z])/(z*(1 + z)) + 
             (32*(1 + z + z^2)^2*HPL[{-1, 2}, z])/(z*(1 + z)) - 
             (4*(99 - 393*z + 429*z^2 - 443*z^3 + 341*z^4)*HPL[{0, 0}, z])/
              (3*(-1 + z)*z) + ((220 - 408*z + 420*z^2 - 408*z^3 + 220*z^4)*
               HPL[{1, 0}, z])/(z - z^2) + 4*(-58 + 55/z + 47*z - 55*z^2)*
              HPL[{1, 1}, z] - (160*(1 - z + z^2)^2*HPL[{1, 2}, z])/
              ((-1 + z)*z) - (96*(1 - z + 3*z^2 - 3*z^3 + z^4)*HPL[{2, 0}, 
                z])/((-1 + z)*z) - (32*(5 - 7*z + 15*z^2 - 13*z^3 + 5*z^4)*
               HPL[{2, 1}, z])/((-1 + z)*z) - (32*(1 + z + z^2)^2*HPL[
                {-1, -1, 0}, z])/(z*(1 + z)) + (64*(1 + z + z^2)^2*HPL[
                {-1, 0, 0}, z])/(z*(1 + z)) - (16*(1 + 8*z + 13*z^2 - 8*z^3 - 
                13*z^4 + 4*z^5)*HPL[{0, 0, 0}, z])/(z*(-1 + z^2)) - 
             (144*(1 - z + z^2)^2*HPL[{1, 0, 0}, z])/((-1 + z)*z) - 
             (16*(9 - 17*z + 27*z^2 - 18*z^3 + 9*z^4)*HPL[{1, 1, 0}, z])/
              ((-1 + z)*z) - (160*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1, 1}, z])/
              z + (16*(-67 + 27*Pi^2)*L[1, 1 - z])/(9*(1 + z)) + 
             22*L[2, 1 - z] - (80*L[3, 1 - z])/3 + L[0, 1 - z]*
              ((8*Pi^2*HPL[{0}, z])/3 - (8*Pi^2*HPL[{1}, z])/3 - 16*
                HPL[{1, 1, 0}, z] + (3232 - 330*Pi^2 - 8064*Zeta[3] + 
                 432*z*Zeta[3])/(27 + 27*z)) + (3*Pi^2*(143 - 481*z + 
                 47*z^2 - 25*z^3 - 135*z^4 + 451*z^5) + 2*(-5261 + 
                 z^4*(4189 - 3528*Zeta[3]) + 2664*Zeta[3] + 24*z^3*
                  (17 + 120*Zeta[3]) + 24*z^2*(11 + 156*Zeta[3]) - 
                 9*z*(-637 + 768*Zeta[3]) + z^5*(-5333 + 3744*Zeta[3])))/
              (27*z*(-1 + z^2))))/\[Mu]^2 + 
         (((-268/9 + 12*Pi^2)*L[2, t/\[Mu]^2] + (22*L[3, t/\[Mu]^2])/3 - 
            (20*L[4, t/\[Mu]^2])/3 + (L[1, t/\[Mu]^2]*(1616 - 165*Pi^2 - 4248*
                Zeta[3]))/27 + (L[0, t/\[Mu]^2]*(-4856 + 603*Pi^2 - 27*Pi^4 + 
               2376*Zeta[3]))/81)*\[Delta][1 - z])/\[Mu]^2 + 
         \[Delta][t]*((8*Pi^2*(1 + z + z^2)^2*HPL[{-2}, z])/(z*(1 + z)) - 
           (2*(-938 + 403*z - 708*z^2 + 841*z^3 + 134*z^4 + 6*Pi^2*(16 - 
                21*z + 48*z^2 - 42*z^3 + 16*z^4))*HPL[{2}, z])/
            (9*(-1 + z)*z) + (4*(99 - 393*z + 429*z^2 - 443*z^3 + 341*z^4)*
             HPL[{3}, z])/(3*(-1 + z)*z) + (16*(7 + 2*z + 19*z^2 - 2*z^3 - 
              19*z^4 + 10*z^5)*HPL[{4}, z])/(z*(-1 + z^2)) - 
           (32*(1 + z + z^2)^2*HPL[{-3, 0}, z])/(z*(1 + z)) - 
           (32*(1 + z + z^2)^2*HPL[{-2, 2}, z])/(z*(1 + z)) - 
           (8*Pi^2*(1 + z + z^2)^2*HPL[{-1, -1}, z])/(z*(1 + z)) + 
           (12*Pi^2*(1 + z + z^2)^2*HPL[{-1, 0}, z])/(z*(1 + z)) - 
           (64*(1 + z + z^2)^2*HPL[{-1, 3}, z])/(z*(1 + z)) + 
           ((1876 + 2509*z + 699*z^2 - 633*z^3 - 2039*z^4 - 1340*z^5 - 
              12*Pi^2*(18 - 7*z + 38*z^2 + 7*z^3 - 38*z^4 + 27*z^5))*
             HPL[{0, 0}, z])/(9*z*(-1 + z^2)) - 
           (4*(-201 + 299*z - 333*z^2 + 302*z^3 - 201*z^4 + 3*Pi^2*(22 - 
                43*z + 66*z^2 - 44*z^3 + 22*z^4))*HPL[{1, 0}, z])/
            (9*(-1 + z)*z) + ((-804 + 660*z + 518*z^2 + 394*z^3 + 804*z^4 - 
              24*Pi^2*(-10 + 19*z + 10*z^2 + 10*z^4))*HPL[{1, 1}, z])/
            (9*z*(1 + z)) + (4*(55 - 102*z + 105*z^2 - 102*z^3 + 55*z^4)*
             HPL[{1, 2}, z])/((-1 + z)*z) + (176*(1 - z + z^2)^2*
             HPL[{1, 3}, z])/((-1 + z)*z) + (4*(99 - 308*z + 333*z^2 - 
              344*z^3 + 253*z^4)*HPL[{2, 0}, z])/(3*(-1 + z)*z) + 
           (4*(99 - 308*z + 333*z^2 - 344*z^3 + 253*z^4)*HPL[{2, 1}, z])/
            (3*(-1 + z)*z) + (32*(4 - 5*z + 12*z^2 - 11*z^3 + 4*z^4)*
             HPL[{2, 2}, z])/((-1 + z)*z) + (16*(5 + 3*z + 15*z^2 - 3*z^3 - 
              15*z^4 + 7*z^5)*HPL[{3, 0}, z])/(z*(-1 + z^2)) + 
           (32*(5 - z + 10*z^2 + z^3 - 10*z^4 + 6*z^5)*HPL[{3, 1}, z])/
            (z*(-1 + z^2)) + (32*(1 + z + z^2)^2*HPL[{-2, -1, 0}, z])/
            (z*(1 + z)) - (64*(1 + z + z^2)^2*HPL[{-2, 0, 0}, z])/
            (z*(1 + z)) + (32*(1 + z + z^2)^2*HPL[{-1, -2, 0}, z])/
            (z*(1 + z)) + (32*(1 + z + z^2)^2*HPL[{-1, -1, 2}, z])/
            (z*(1 + z)) - (32*(1 + z + z^2)^2*HPL[{-1, 2, 0}, z])/
            (z*(1 + z)) - (32*(1 + z + z^2)^2*HPL[{-1, 2, 1}, z])/
            (z*(1 + z)) + (2*(198 - 871*z + 954*z^2 - 985*z^3 + 770*z^4)*
             HPL[{0, 0, 0}, z])/(3*(-1 + z)*z) + 
           (4*(121 - 214*z + 219*z^2 - 214*z^3 + 121*z^4)*HPL[{1, 0, 0}, z])/
            (3*(-1 + z)*z) + (4*(55 - 102*z + 105*z^2 - 102*z^3 + 55*z^4)*
             HPL[{1, 1, 0}, z])/((-1 + z)*z) + 4*(58 - 55/z - 47*z + 55*z^2)*
            HPL[{1, 1, 1}, z] + (8*(20 - 39*z + 60*z^2 - 40*z^3 + 20*z^4)*
             HPL[{1, 1, 2}, z])/((-1 + z)*z) + (144*(1 - z + z^2)^2*
             HPL[{1, 2, 0}, z])/((-1 + z)*z) + (168*(1 - z + z^2)^2*
             HPL[{1, 2, 1}, z])/((-1 + z)*z) + 
           (16*(3 + z + 9*z^2 - z^3 - 9*z^4 + 5*z^5)*HPL[{2, 0, 0}, z])/
            (z*(-1 + z^2)) + (48*(3 - 4*z + 9*z^2 - 8*z^3 + 3*z^4)*
             HPL[{2, 1, 0}, z])/((-1 + z)*z) + 
           (24*(7 - 10*z + 21*z^2 - 18*z^3 + 7*z^4)*HPL[{2, 1, 1}, z])/
            ((-1 + z)*z) - (32*(1 + z + z^2)^2*HPL[{-1, -1, -1, 0}, z])/
            (z*(1 + z)) + (64*(1 + z + z^2)^2*HPL[{-1, -1, 0, 0}, z])/
            (z*(1 + z)) - (80*(1 + z + z^2)^2*HPL[{-1, 0, 0, 0}, z])/
            (z*(1 + z)) + (8*(-4 + 23*z + 22*z^2 - 23*z^3 - 22*z^4 + 3*z^5)*
             HPL[{0, 0, 0, 0}, z])/(z*(-1 + z^2)) + 
           (136*(1 - z + z^2)^2*HPL[{1, 0, 0, 0}, z])/((-1 + z)*z) + 
           (112*(1 - z + z^2)^2*HPL[{1, 1, 0, 0}, z])/((-1 + z)*z) + 
           (24*(6 - 11*z + 18*z^2 - 12*z^3 + 6*z^4)*HPL[{1, 1, 1, 0}, z])/
            ((-1 + z)*z) + (160*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1, 1, 1}, z])/
            z + (8*(-67 + 27*Pi^2)*L[2, 1 - z])/(9*(1 + z)) + 
           (22*L[3, 1 - z])/3 - (20*L[4, 1 - z])/3 + 
           (56*(1 + z + z^2)^2*HPL[{-1}, z]*Zeta[3])/(z*(1 + z)) + 
           L[0, 1 - z]*((-2*(4856 - 603*Pi^2 + 27*Pi^4 - 2376*Zeta[3]))/
              (81*(1 + z)) - (64*HPL[{0}, z]*Zeta[3])/3) + 
           (HPL[{1}, z]*(-15*Pi^2*(-55 + 14*z + 11*z^2 + 8*z^3 + 55*z^4) + 
              2*(-5279 + 1111*z^3 + z*(472 - 4140*Zeta[3]) + 
                z^2*(721 - 2016*Zeta[3]) + z^4*(5333 - 2016*Zeta[3]) + 
                2016*Zeta[3])))/(27*z*(1 + z)) + L[1, 1 - z]*
            ((4*Pi^2*HPL[{0}, z])/3 - (4*Pi^2*HPL[{1}, z])/3 - 
             8*HPL[{1, 1, 0}, z] + (3232 - 330*Pi^2 - 8280*Zeta[3] + 216*z*
                Zeta[3])/(27 + 27*z)) - (HPL[{0}, z]*(3*Pi^2*(165 - 510*z + 
                60*z^2 - 18*z^3 - 170*z^4 + 583*z^5) + 
              2*(z^4*(3324 - 3528*Zeta[3]) + z*(5015 - 1944*Zeta[3]) + 
                9*(-401 + 248*Zeta[3]) + 7*z^5*(-1003 + 504*Zeta[3]) + 
                z^3*(1207 + 2232*Zeta[3]) + z^2*(-514 + 3816*Zeta[3]))))/
            (27*z*(-1 + z^2)) + (18*Pi^4*(27 + 11*z + 83*z^2 - 41*z^3 - 83*
                z^4 + 15*z^5) + 15*Pi^2*(-1742 - 295*z - 581*z^2 + 295*z^3 + 
               1921*z^4 + 402*z^5) - 10*(-1 + z)*(16231 - 7128*Zeta[3] + 4*
                z^2*(-1115 + 2592*Zeta[3]) + z^3*(-12881 + 10476*Zeta[3]) + z*
                (3169 + 11772*Zeta[3]) + z^4*(-16627 + 16632*Zeta[3])))/
            (810*z*(-1 + z^2)) + (14576/243 + (77*Pi^4)/540 - 
             (938*Zeta[3])/27 + (Pi^2*(-202 + 585*Zeta[3]))/27 - 150*Zeta[5])*
            \[Delta][1 - z]))) + \[Epsilon]^2*
      (CF*nf*TF*((((4*(-67 + 3*(-68 + 7*Pi^2)*z + 3*(62 + 7*Pi^2)*z^2 + 
                85*z^3))/(9*z) + (4*(-36 - 28/z + 3*z + 28*z^2)*HPL[{0}, z])/
              3 + (28*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1}, z])/(3*z) - 
             56*(1 + z)*HPL[{2}, z] - 88*(1 + z)*HPL[{0, 0}, z])*
            L[2, t/\[Mu]^2] + ((-28*(-4 - 3*z + 3*z^2 + 4*z^3))/(9*z) + 
             (56*(1 + z)*HPL[{0}, z])/3)*L[3, t/\[Mu]^2] + 
           L[1, t/\[Mu]^2]*((-4*(-134 + (-606 + 57*Pi^2)*z + 3*(52 + 19*Pi^2)*
                 z^2 + 170*z^3)*HPL[{0}, z])/(9*z) - 
             (8*(-67 - 204*z + 186*z^2 + 85*z^3)*HPL[{1}, z])/(9*z) + 
             (8*(36 + 28/z - 3*z - 28*z^2)*HPL[{2}, z])/3 + 
             176*(1 + z)*HPL[{3}, z] + (8*(42 + 28/z + 3*z - 28*z^2)*HPL[
                {0, 0}, z])/3 - (56*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 0}, 
                z])/(3*z) - (56*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 1}, z])/
              (3*z) + 112*(1 + z)*HPL[{2, 0}, z] + 112*(1 + z)*
              HPL[{2, 1}, z] + 208*(1 + z)*HPL[{0, 0, 0}, z] + 
             (2*(718 - 934*z^3 + 3*Pi^2*(-44 - 63*z - 3*z^2 + 44*z^3) + 
                z*(5622 - 864*Zeta[3]) - 6*z^2*(901 + 144*Zeta[3])))/
              (27*z)) + L[0, t/\[Mu]^2]*((-2*(-1 + z)*(33*Pi^2*(4 + 7*z + 
                  4*z^2) - 2*(359 + 3170*z + 467*z^2))*HPL[{1}, z])/(27*z) + 
             (4*(-134 + (-606 + 33*Pi^2)*z + 3*(52 + 11*Pi^2)*z^2 + 170*z^3)*
               HPL[{2}, z])/(9*z) + (8*(-42 - 28/z - 3*z + 28*z^2)*HPL[{3}, 
                z])/3 - 208*(1 + z)*HPL[{4}, z] + (4*(-714 - 134/z + 48*z + 
                170*z^2 + 63*Pi^2*(1 + z))*HPL[{0, 0}, z])/9 + 
             (8*(-67 - 204*z + 186*z^2 + 85*z^3)*HPL[{1, 0}, z])/(9*z) + 
             (8*(-67 - 204*z + 186*z^2 + 85*z^3)*HPL[{1, 1}, z])/(9*z) + 
             (56*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 2}, z])/(3*z) + 
             (8*(-36 - 28/z + 3*z + 28*z^2)*HPL[{2, 0}, z])/3 + 
             (8*(-36 - 28/z + 3*z + 28*z^2)*HPL[{2, 1}, z])/3 - 
             112*(1 + z)*HPL[{2, 2}, z] - 176*(1 + z)*HPL[{3, 0}, z] - 
             176*(1 + z)*HPL[{3, 1}, z] + (8*(-28 - 45*z - 6*z^2 + 28*z^3)*
               HPL[{0, 0, 0}, z])/(3*z) + (56*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[
                {1, 0, 0}, z])/(3*z) + (56*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[
                {1, 1, 0}, z])/(3*z) + (56*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[
                {1, 1, 1}, z])/(3*z) - 112*(1 + z)*HPL[{2, 0, 0}, z] - 
             112*(1 + z)*HPL[{2, 1, 0}, z] - 112*(1 + z)*HPL[{2, 1, 1}, z] - 
             224*(1 + z)*HPL[{0, 0, 0, 0}, z] + (2*HPL[{0}, z]*(-718 + 
                934*z^3 + 3*Pi^2*(44 + 66*z + 3*z^2 - 44*z^3) + 
                6*z*(-1153 + 228*Zeta[3]) + 6*z^2*(685 + 228*Zeta[3])))/
              (27*z) - (2*(234*Pi^4*z*(1 + z) + 15*Pi^2*(-107 - 498*z + 
                  66*z^2 + 125*z^3) + 5*(2041 - 1872*Zeta[3] - 
                  57*z*(-461 + 36*Zeta[3]) + 3*z^2*(-8543 + 252*Zeta[3]) + 
                  z^3*(-2689 + 1872*Zeta[3]))))/(405*z)))/\[Mu]^2 + 
         ((-4*(-134 + 51*(-14 + Pi^2)*z + (48 + 51*Pi^2)*z^2 + 170*z^3)*
             HPL[{3}, z])/(9*z) + (8*(28 + 45*z + 6*z^2 - 28*z^3)*
             HPL[{4}, z])/(3*z) + 224*(1 + z)*HPL[{5}, z] + 
           (2*(-1 + z)*(33*Pi^2*(4 + 7*z + 4*z^2) - 2*(359 + 3170*z + 
                467*z^2))*HPL[{1, 0}, z])/(27*z) + 
           (2*(-1 + z)*(33*Pi^2*(4 + 7*z + 4*z^2) - 2*(359 + 3170*z + 
                467*z^2))*HPL[{1, 1}, z])/(27*z) - 
           (8*(-67 - 204*z + 186*z^2 + 85*z^3)*HPL[{1, 2}, z])/(9*z) - 
           (56*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 3}, z])/(3*z) - 
           (4*(-134 + (-606 + 33*Pi^2)*z + 3*(52 + 11*Pi^2)*z^2 + 170*z^3)*
             HPL[{2, 0}, z])/(9*z) - (4*(-134 + (-606 + 33*Pi^2)*z + 
              3*(52 + 11*Pi^2)*z^2 + 170*z^3)*HPL[{2, 1}, z])/(9*z) + 
           (8*(36 + 28/z - 3*z - 28*z^2)*HPL[{2, 2}, z])/3 + 
           112*(1 + z)*HPL[{2, 3}, z] + (8*(42 + 28/z + 3*z - 28*z^2)*
             HPL[{3, 0}, z])/3 + (8*(42 + 28/z + 3*z - 28*z^2)*
             HPL[{3, 1}, z])/3 + 176*(1 + z)*HPL[{3, 2}, z] + 
           208*(1 + z)*HPL[{4, 0}, z] + 208*(1 + z)*HPL[{4, 1}, z] - 
           (8*(-67 + (-384 + 33*Pi^2)*z + (-3 + 33*Pi^2)*z^2 + 85*z^3)*
             HPL[{0, 0, 0}, z])/(9*z) - (8*(-67 - 204*z + 186*z^2 + 85*z^3)*
             HPL[{1, 0, 0}, z])/(9*z) - (8*(-67 - 204*z + 186*z^2 + 85*z^3)*
             HPL[{1, 1, 0}, z])/(9*z) - (8*(-67 - 204*z + 186*z^2 + 85*z^3)*
             HPL[{1, 1, 1}, z])/(9*z) - (56*(-4 - 3*z + 3*z^2 + 4*z^3)*
             HPL[{1, 1, 2}, z])/(3*z) - (56*(-4 - 3*z + 3*z^2 + 4*z^3)*
             HPL[{1, 2, 0}, z])/(3*z) - (56*(-4 - 3*z + 3*z^2 + 4*z^3)*
             HPL[{1, 2, 1}, z])/(3*z) + (8*(36 + 28/z - 3*z - 28*z^2)*
             HPL[{2, 0, 0}, z])/3 + (8*(36 + 28/z - 3*z - 28*z^2)*
             HPL[{2, 1, 0}, z])/3 + (8*(36 + 28/z - 3*z - 28*z^2)*
             HPL[{2, 1, 1}, z])/3 + 112*(1 + z)*HPL[{2, 1, 2}, z] + 
           112*(1 + z)*HPL[{2, 2, 0}, z] + 112*(1 + z)*HPL[{2, 2, 1}, z] + 
           176*(1 + z)*HPL[{3, 0, 0}, z] + 176*(1 + z)*HPL[{3, 1, 0}, z] + 
           176*(1 + z)*HPL[{3, 1, 1}, z] + (4*(93 + 56/z + 15*z - 56*z^2)*
             HPL[{0, 0, 0, 0}, z])/3 - (56*(-4 - 3*z + 3*z^2 + 4*z^3)*
             HPL[{1, 0, 0, 0}, z])/(3*z) - (56*(-4 - 3*z + 3*z^2 + 4*z^3)*
             HPL[{1, 1, 0, 0}, z])/(3*z) - (56*(-4 - 3*z + 3*z^2 + 4*z^3)*
             HPL[{1, 1, 1, 0}, z])/(3*z) - (56*(-4 - 3*z + 3*z^2 + 4*z^3)*
             HPL[{1, 1, 1, 1}, z])/(3*z) + 112*(1 + z)*HPL[{2, 0, 0, 0}, z] + 
           112*(1 + z)*HPL[{2, 1, 0, 0}, z] + 112*(1 + z)*HPL[{2, 1, 1, 0}, 
             z] + 112*(1 + z)*HPL[{2, 1, 1, 1}, z] + 232*(1 + z)*
            HPL[{0, 0, 0, 0, 0}, z] + (2*HPL[{2}, z]*(718 - 934*z^3 + 
              3*Pi^2*(-44 - 54*z + 9*z^2 + 44*z^3) + z*(6918 - 936*Zeta[3]) - 
              6*z^2*(685 + 156*Zeta[3])))/(27*z) + 
           (2*HPL[{0, 0}, z]*(718 - 934*z^3 + 3*Pi^2*(-44 - 69*z - 6*z^2 + 
                44*z^3) - 6*z*(-1261 + 276*Zeta[3]) - 6*z^2*(577 + 
                276*Zeta[3])))/(27*z) + (2*(-1 + z)*HPL[{1}, z]*
             (-2041 + 3*Pi^2*(107 + 407*z + 125*z^2) + 1872*Zeta[3] + 
              z^2*(-2689 + 1872*Zeta[3]) + z*(-28318 + 3276*Zeta[3])))/
            (81*z) + (HPL[{0}, z]*(693*Pi^4*z*(1 + z) + 60*Pi^2*(-107 - 
                561*z + 12*z^2 + 125*z^3) + 20*(2041 + z*(30489 - 
                  2592*Zeta[3]) - 1872*Zeta[3] + 3*z^2*(-7139 + 36*Zeta[3]) + 
                z^3*(-2689 + 1872*Zeta[3]))))/(810*z) + 
           (-9*Pi^4*(-116 - 207*z - 9*z^2 + 116*z^3) + 
             60*Pi^2*(-583 + 691*z^3 + 3*z*(-1829 + 384*Zeta[3]) + 3*z^2*
                (929 + 384*Zeta[3])) + 20*(11939 - 9144*Zeta[3] + z^3*
                (-15827 + 10440*Zeta[3]) + 3*z^2*(-71005 + 4032*Zeta[3] - 
                 3888*Zeta[5]) - 3*z*(-72301 + 12240*Zeta[3] + 
                 3888*Zeta[5])))/(4860*z))*\[Delta][t]) + 
       CA^2*((((6*Pi^2*(-39 + 66*z - z^2 - 20*z^3 + 47*z^4) - 2*
                (-469 + 332*z + 268*z^2 + 204*z^3 + 469*z^4))/(9*z*(1 + z)) - 
             (2*(231 - 702*z + 753*z^2 - 766*z^3 + 561*z^4)*HPL[{0}, z])/
              (3*(-1 + z)*z) - (14*(-55 + 58*z - 47*z^2 + 55*z^3)*HPL[{1}, 
                z])/(3*z) - (16*(11 - 15*z + 33*z^2 - 29*z^3 + 11*z^4)*HPL[
                {2}, z])/((-1 + z)*z) + (32*(1 + z + z^2)^2*HPL[{-1, 0}, z])/
              (z*(1 + z)) - (8*(11 + 7*z + 33*z^2 - 7*z^3 - 33*z^4 + 15*z^5)*
               HPL[{0, 0}, z])/(z*(-1 + z^2)) - (176*(1 - z + z^2)^2*HPL[
                {1, 0}, z])/((-1 + z)*z) - (200*(-1 + 2*z - z^2 + z^3)*HPL[
                {1, 1}, z])/z)*L[2, t/\[Mu]^2] + 100*L[2, 1 - z]*
            L[2, t/\[Mu]^2] + ((14*(-55 + 58*z - 47*z^2 + 55*z^3))/(9*z) + 
             (16*(9 - 11*z + 27*z^2 - 25*z^3 + 9*z^4)*HPL[{0}, z])/
              (3*(-1 + z)*z) + (200*(-1 + 2*z - z^2 + z^3)*HPL[{1}, z])/
              (3*z))*L[3, t/\[Mu]^2] + L[1, 1 - z]*
            (((2144 - 1032*Pi^2)*L[1, t/\[Mu]^2])/(9 + 9*z) - 
             (154*L[2, t/\[Mu]^2])/3 + (200*L[3, t/\[Mu]^2])/3) - 
           (50*(-1 + 2*z - z^2 + z^3)*L[4, t/\[Mu]^2])/(3*z) + 
           L[0, 1 - z]*(((1072 - 516*Pi^2)*L[2, t/\[Mu]^2])/(9 + 9*z) - 
             (154*L[3, t/\[Mu]^2])/9 + (50*L[4, t/\[Mu]^2])/3 + 
             L[1, t/\[Mu]^2]*((-16*Pi^2*HPL[{0}, z])/3 + (16*Pi^2*
                 HPL[{1}, z])/3 + 32*HPL[{1, 1, 0}, z] + (2*(-3232 + 
                  363*Pi^2 + 9216*Zeta[3] - 432*z*Zeta[3]))/(27*(1 + z)))) + 
           L[1, t/\[Mu]^2]*((16*Pi^2*(1 + z + z^2)^2*HPL[{-1}, z])/
              (z*(1 + z)) - (4*(-1005 - 484*z - 301*z^2 + 149*z^3 + 
                1038*z^4 + 67*z^5 + 6*Pi^2*(22 - 9*z + 43*z^2 + 11*z^3 - 
                  41*z^4 + 30*z^5))*HPL[{0}, z])/(9*z*(-1 + z^2)) - 
             (4*(469 - 332*z - 262*z^2 - 198*z^3 - 469*z^4 + 3*Pi^2*
                 (-47 + 90*z + 47*z^2 + 47*z^4))*HPL[{1}, z])/(9*z*(1 + z)) + 
             (4*(231 - 702*z + 753*z^2 - 766*z^3 + 561*z^4)*HPL[{2}, z])/
              (3*(-1 + z)*z) + (16*(19 - z + 41*z^2 + z^3 - 41*z^4 + 23*z^5)*
               HPL[{3}, z])/(z*(-1 + z^2)) - (64*(1 + z + z^2)^2*HPL[{-2, 0}, 
                z])/(z*(1 + z)) - (64*(1 + z + z^2)^2*HPL[{-1, 2}, z])/
              (z*(1 + z)) + (4*(231 - 872*z + 945*z^2 - 964*z^3 + 737*z^4)*
               HPL[{0, 0}, z])/(3*(-1 + z)*z) + (28*(55 - 102*z + 105*z^2 - 
                102*z^3 + 55*z^4)*HPL[{1, 0}, z])/(3*(-1 + z)*z) + 
             (28*(-55 + 58*z - 47*z^2 + 55*z^3)*HPL[{1, 1}, z])/(3*z) + 
             (384*(1 - z + z^2)^2*HPL[{1, 2}, z])/((-1 + z)*z) + 
             (16*(15 - 16*z + 45*z^2 - 44*z^3 + 15*z^4)*HPL[{2, 0}, z])/
              ((-1 + z)*z) + (32*(12 - 17*z + 36*z^2 - 31*z^3 + 12*z^4)*HPL[
                {2, 1}, z])/((-1 + z)*z) + (64*(1 + z + z^2)^2*HPL[
                {-1, -1, 0}, z])/(z*(1 + z)) - (128*(1 + z + z^2)^2*HPL[
                {-1, 0, 0}, z])/(z*(1 + z)) + (32*(2 + 8*z + 15*z^2 - 8*z^3 - 
                15*z^4 + 5*z^5)*HPL[{0, 0, 0}, z])/(z*(-1 + z^2)) + 
             (336*(1 - z + z^2)^2*HPL[{1, 0, 0}, z])/((-1 + z)*z) + 
             (32*(11 - 21*z + 33*z^2 - 22*z^3 + 11*z^4)*HPL[{1, 1, 0}, z])/
              ((-1 + z)*z) + (400*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1, 1}, z])/
              z - (154*L[2, 1 - z])/3 + (200*L[3, 1 - z])/3 - 
             (3*Pi^2*(297 - 1043*z + 93*z^2 - 35*z^3 - 269*z^4 + 957*z^5) + 2*
                (z^4*(8753 - 7632*Zeta[3]) + 14*z^2*(43 + 576*Zeta[3]) + 
                 9*(-1219 + 656*Zeta[3]) + 9*z^5*(-1231 + 896*Zeta[3]) - 
                 3*z*(-3959 + 5184*Zeta[3]) + z^3*(818 + 6336*Zeta[3])))/
              (27*z*(-1 + z^2))) + L[0, t/\[Mu]^2]*
            ((-16*Pi^2*(1 + z + z^2)^2*HPL[{-2}, z])/(z*(1 + z)) + 
             (4*(-1005 + 521*z - 828*z^2 + 977*z^3 + 67*z^4 + 6*Pi^2*
                 (19 - 26*z + 57*z^2 - 49*z^3 + 19*z^4))*HPL[{2}, z])/
              (9*(-1 + z)*z) - (4*(231 - 872*z + 945*z^2 - 964*z^3 + 737*z^4)*
               HPL[{3}, z])/(3*(-1 + z)*z) - (32*(8 + 2*z + 21*z^2 - 2*z^3 - 
                21*z^4 + 11*z^5)*HPL[{4}, z])/(z*(-1 + z^2)) + 
             (64*(1 + z + z^2)^2*HPL[{-3, 0}, z])/(z*(1 + z)) + 
             (64*(1 + z + z^2)^2*HPL[{-2, 2}, z])/(z*(1 + z)) + 
             (16*Pi^2*(1 + z + z^2)^2*HPL[{-1, -1}, z])/(z*(1 + z)) - 
             (24*Pi^2*(1 + z + z^2)^2*HPL[{-1, 0}, z])/(z*(1 + z)) + 
             (128*(1 + z + z^2)^2*HPL[{-1, 3}, z])/(z*(1 + z)) + 
             (2*(-2010 - 2407*z - 703*z^2 + 665*z^3 + 2177*z^4 + 1206*z^5 + 
                6*Pi^2*(41 - 17*z + 83*z^2 + 17*z^3 - 83*z^4 + 59*z^5))*HPL[
                {0, 0}, z])/(9*z*(-1 + z^2)) + (4*(-469 + 734*z - 804*z^2 + 
                740*z^3 - 469*z^4 + 6*Pi^2*(25 - 49*z + 75*z^2 - 50*z^3 + 
                  25*z^4))*HPL[{1, 0}, z])/(9*(-1 + z)*z) + 
             (4*(469 - 332*z - 259*z^2 - 195*z^3 - 469*z^4 + 3*Pi^2*
                 (-47 + 90*z + 47*z^2 + 47*z^4))*HPL[{1, 1}, z])/
              (9*z*(1 + z)) - (28*(55 - 102*z + 105*z^2 - 102*z^3 + 55*z^4)*
               HPL[{1, 2}, z])/(3*(-1 + z)*z) - (400*(1 - z + z^2)^2*HPL[
                {1, 3}, z])/((-1 + z)*z) - (4*(231 - 702*z + 753*z^2 - 
                766*z^3 + 561*z^4)*HPL[{2, 0}, z])/(3*(-1 + z)*z) - 
             (4*(231 - 702*z + 753*z^2 - 766*z^3 + 561*z^4)*HPL[{2, 1}, z])/
              (3*(-1 + z)*z) - (16*(19 - 24*z + 57*z^2 - 52*z^3 + 19*z^4)*HPL[
                {2, 2}, z])/((-1 + z)*z) - (32*(6 + 3*z + 17*z^2 - 3*z^3 - 
                17*z^4 + 8*z^5)*HPL[{3, 0}, z])/(z*(-1 + z^2)) - 
             (16*(23 - 5*z + 45*z^2 + 5*z^3 - 45*z^4 + 27*z^5)*HPL[{3, 1}, 
                z])/(z*(-1 + z^2)) - (64*(1 + z + z^2)^2*HPL[{-2, -1, 0}, z])/
              (z*(1 + z)) + (128*(1 + z + z^2)^2*HPL[{-2, 0, 0}, z])/
              (z*(1 + z)) - (64*(1 + z + z^2)^2*HPL[{-1, -2, 0}, z])/
              (z*(1 + z)) - (64*(1 + z + z^2)^2*HPL[{-1, -1, 2}, z])/
              (z*(1 + z)) + (64*(1 + z + z^2)^2*HPL[{-1, 2, 0}, z])/
              (z*(1 + z)) + (64*(1 + z + z^2)^2*HPL[{-1, 2, 1}, z])/
              (z*(1 + z)) + ((924 - 3828*z + 4164*z^2 - 4252*z^3 + 3300*z^4)*
               HPL[{0, 0, 0}, z])/(3*z - 3*z^2) - (4*(297 - 530*z + 543*z^2 - 
                530*z^3 + 297*z^4)*HPL[{1, 0, 0}, z])/(3*(-1 + z)*z) - 
             (28*(55 - 102*z + 105*z^2 - 102*z^3 + 55*z^4)*HPL[{1, 1, 0}, z])/
              (3*(-1 + z)*z) - (28*(-55 + 58*z - 47*z^2 + 55*z^3)*HPL[
                {1, 1, 1}, z])/(3*z) - (16*(24 - 47*z + 72*z^2 - 48*z^3 + 
                24*z^4)*HPL[{1, 1, 2}, z])/((-1 + z)*z) - 
             (336*(1 - z + z^2)^2*HPL[{1, 2, 0}, z])/((-1 + z)*z) - 
             (400*(1 - z + z^2)^2*HPL[{1, 2, 1}, z])/((-1 + z)*z) - 
             (32*(4 + z + 11*z^2 - z^3 - 11*z^4 + 6*z^5)*HPL[{2, 0, 0}, z])/
              (z*(-1 + z^2)) - (112*(3 - 4*z + 9*z^2 - 8*z^3 + 3*z^4)*HPL[
                {2, 1, 0}, z])/((-1 + z)*z) - (16*(25 - 36*z + 75*z^2 - 
                64*z^3 + 25*z^4)*HPL[{2, 1, 1}, z])/((-1 + z)*z) + 
             (64*(1 + z + z^2)^2*HPL[{-1, -1, -1, 0}, z])/(z*(1 + z)) - 
             (128*(1 + z + z^2)^2*HPL[{-1, -1, 0, 0}, z])/(z*(1 + z)) + 
             (160*(1 + z + z^2)^2*HPL[{-1, 0, 0, 0}, z])/(z*(1 + z)) - 
             (16*(-3 + 24*z + 25*z^2 - 24*z^3 - 25*z^4 + 4*z^5)*HPL[
                {0, 0, 0, 0}, z])/(z*(-1 + z^2)) - (304*(1 - z + z^2)^2*HPL[
                {1, 0, 0, 0}, z])/((-1 + z)*z) - (272*(1 - z + z^2)^2*HPL[
                {1, 1, 0, 0}, z])/((-1 + z)*z) - (16*(22 - 41*z + 66*z^2 - 
                44*z^3 + 22*z^4)*HPL[{1, 1, 1, 0}, z])/((-1 + z)*z) - 
             (400*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1, 1, 1}, z])/z + 
             ((1072 - 516*Pi^2)*L[2, 1 - z])/(9 + 9*z) - (154*L[3, 1 - z])/
              9 + (50*L[4, 1 - z])/3 - (112*(1 + z + z^2)^2*HPL[{-1}, z]*Zeta[
                3])/(z*(1 + z)) + L[0, 1 - z]*((97120 - 12060*Pi^2 + 
                 621*Pi^4 - 51480*Zeta[3])/(405*(1 + z)) + (128*HPL[{0}, z]*
                 Zeta[3])/3) + (HPL[{1}, z]*(22014 - 4520*z^3 + 
                33*Pi^2*(-55 + 14*z + 11*z^2 + 8*z^3 + 55*z^4) - 
                9216*Zeta[3] + 18*z^4*(-1231 + 512*Zeta[3]) + 
                4*z^2*(-739 + 2304*Zeta[3]) + 2*z*(-906 + 9432*Zeta[3])))/
              (27*z*(1 + z)) + L[1, 1 - z]*((-8*Pi^2*HPL[{0}, z])/3 + 
               (8*Pi^2*HPL[{1}, z])/3 + 16*HPL[{1, 1, 0}, z] + 
               (2*(-3232 + 363*Pi^2 + 9432*Zeta[3] - 216*z*Zeta[3]))/
                (27*(1 + z))) + (HPL[{0}, z]*(3*Pi^2*(363 - 1073*z + 
                  121*z^2 - 27*z^3 - 363*z^4 + 1221*z^5) + 
                2*(-7631 + z^4*(7023 - 7704*Zeta[3]) + z*(10441 - 
                    4248*Zeta[3]) + 4968*Zeta[3] + 90*z^2*(-11 + 
                    92*Zeta[3]) + 35*z^5*(-413 + 216*Zeta[3]) + 
                  8*z^3*(302 + 603*Zeta[3]))))/(27*z*(-1 + z^2)) + 
             (-9*Pi^4*(117 + z + 325*z^2 - 139*z^3 - 325*z^4 + 69*z^5) - 30*
                Pi^2*(-1809 - 262*z - 583*z^2 + 329*z^3 + 1990*z^4 + 
                 335*z^5) + 10*(-1 + z)*(34989 - 16236*Zeta[3] + 
                 12*z*(539 + 2004*Zeta[3]) + 4*z^2*(-2230 + 5283*Zeta[3]) + 
                 4*z^3*(-6473 + 5310*Zeta[3]) + z^4*(-35781 + 35244*
                    Zeta[3])))/(810*z*(-1 + z^2))))/\[Mu]^2 + 
         (((536/27 - (86*Pi^2)/9)*L[3, t/\[Mu]^2] - (77*L[4, t/\[Mu]^2])/18 + 
            (10*L[5, t/\[Mu]^2])/3 + L[1, t/\[Mu]^2]*(9712/81 - 
              (134*Pi^2)/9 + (23*Pi^4)/30 - (572*Zeta[3])/9) + 
            (L[2, t/\[Mu]^2]*(-3232 + 363*Pi^2 + 9648*Zeta[3]))/54 + 
            L[0, t/\[Mu]^2]*((-319*Pi^4)/1080 - (2*Pi^2*(-202 + 645*Zeta[3]))/
               27 + (4*(-7288 + 4221*Zeta[3] + 20169*Zeta[5]))/243))*
           \[Delta][1 - z])/\[Mu]^2 + \[Delta][t]*
          ((16*Pi^2*(1 + z + z^2)^2*HPL[{-3}, z])/(z*(1 + z)) - 
           (4*Pi^4*(1 + z + z^2)^2*HPL[{-1}, z])/(15*z*(1 + z)) - 
           (2*(-2010 - 2407*z - 715*z^2 + 665*z^3 + 2189*z^4 + 1206*z^5 + 
              6*Pi^2*(37 - 9*z + 71*z^2 + 9*z^3 - 71*z^4 + 43*z^5))*
             HPL[{3}, z])/(9*z*(-1 + z^2)) + (4*(231 - 957*z + 1041*z^2 - 
              1063*z^3 + 825*z^4)*HPL[{4}, z])/(3*(-1 + z)*z) + 
           (16*(13 + 8*z + 41*z^2 - 8*z^3 - 41*z^4 + 20*z^5)*HPL[{5}, z])/
            (z*(-1 + z^2)) - (64*(1 + z + z^2)^2*HPL[{-4, 0}, z])/
            (z*(1 + z)) - (64*(1 + z + z^2)^2*HPL[{-3, 2}, z])/(z*(1 + z)) - 
           (16*Pi^2*(1 + z + z^2)^2*HPL[{-2, -1}, z])/(z*(1 + z)) + 
           (24*Pi^2*(1 + z + z^2)^2*HPL[{-2, 0}, z])/(z*(1 + z)) - 
           (128*(1 + z + z^2)^2*HPL[{-2, 3}, z])/(z*(1 + z)) - 
           (16*Pi^2*(1 + z + z^2)^2*HPL[{-1, -2}, z])/(z*(1 + z)) + 
           (8*Pi^2*(1 + z + z^2)^2*HPL[{-1, 2}, z])/(z*(1 + z)) - 
           (160*(1 + z + z^2)^2*HPL[{-1, 4}, z])/(z*(1 + z)) - 
           (4*(-469 + 734*z - 807*z^2 + 743*z^3 - 469*z^4 + 3*Pi^2*(47 - 
                93*z + 141*z^2 - 94*z^3 + 47*z^4))*HPL[{1, 2}, z])/
            (9*(-1 + z)*z) + (4*(297 - 530*z + 543*z^2 - 530*z^3 + 297*z^4)*
             HPL[{1, 3}, z])/(3*(-1 + z)*z) + (400*(1 - z + z^2)^2*
             HPL[{1, 4}, z])/((-1 + z)*z) - (4*(-1005 - 484*z - 307*z^2 + 
              149*z^3 + 1044*z^4 + 67*z^5 + 3*Pi^2*(31 - 17*z + 53*z^2 + 
                17*z^3 - 53*z^4 + 39*z^5))*HPL[{2, 0}, z])/(9*z*(-1 + z^2)) - 
           (4*(-1005 + 521*z - 831*z^2 + 980*z^3 + 67*z^4 + 3*Pi^2*(47 - 
                71*z + 141*z^2 - 116*z^3 + 47*z^4))*HPL[{2, 1}, z])/
            (9*(-1 + z)*z) + (4*(231 - 702*z + 753*z^2 - 766*z^3 + 561*z^4)*
             HPL[{2, 2}, z])/(3*(-1 + z)*z) + 
           (32*(7 - 2*z + 14*z^2 + 2*z^3 - 14*z^4 + 9*z^5)*HPL[{2, 3}, z])/
            (z*(-1 + z^2)) + (4*(231 - 872*z + 945*z^2 - 964*z^3 + 737*z^4)*
             HPL[{3, 0}, z])/(3*(-1 + z)*z) + 
           (4*(231 - 872*z + 945*z^2 - 964*z^3 + 737*z^4)*HPL[{3, 1}, z])/
            (3*(-1 + z)*z) + (32*(9 + 20*z^2 - 20*z^4 + 11*z^5)*
             HPL[{3, 2}, z])/(z*(-1 + z^2)) + 
           (16*(9 + 11*z + 35*z^2 - 11*z^3 - 35*z^4 + 15*z^5)*HPL[{4, 0}, z])/
            (z*(-1 + z^2)) + (32*(11 - z + 24*z^2 + z^3 - 24*z^4 + 14*z^5)*
             HPL[{4, 1}, z])/(z*(-1 + z^2)) + (64*(1 + z + z^2)^2*
             HPL[{-3, -1, 0}, z])/(z*(1 + z)) - (128*(1 + z + z^2)^2*
             HPL[{-3, 0, 0}, z])/(z*(1 + z)) + (64*(1 + z + z^2)^2*
             HPL[{-2, -2, 0}, z])/(z*(1 + z)) + (64*(1 + z + z^2)^2*
             HPL[{-2, -1, 2}, z])/(z*(1 + z)) - (64*(1 + z + z^2)^2*
             HPL[{-2, 2, 0}, z])/(z*(1 + z)) - (64*(1 + z + z^2)^2*
             HPL[{-2, 2, 1}, z])/(z*(1 + z)) + (64*(1 + z + z^2)^2*
             HPL[{-1, -3, 0}, z])/(z*(1 + z)) + (64*(1 + z + z^2)^2*
             HPL[{-1, -2, 2}, z])/(z*(1 + z)) + (16*Pi^2*(1 + z + z^2)^2*
             HPL[{-1, -1, -1}, z])/(z*(1 + z)) - (24*Pi^2*(1 + z + z^2)^2*
             HPL[{-1, -1, 0}, z])/(z*(1 + z)) + (128*(1 + z + z^2)^2*
             HPL[{-1, -1, 3}, z])/(z*(1 + z)) + (80*Pi^2*(1 + z + z^2)^2*
             HPL[{-1, 0, 0}, z])/(3*z*(1 + z)) - (64*(1 + z + z^2)^2*
             HPL[{-1, 2, 2}, z])/(z*(1 + z)) - (128*(1 + z + z^2)^2*
             HPL[{-1, 3, 0}, z])/(z*(1 + z)) - (128*(1 + z + z^2)^2*
             HPL[{-1, 3, 1}, z])/(z*(1 + z)) + 
           ((4020 + 6253*z + 1507*z^2 - 1697*z^3 - 4455*z^4 - 3484*z^5 - 
              12*Pi^2*(38 - 13*z + 82*z^2 + 13*z^3 - 82*z^4 + 57*z^5))*
             HPL[{0, 0, 0}, z])/(9*z*(-1 + z^2)) - 
           (4*(-737 + 1338*z - 1476*z^2 + 1344*z^3 - 737*z^4 + 
              150*Pi^2*(1 - z + z^2)^2)*HPL[{1, 0, 0}, z])/(9*(-1 + z)*z) - 
           (4*(-469 + 734*z - 807*z^2 + 743*z^3 - 469*z^4 + 6*Pi^2*(21 - 
                41*z + 63*z^2 - 42*z^3 + 21*z^4))*HPL[{1, 1, 0}, z])/
            (9*(-1 + z)*z) - (2*(938 - 664*z - 515*z^2 - 387*z^3 - 938*z^4 + 
              6*Pi^2*(-47 + 90*z + 47*z^2 + 47*z^4))*HPL[{1, 1, 1}, z])/
            (9*z*(1 + z)) + (28*(55 - 102*z + 105*z^2 - 102*z^3 + 55*z^4)*
             HPL[{1, 1, 2}, z])/(3*(-1 + z)*z) + (336*(1 - z + z^2)^2*
             HPL[{1, 1, 3}, z])/((-1 + z)*z) + 
           (28*(55 - 102*z + 105*z^2 - 102*z^3 + 55*z^4)*HPL[{1, 2, 0}, z])/
            (3*(-1 + z)*z) + (28*(55 - 102*z + 105*z^2 - 102*z^3 + 55*z^4)*
             HPL[{1, 2, 1}, z])/(3*(-1 + z)*z) + (384*(1 - z + z^2)^2*
             HPL[{1, 2, 2}, z])/((-1 + z)*z) + (352*(1 - z + z^2)^2*
             HPL[{1, 3, 0}, z])/((-1 + z)*z) + (432*(1 - z + z^2)^2*
             HPL[{1, 3, 1}, z])/((-1 + z)*z) + 
           (4*(231 - 702*z + 753*z^2 - 766*z^3 + 561*z^4)*HPL[{2, 0, 0}, z])/
            (3*(-1 + z)*z) + (4*(231 - 702*z + 753*z^2 - 766*z^3 + 561*z^4)*
             HPL[{2, 1, 0}, z])/(3*(-1 + z)*z) + 
           (4*(231 - 702*z + 753*z^2 - 766*z^3 + 561*z^4)*HPL[{2, 1, 1}, z])/
            (3*(-1 + z)*z) + (32*(12 - 17*z + 36*z^2 - 31*z^3 + 12*z^4)*
             HPL[{2, 1, 2}, z])/((-1 + z)*z) + 
           (32*(8 - 9*z + 24*z^2 - 23*z^3 + 8*z^4)*HPL[{2, 2, 0}, z])/
            ((-1 + z)*z) + (112*(3 - 4*z + 9*z^2 - 8*z^3 + 3*z^4)*
             HPL[{2, 2, 1}, z])/((-1 + z)*z) + 
           (16*(5 + 9*z + 27*z^2 - 9*z^3 - 27*z^4 + 13*z^5)*
             HPL[{3, 0, 0}, z])/(z*(-1 + z^2)) + 
           (32*(10 - z + 21*z^2 + z^3 - 21*z^4 + 12*z^5)*HPL[{3, 1, 0}, z])/
            (z*(-1 + z^2)) + (16*(25 - 7*z + 47*z^2 + 7*z^3 - 47*z^4 + 
              29*z^5)*HPL[{3, 1, 1}, z])/(z*(-1 + z^2)) - 
           (64*(1 + z + z^2)^2*HPL[{-2, -1, -1, 0}, z])/(z*(1 + z)) + 
           (128*(1 + z + z^2)^2*HPL[{-2, -1, 0, 0}, z])/(z*(1 + z)) - 
           (160*(1 + z + z^2)^2*HPL[{-2, 0, 0, 0}, z])/(z*(1 + z)) - 
           (64*(1 + z + z^2)^2*HPL[{-1, -2, -1, 0}, z])/(z*(1 + z)) + 
           (128*(1 + z + z^2)^2*HPL[{-1, -2, 0, 0}, z])/(z*(1 + z)) - 
           (64*(1 + z + z^2)^2*HPL[{-1, -1, -2, 0}, z])/(z*(1 + z)) - 
           (64*(1 + z + z^2)^2*HPL[{-1, -1, -1, 2}, z])/(z*(1 + z)) + 
           (64*(1 + z + z^2)^2*HPL[{-1, -1, 2, 0}, z])/(z*(1 + z)) + 
           (64*(1 + z + z^2)^2*HPL[{-1, -1, 2, 1}, z])/(z*(1 + z)) - 
           (96*(1 + z + z^2)^2*HPL[{-1, 2, 0, 0}, z])/(z*(1 + z)) - 
           (64*(1 + z + z^2)^2*HPL[{-1, 2, 1, 0}, z])/(z*(1 + z)) - 
           (64*(1 + z + z^2)^2*HPL[{-1, 2, 1, 1}, z])/(z*(1 + z)) + 
           (2*(462 - 1999*z + 2178*z^2 - 2225*z^3 + 1738*z^4)*
             HPL[{0, 0, 0, 0}, z])/(3*(-1 + z)*z) + 
           (4*(253 - 438*z + 447*z^2 - 438*z^3 + 253*z^4)*HPL[{1, 0, 0, 0}, 
              z])/(3*(-1 + z)*z) + (4*(473 - 898*z + 927*z^2 - 898*z^3 + 
              473*z^4)*HPL[{1, 1, 0, 0}, z])/(3*(-1 + z)*z) + 
           (28*(55 - 102*z + 105*z^2 - 102*z^3 + 55*z^4)*HPL[{1, 1, 1, 0}, 
              z])/(3*(-1 + z)*z) + (28*(-55 + 58*z - 47*z^2 + 55*z^3)*
             HPL[{1, 1, 1, 1}, z])/(3*z) + (24*(16 - 31*z + 48*z^2 - 32*z^3 + 
              16*z^4)*HPL[{1, 1, 1, 2}, z])/((-1 + z)*z) + 
           (336*(1 - z + z^2)^2*HPL[{1, 1, 2, 0}, z])/((-1 + z)*z) + 
           (8*(50 - 99*z + 150*z^2 - 100*z^3 + 50*z^4)*HPL[{1, 1, 2, 1}, z])/
            ((-1 + z)*z) + (288*(1 - z + z^2)^2*HPL[{1, 2, 0, 0}, z])/
            ((-1 + z)*z) + (352*(1 - z + z^2)^2*HPL[{1, 2, 1, 0}, z])/
            ((-1 + z)*z) + (408*(1 - z + z^2)^2*HPL[{1, 2, 1, 1}, z])/
            ((-1 + z)*z) + (16*(3 + 5*z + 17*z^2 - 5*z^3 - 17*z^4 + 9*z^5)*
             HPL[{2, 0, 0, 0}, z])/(z*(-1 + z^2)) + 
           (32*(10 - z + 17*z^2 + z^3 - 17*z^4 + 8*z^5)*HPL[{2, 1, 0, 0}, z])/
            (z*(-1 + z^2)) + (32*(11 - 15*z + 33*z^2 - 29*z^3 + 11*z^4)*
             HPL[{2, 1, 1, 0}, z])/((-1 + z)*z) + 
           (8*(51 - 74*z + 153*z^2 - 130*z^3 + 51*z^4)*HPL[{2, 1, 1, 1}, z])/
            ((-1 + z)*z) + (64*(1 + z + z^2)^2*HPL[{-1, -1, -1, -1, 0}, z])/
            (z*(1 + z)) - (128*(1 + z + z^2)^2*HPL[{-1, -1, -1, 0, 0}, z])/
            (z*(1 + z)) + (160*(1 + z + z^2)^2*HPL[{-1, -1, 0, 0, 0}, z])/
            (z*(1 + z)) - (176*(1 + z + z^2)^2*HPL[{-1, 0, 0, 0, 0}, z])/
            (z*(1 + z)) - (8*(20 - 63*z - 38*z^2 + 63*z^3 + 38*z^4 + 5*z^5)*
             HPL[{0, 0, 0, 0, 0}, z])/(z*(-1 + z^2)) + 
           (264*(1 - z + z^2)^2*HPL[{1, 0, 0, 0, 0}, z])/((-1 + z)*z) + 
           (208*(1 - z + z^2)^2*HPL[{1, 1, 0, 0, 0}, z])/((-1 + z)*z) + 
           (336*(1 - z + z^2)^2*HPL[{1, 1, 1, 0, 0}, z])/((-1 + z)*z) + 
           (8*(44 - 81*z + 132*z^2 - 88*z^3 + 44*z^4)*HPL[{1, 1, 1, 1, 0}, 
              z])/((-1 + z)*z) + (400*(-1 + 2*z - z^2 + z^3)*
             HPL[{1, 1, 1, 1, 1}, z])/z + ((1072 - 516*Pi^2)*L[3, 1 - z])/
            (27 + 27*z) - (77*L[4, 1 - z])/18 + (10*L[5, 1 - z])/3 + 
           (112*(1 + z + z^2)^2*HPL[{-2}, z]*Zeta[3])/(z*(1 + z)) - 
           (112*(1 + z + z^2)^2*HPL[{-1, -1}, z]*Zeta[3])/(z*(1 + z)) + 
           (448*(1 + z + z^2)^2*HPL[{-1, 0}, z]*Zeta[3])/(3*z*(1 + z)) + 
           (HPL[{1, 1}, z]*(-22050 + 4454*z^3 - 33*Pi^2*(-55 + 14*z + 
                11*z^2 + 8*z^3 + 55*z^4) + z*(1812 - 18864*Zeta[3]) + 
              z^2*(2926 - 9216*Zeta[3]) + z^4*(22158 - 9216*Zeta[3]) + 
              9216*Zeta[3]))/(27*z*(1 + z)) + L[1, 1 - z]*
            ((97120 - 12060*Pi^2 + 621*Pi^4 - 51480*Zeta[3])/(405*(1 + z)) + 
             (64*HPL[{0}, z]*Zeta[3])/3) + (HPL[{1, 0}, z]*
             (22014 - 3*Pi^2*(429 - 754*z + 771*z^2 - 754*z^3 + 429*z^4) + 
              z^4*(22158 - 9216*Zeta[3]) - 9216*Zeta[3] - 216*z^2*(-177 + 
                128*Zeta[3]) + 16*z*(-2461 + 1116*Zeta[3]) + 4*z^3*(-9949 + 
                4608*Zeta[3])))/(27*(-1 + z)*z) + L[2, 1 - z]*
            ((-2*Pi^2*HPL[{0}, z])/3 + (2*Pi^2*HPL[{1}, z])/3 + 
             4*HPL[{1, 1, 0}, z] + (-3232 + 363*Pi^2 + 9540*Zeta[3] - 108*z*
                Zeta[3])/(27*(1 + z))) + (HPL[{2}, z]*
             (-3*Pi^2*(363 - 1096*z + 1173*z^2 - 1188*z^3 + 869*z^4) + 
              2*(7667 - 3960*Zeta[3] + 288*z*(-63 + 20*Zeta[3]) - 
                5*z^4*(-2891 + 792*Zeta[3]) - 12*z^2*(-1597 + 990*Zeta[3]) + 
                8*z^3*(-2693 + 1224*Zeta[3]))))/(27*(-1 + z)*z) - 
           (HPL[{0, 0}, z]*(3*Pi^2*(363 - 1158*z + 132*z^2 - 30*z^3 - 
                374*z^4 + 1309*z^5) + 2*(-7631 + z^4*(8414 - 7776*Zeta[3]) + 
                z*(13595 - 4032*Zeta[3]) + 4464*Zeta[3] + 4*z^2*(-593 + 
                  1944*Zeta[3]) + z^3*(2647 + 4032*Zeta[3]) + 
                z^5*(-17831 + 7344*Zeta[3]))))/(27*z*(-1 + z^2)) + 
           (HPL[{1}, z]*(9*Pi^4*(121 - 271*z + 109*z^2 + 121*z^3 - 121*z^4 + 
                121*z^5) - 30*Pi^2*(737 - 1236*z + 112*z^2 + 97*z^3 - 
                447*z^4 + 737*z^5) - 10*(-1 + z)*(35385 - 25740*Zeta[3] + 
                84*z*(77 + 78*Zeta[3]) + z^3*(-25382 + 3744*Zeta[3]) + 
                z^2*(-8806 + 5148*Zeta[3]) + 3*z^4*(-11927 + 8580*Zeta[3]))))/
            (810*z*(-1 + z^2)) + (HPL[{0}, z]*(-18*Pi^4*(-12 - 96*z - 
                80*z^2 + 105*z^3 + 89*z^4 + 28*z^5) + 15*Pi^2*(-3082 - 
                4279*z - 1131*z^2 + 1197*z^3 + 3409*z^4 + 2278*z^5) - 
              10*(1 + z)*(-55565 + z^3*(46519 - 61056*Zeta[3]) + 
                z*(43747 - 55728*Zeta[3]) + 15444*Zeta[3] + 6*z^2*
                 (-4835 + 10026*Zeta[3]) + z^4*(-15205 + 46332*Zeta[3]))))/
            (810*z*(-1 + z^2)) + (9*Pi^4*(1067 - 5745*z + 567*z^2 - 41*z^3 - 
               1315*z^4 + 5467*z^5) + 60*Pi^2*(-10073 + z*(21685 - 
                 23976*Zeta[3]) + z^4*(9989 - 13248*Zeta[3]) + 8640*Zeta[3] + 
               72*z^2*(-32 + 187*Zeta[3]) + 8*z^3*(544 + 1089*Zeta[3]) + 3*
                z^5*(-7859 + 4440*Zeta[3])) - 20*(-517495 + 120600*Zeta[3] + 
               z^4*(411809 - 121248*Zeta[3] - 287712*Zeta[5]) - 6*z^3*
                (-9937 + 2796*Zeta[3] - 56376*Zeta[5]) + 241056*Zeta[5] + 6*
                z^2*(7897 + 5736*Zeta[3] + 48600*Zeta[5]) - 9*z*(-58033 + 
                 2424*Zeta[3] + 73008*Zeta[5]) + z^5*(-523615 + 
                 4824*Zeta[3] + 384912*Zeta[5])))/(9720*z*(-1 + z^2)) + 
           L[0, 1 - z]*(-(Pi^4*HPL[{0}, z])/5 - (2*Pi^4*HPL[{1}, z])/15 - 
             (4*Pi^2*HPL[{1, 1, 0}, z])/3 + (4*Pi^2*HPL[{1, 1, 1}, z])/3 + 
             8*HPL[{1, 1, 1, 1, 0}, z] - 8*HPL[{1, 1}, z]*Zeta[3] + 
             (-2871*Pi^4 + 720*Pi^2*(202 - 636*Zeta[3] + 9*z*Zeta[3]) + 160*
                (-7288 + 4221*Zeta[3] + 19926*Zeta[5] - 243*z*Zeta[5]))/
              (4860*(1 + z))) + (87472/729 + (67*Pi^4)/216 - 
             (593*Pi^6)/11340 - (5656*Zeta[3])/81 + (1142*Zeta[3]^2)/9 + 
             (2*Pi^2*(-607 + 330*Zeta[3]))/81 - (638*Zeta[5])/15)*
            \[Delta][1 - z])) + CA*nf*TF*
        ((L[1, t/\[Mu]^2]*((4*(3*Pi^2*(-11 + 14*z - 5*z^2 - 8*z^3 + 11*z^4) - 
                8*(-96 + 45*z + 19*z^2 + 11*z^3 + 105*z^4)))/(27*z*(1 + z)) - 
             (16*(46 - 77*z + 99*z^2 - 94*z^3 + 46*z^4)*HPL[{0}, z])/
              (9*(-1 + z)*z) - (16*(-46 + 32*z + 17*z^2 + 5*z^3 + 46*z^4)*HPL[
                {1}, z])/(9*z*(1 + z)) - (16*(7 - 10*z + 21*z^2 - 18*z^3 + 
                7*z^4)*HPL[{2}, z])/(3*(-1 + z)*z) - (16*(7 - 8*z + 21*z^2 - 
                20*z^3 + 7*z^4)*HPL[{0, 0}, z])/(3*(-1 + z)*z) - 
             (112*(1 - z + z^2)^2*HPL[{1, 0}, z])/(3*(-1 + z)*z) - 
             (112*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1}, z])/(3*z) + 
             (56*L[2, 1 - z])/3) + ((16*(-23 + 16*z + 10*z^2 + 4*z^3 + 
                23*z^4))/(9*z*(1 + z)) + (8*(7 - 10*z + 21*z^2 - 18*z^3 + 
                7*z^4)*HPL[{0}, z])/(3*(-1 + z)*z) + (56*(-1 + 2*z - z^2 + 
                z^3)*HPL[{1}, z])/(3*z))*L[2, t/\[Mu]^2] + 
           L[1, 1 - z]*((-640*L[1, t/\[Mu]^2])/(9*(1 + z)) + 
             (56*L[2, t/\[Mu]^2])/3) - (56*(-1 + 2*z - z^2 + z^3)*
             L[3, t/\[Mu]^2])/(9*z) + L[0, 1 - z]*
            ((-8*(-224 + 33*Pi^2)*L[1, t/\[Mu]^2])/(27*(1 + z)) - 
             (320*L[2, t/\[Mu]^2])/(9*(1 + z)) + (56*L[3, t/\[Mu]^2])/9) + 
           L[0, t/\[Mu]^2]*(((-4*Pi^2*(33 - 36*z + 99*z^2 - 96*z^3 + 
                  33*z^4) + 8*(384 - 674*z + 861*z^2 - 888*z^3 + 420*z^4))*
               HPL[{0}, z])/(27*(-1 + z)*z) + ((-132*Pi^2*(-1 + 2*z + z^2 + 
                  z^4) + 16*(-201 + 90*z + 26*z^2 + z^3 + 210*z^4))*HPL[{1}, 
                z])/(27*z*(1 + z)) + (16*(46 - 77*z + 102*z^2 - 97*z^3 + 
                46*z^4)*HPL[{2}, z])/(9*(-1 + z)*z) + 
             (16*(7 - 8*z + 21*z^2 - 20*z^3 + 7*z^4)*HPL[{3}, z])/
              (3*(-1 + z)*z) + (8*(92 - 147*z + 201*z^2 - 198*z^3 + 92*z^4)*
               HPL[{0, 0}, z])/(9*(-1 + z)*z) + (16*(46 - 84*z + 99*z^2 - 
                87*z^3 + 46*z^4)*HPL[{1, 0}, z])/(9*(-1 + z)*z) + 
             (8*(-92 + 64*z + 31*z^2 + 7*z^3 + 92*z^4)*HPL[{1, 1}, z])/
              (9*z*(1 + z)) + (112*(1 - z + z^2)^2*HPL[{1, 2}, z])/
              (3*(-1 + z)*z) + (16*(7 - 10*z + 21*z^2 - 18*z^3 + 7*z^4)*HPL[
                {2, 0}, z])/(3*(-1 + z)*z) + (16*(7 - 10*z + 21*z^2 - 
                18*z^3 + 7*z^4)*HPL[{2, 1}, z])/(3*(-1 + z)*z) + 
             (112*(1 - z + 3*z^2 - 3*z^3 + z^4)*HPL[{0, 0, 0}, z])/
              (3*(-1 + z)*z) + (112*(1 - z + z^2)^2*HPL[{1, 0, 0}, z])/
              (3*(-1 + z)*z) + (112*(1 - z + z^2)^2*HPL[{1, 1, 0}, z])/
              (3*(-1 + z)*z) + (112*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1, 1}, z])/
              (3*z) - (8*(-224 + 33*Pi^2)*L[1, 1 - z])/(27*(1 + z)) - 
             (320*L[2, 1 - z])/(9*(1 + z)) + (56*L[3, 1 - z])/9 + 
             (16*L[0, 1 - z]*(-328 + 45*Pi^2 + 234*Zeta[3]))/(81*(1 + z)) - 
             (4*(2990 + 3*Pi^2*(-69 + 34*z - 10*z^2 - 14*z^3 + 69*z^4) - 
                468*Zeta[3] - 36*z^3*(11 + 6*Zeta[3]) + 4*z^2*(-38 + 
                  9*Zeta[3]) + z^4*(-3494 + 468*Zeta[3]) + 
                z*(-916 + 720*Zeta[3])))/(81*z*(1 + z))))/\[Mu]^2 + 
         (((448/27 - (22*Pi^2)/9)*L[2, t/\[Mu]^2] - (160*L[3, t/\[Mu]^2])/
             27 + (14*L[4, t/\[Mu]^2])/9 + (L[0, t/\[Mu]^2]*(78080 - 10080*
                Pi^2 + 261*Pi^4 - 50400*Zeta[3]))/2430 + 
            (8*L[1, t/\[Mu]^2]*(-328 + 45*Pi^2 + 234*Zeta[3]))/81)*
           \[Delta][1 - z])/\[Mu]^2 + \[Delta][t]*
          (((4*Pi^2*(33 - 48*z + 99*z^2 - 84*z^3 + 33*z^4) - 8*(402 - 710*z + 
                921*z^2 - 930*z^3 + 420*z^4))*HPL[{2}, z])/(27*(-1 + z)*z) - 
           (8*(92 - 147*z + 207*z^2 - 204*z^3 + 92*z^4)*HPL[{3}, z])/
            (9*(-1 + z)*z) - (112*(1 - z + 3*z^2 - 3*z^3 + z^4)*HPL[{4}, z])/
            (3*(-1 + z)*z) + (4*(-768 + 1298*z - 1755*z^2 + 1868*z^3 - 
              840*z^4 + 33*Pi^2*(1 - z + 3*z^2 - 3*z^3 + z^4))*
             HPL[{0, 0}, z])/(27*(-1 + z)*z) + 
           (4*(33*Pi^2*(1 - z + z^2)^2 - 4*(201 - 380*z + 444*z^2 - 419*z^3 + 
                210*z^4))*HPL[{1, 0}, z])/(27*(-1 + z)*z) + 
           (4*(822 - 360*z - 80*z^2 + 38*z^3 - 840*z^4 + 33*Pi^2*(-1 + 2*z + 
                z^2 + z^4))*HPL[{1, 1}, z])/(27*z*(1 + z)) - 
           (8*(92 - 168*z + 201*z^2 - 177*z^3 + 92*z^4)*HPL[{1, 2}, z])/
            (9*(-1 + z)*z) - (112*(1 - z + z^2)^2*HPL[{1, 3}, z])/
            (3*(-1 + z)*z) - (16*(46 - 77*z + 102*z^2 - 97*z^3 + 46*z^4)*
             HPL[{2, 0}, z])/(9*(-1 + z)*z) - 
           (8*(92 - 154*z + 207*z^2 - 197*z^3 + 92*z^4)*HPL[{2, 1}, z])/
            (9*(-1 + z)*z) - (16*(7 - 10*z + 21*z^2 - 18*z^3 + 7*z^4)*
             HPL[{2, 2}, z])/(3*(-1 + z)*z) - 
           (16*(7 - 8*z + 21*z^2 - 20*z^3 + 7*z^4)*HPL[{3, 0}, z])/
            (3*(-1 + z)*z) - (16*(7 - 8*z + 21*z^2 - 20*z^3 + 7*z^4)*
             HPL[{3, 1}, z])/(3*(-1 + z)*z) - 
           (4*(184 - 287*z + 405*z^2 - 406*z^3 + 184*z^4)*HPL[{0, 0, 0}, z])/
            (9*(-1 + z)*z) - (16*(46 - 84*z + 99*z^2 - 87*z^3 + 46*z^4)*
             HPL[{1, 0, 0}, z])/(9*(-1 + z)*z) - 
           (8*(92 - 168*z + 201*z^2 - 177*z^3 + 92*z^4)*HPL[{1, 1, 0}, z])/
            (9*(-1 + z)*z) - (4*(-184 + 128*z + 59*z^2 + 11*z^3 + 184*z^4)*
             HPL[{1, 1, 1}, z])/(9*z*(1 + z)) - (112*(1 - z + z^2)^2*
             HPL[{1, 1, 2}, z])/(3*(-1 + z)*z) - (112*(1 - z + z^2)^2*
             HPL[{1, 2, 0}, z])/(3*(-1 + z)*z) - (112*(1 - z + z^2)^2*
             HPL[{1, 2, 1}, z])/(3*(-1 + z)*z) - 
           (16*(7 - 10*z + 21*z^2 - 18*z^3 + 7*z^4)*HPL[{2, 0, 0}, z])/
            (3*(-1 + z)*z) - (16*(7 - 10*z + 21*z^2 - 18*z^3 + 7*z^4)*
             HPL[{2, 1, 0}, z])/(3*(-1 + z)*z) - 
           (16*(7 - 10*z + 21*z^2 - 18*z^3 + 7*z^4)*HPL[{2, 1, 1}, z])/
            (3*(-1 + z)*z) - (8*(14 - 13*z + 42*z^2 - 43*z^3 + 14*z^4)*
             HPL[{0, 0, 0, 0}, z])/(3*(-1 + z)*z) - 
           (112*(1 - z + z^2)^2*HPL[{1, 0, 0, 0}, z])/(3*(-1 + z)*z) - 
           (112*(1 - z + z^2)^2*HPL[{1, 1, 0, 0}, z])/(3*(-1 + z)*z) - 
           (112*(1 - z + z^2)^2*HPL[{1, 1, 1, 0}, z])/(3*(-1 + z)*z) - 
           (112*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1, 1, 1}, z])/(3*z) + 
           ((896 - 132*Pi^2)*L[2, 1 - z])/(27 + 27*z) - (320*L[3, 1 - z])/
            (27*(1 + z)) + (14*L[4, 1 - z])/9 + 
           (L[0, 1 - z]*(78080 - 10080*Pi^2 + 261*Pi^4 - 50400*Zeta[3]))/
            (1215*(1 + z)) + (16*L[1, 1 - z]*(-328 + 45*Pi^2 + 234*Zeta[3]))/
            (81*(1 + z)) + (HPL[{0}, z]*(6*Pi^2*(138 - 217*z + 315*z^2 - 
                314*z^3 + 138*z^4) + 4*(-2990 + z^3*(7262 - 1296*Zeta[3]) + 
                z*(5295 - 576*Zeta[3]) + 468*Zeta[3] + z^4*(-3494 + 
                  468*Zeta[3]) + 3*z^2*(-2201 + 468*Zeta[3]))))/
            (81*(-1 + z)*z) + (-9*Pi^4*(29 - 39*z + 77*z^2 - 19*z^3 - 77*
                z^4 + 29*z^5) + 120*Pi^2*(306 - 391*z + 185*z^2 - 17*z^3 - 
               416*z^4 + 315*z^5) + 80*(-1 + z)*(5711 - 1449*Zeta[3] + 23*z^4*
                (-298 + 63*Zeta[3]) + z^2*(167 + 90*Zeta[3]) - z^3*
                (757 + 99*Zeta[3]) + z*(-1195 + 819*Zeta[3])))/
            (2430*z*(-1 + z^2)) + (HPL[{1}, z]*(18*Pi^2*(-46 + 32*z + 
                15*z^2 + 3*z^3 + 46*z^4) + 4*(3242 - 15*z^3 - 468*Zeta[3] + 
                z^4*(-3494 + 468*Zeta[3]) + z^2*(-23 + 468*Zeta[3]) + 
                z*(-916 + 936*Zeta[3]))))/(81*z*(1 + z)) + 
           ((-5*Pi^4)/54 - (8*Pi^2*(-41 + 30*Zeta[3]))/81 + 
             (8*(-14600 + 8820*Zeta[3] + 7047*Zeta[5]))/3645)*
            \[Delta][1 - z])))
 
Mc[q[i_], q[j_], 2] = 
    CF*TF*((((4*(26 + 3*(-11 + Pi^2)*z + 3*(17 + Pi^2)*z^2 - 44*z^3))/(9*z) + 
           8*(1 + 3*z + 2*z^2)*HPL[{0}, z] + (4*(-3 - 4/z + 3*z + 4*z^2)*
             HPL[{1}, z])/3 - 8*(1 + z)*HPL[{2}, z] - 16*(1 + z)*
            HPL[{0, 0}, z])*L[0, t/\[Mu]^2] + 
         ((4*(3 + 4/z - 3*z - 4*z^2))/3 + 8*(1 + z)*HPL[{0}, z])*
          L[1, t/\[Mu]^2])/\[Mu]^2 + 
       ((-4*(-69 + 15*z - 76*z^2 + 6*Pi^2*(1 + z))*HPL[{0}, z])/9 + 
         (4*(-26 + 33*z - 51*z^2 + 44*z^3)*HPL[{1}, z])/(9*z) - 
         8*(1 + 3*z + 2*z^2)*HPL[{2}, z] + 16*(1 + z)*HPL[{3}, z] - 
         (2*(39 + 39*z + 40*z^2)*HPL[{0, 0}, z])/3 + 
         (4*(3 + 4/z - 3*z - 4*z^2)*HPL[{1, 0}, z])/3 + 
         (4*(3 + 4/z - 3*z - 4*z^2)*HPL[{1, 1}, z])/3 + 
         8*(1 + z)*HPL[{2, 0}, z] + 8*(1 + z)*HPL[{2, 1}, z] + 
         20*(1 + z)*HPL[{0, 0, 0}, z] + (416 + 8*(-34 + 9*Pi^2)*z^3 + 
           6*z*(-41 + 6*Pi^2 - 36*Zeta[3]) + 6*z^2*(17 + 18*Pi^2 - 
             36*Zeta[3]))/(27*z))*\[Delta][t]) + KroneckerDelta[i, j]*
      (CF^2*((((4*(3 + 5*z^2)*HPL[{0}, z])/(-1 + z) + 24*(1 + z)*HPL[{1}, z])*
            L[1, t/\[Mu]^2] + 48*L[1, 1 - z]*L[1, t/\[Mu]^2] + 
           L[0, t/\[Mu]^2]*(4*(6*(-1 + z) + Pi^2*(1 + z)) - 
             (12*(-1 - z + z^2)*HPL[{0}, z])/(-1 + z) - 
             (4*(5 + 7*z^2)*HPL[{2}, z])/(-1 + z) - (16*z^2*HPL[{0, 0}, z])/
              (-1 + z) - (24*(1 + z^2)*HPL[{1, 0}, z])/(-1 + z) - 
             24*(1 + z)*HPL[{1, 1}, z] - (20*Pi^2*L[0, 1 - z])/3 + 
             24*L[2, 1 - z]) - 12*(1 + z)*L[2, t/\[Mu]^2] + 
           24*L[0, 1 - z]*L[2, t/\[Mu]^2])/\[Mu]^2 + 
         (((-20*Pi^2*L[1, t/\[Mu]^2])/3 + 8*L[3, t/\[Mu]^2] + 
            32*L[0, t/\[Mu]^2]*Zeta[3])*\[Delta][1 - z])/\[Mu]^2 + 
         \[Delta][t]*((-2*(9 - 69*z + 84*z^2 + Pi^2*(5 + 9*z^2))*HPL[{0}, z])/
            (3*(-1 + z)) - (2*(36 - 69*z + 33*z^2 + Pi^2*(-7 + 3*z^2))*
             HPL[{1}, z])/(3*(-1 + z)) + (4*(-4 - z + 2*z^2)*HPL[{2}, z])/
            (-1 + z) + (16*(1 + 2*z^2)*HPL[{3}, z])/(-1 + z) + 
           (2*(-7 - 14*z + 12*z^2)*HPL[{0, 0}, z])/(-1 + z) + 
           (4 - 4*z)*HPL[{1, 0}, z] + (24*(1 + z^2)*HPL[{1, 2}, z])/
            (-1 + z) + (4*(3 + 5*z^2)*HPL[{2, 0}, z])/(-1 + z) + 
           (8*(3 + 4*z^2)*HPL[{2, 1}, z])/(-1 + z) + 10*(1 + z)*
            HPL[{0, 0, 0}, z] + (36*(1 + z^2)*HPL[{1, 0, 0}, z])/(-1 + z) + 
           (32*(1 + z^2)*HPL[{1, 1, 0}, z])/(-1 + z) + 
           24*(1 + z)*HPL[{1, 1, 1}, z] - (20*Pi^2*L[1, 1 - z])/3 + 
           8*L[3, 1 - z] + 32*L[0, 1 - z]*Zeta[3] - 
           (2*(-39 + 84*z + Pi^2*(-2 - 5*z + 4*z^2) + 30*Zeta[3] + 
              45*z^2*(-1 + 2*Zeta[3])))/(3*(-1 + z)) + 
           (7*Pi^4*\[Delta][1 - z])/30)) + 
       CA*CF*((L[0, t/\[Mu]^2]*((2*(20 - 154*z + 3*Pi^2*(1 + z)))/9 + 
             ((56 + 32*z^2)*HPL[{0}, z])/(3 - 3*z) - (22*(1 + z)*HPL[{1}, z])/
              3 - (4*(1 + z^2)*HPL[{0, 0}, z])/(-1 + z) + 
             (4*(67 - 3*Pi^2)*L[0, 1 - z])/9 - (44*L[1, 1 - z])/3) + 
           (22*(1 + z)*L[1, t/\[Mu]^2])/3 - (44*L[0, 1 - z]*L[1, t/\[Mu]^2])/
            3)/\[Mu]^2 + (((4*(67 - 3*Pi^2)*L[1, t/\[Mu]^2])/9 - 
            (22*L[2, t/\[Mu]^2])/3 + L[0, t/\[Mu]^2]*(-808/27 + (22*Pi^2)/9 + 
              28*Zeta[3]))*\[Delta][1 - z])/\[Mu]^2 + 
         \[Delta][t]*(((76 - 94*z + 158*z^2 - 4*Pi^2*(1 + z^2))*HPL[{0}, z])/
            (3*(-1 + z)) + ((-12*Pi^2*(1 + 2*z^2) + 10*(4 - 33*z + 29*z^2))*
             HPL[{1}, z])/(9*(-1 + z)) + (8*(7 + 4*z^2)*HPL[{2}, z])/
            (3*(-1 + z)) + (4*(1 + z^2)*HPL[{3}, z])/(-1 + z) + 
           ((55 + 36*z + 19*z^2)*HPL[{0, 0}, z])/(3*(-1 + z)) + 
           (22*(1 + z^2)*HPL[{1, 0}, z])/(3*(-1 + z)) + 
           (22*(1 + z)*HPL[{1, 1}, z])/3 + (4*(1 + z^2)*HPL[{1, 2}, z])/
            (-1 + z) + (6*(1 + z^2)*HPL[{0, 0, 0}, z])/(-1 + z) - 
           (8*(1 + z^2)*HPL[{1, 0, 0}, z])/(-1 + z) - 
           (8*(1 + z^2)*HPL[{1, 1, 0}, z])/(-1 + z) + 
           (4*(67 - 3*Pi^2)*L[1, 1 - z])/9 - (22*L[2, 1 - z])/3 + 
           L[0, 1 - z]*(-808/27 + (22*Pi^2)/9 + 28*Zeta[3]) + 
           (-692 + 684*z - 3*Pi^2*(3 + 6*z + 13*z^2) + 918*Zeta[3] + 
             2*z^2*(4 + 81*Zeta[3]))/(27*(-1 + z)) + 
           ((4856 - 603*Pi^2 - 18*Pi^4 - 1980*Zeta[3])*\[Delta][1 - z])/
            162)) + CF*nf*TF*((L[0, t/\[Mu]^2]*((16*(1 + 4*z))/9 + 
             (16*(1 + z^2)*HPL[{0}, z])/(3*(-1 + z)) + 
             (8*(1 + z)*HPL[{1}, z])/3 - (80*L[0, 1 - z])/9 + 
             (16*L[1, 1 - z])/3) - (8*(1 + z)*L[1, t/\[Mu]^2])/3 + 
           (16*L[0, 1 - z]*L[1, t/\[Mu]^2])/3)/\[Mu]^2 + 
         (((8*(28 - 3*Pi^2)*L[0, t/\[Mu]^2])/27 - (80*L[1, t/\[Mu]^2])/9 + 
            (8*L[2, t/\[Mu]^2])/3)*\[Delta][1 - z])/\[Mu]^2 + 
         \[Delta][t]*((4*(-37 - 19*z + (6*Pi^2*z^2)/(-1 + z)))/27 + 
           ((20 - 8*z + 28*z^2)*HPL[{0}, z])/(3 - 3*z) - 
           (16*(1 + 4*z)*HPL[{1}, z])/9 - (16*(1 + z^2)*HPL[{2}, z])/
            (3*(-1 + z)) - (20*(1 + z^2)*HPL[{0, 0}, z])/(3*(-1 + z)) + 
           ((8 + 8*z^2)*HPL[{1, 0}, z])/(3 - 3*z) - 
           (8*(1 + z)*HPL[{1, 1}, z])/3 + (8*(28 - 3*Pi^2)*L[0, 1 - z])/27 - 
           (80*L[1, 1 - z])/9 + (8*L[2, 1 - z])/3 + 
           (2*(-328 + 45*Pi^2 + 180*Zeta[3])*\[Delta][1 - z])/81))) + 
     \[Epsilon]*
      (CF*TF*((((-4*(58 + 9*(-9 + Pi^2)*z + 9*(11 + Pi^2)*z^2 - 76*z^3))/
              (9*z) - (4*(15 + 39*z + 28*z^2)*HPL[{0}, z])/3 + 
             4*(3 + 4/z - 3*z - 4*z^2)*HPL[{1}, z] + 24*(1 + z)*HPL[{2}, z] + 
             40*(1 + z)*HPL[{0, 0}, z])*L[1, t/\[Mu]^2] + 
           (-6 - 8/z + 6*z + 8*z^2 - 12*(1 + z)*HPL[{0}, z])*
            L[2, t/\[Mu]^2] + L[0, t/\[Mu]^2]*((-68 + 12*z - (560*z^2)/9 + 6*
                Pi^2*(1 + z))*HPL[{0}, z] + (4*(-81 + 58/z + 99*z - 76*z^2)*
               HPL[{1}, z])/9 + (20 + 52*z + (112*z^2)/3)*HPL[{2}, z] - 
             40*(1 + z)*HPL[{3}, z] + (56 + 56*z + (176*z^2)/3)*
              HPL[{0, 0}, z] + 4*(-3 - 4/z + 3*z + 4*z^2)*HPL[{1, 0}, z] + 
             4*(-3 - 4/z + 3*z + 4*z^2)*HPL[{1, 1}, z] - 24*(1 + z)*
              HPL[{2, 0}, z] - 24*(1 + z)*HPL[{2, 1}, z] - 
             48*(1 + z)*HPL[{0, 0, 0}, z] + (-3*Pi^2*(4 + 33*z + 75*z^2 + 
                 52*z^3) + 16*(-52 + 43*z^3 + 3*z^2*(-5 + 9*Zeta[3]) + 
                 3*z*(8 + 9*Zeta[3])))/(27*z)))/\[Mu]^2 + 
         (((-1 + z)*(15*Pi^2*(4 + 7*z + 4*z^2) - 16*(52 + 28*z + 43*z^2))*
             HPL[{1}, z])/(27*z) + (68 - 12*z + (560*z^2)/9 - 
             (10*Pi^2*(1 + z))/3)*HPL[{2}, z] - (8*(21 + 21*z + 22*z^2)*
             HPL[{3}, z])/3 + 48*(1 + z)*HPL[{4}, z] - 
           (4*(-83 + 17*z - 68*z^2 + 5*Pi^2*(1 + z))*HPL[{0, 0}, z])/3 + 
           (4*(81 - 58/z - 99*z + 76*z^2)*HPL[{1, 0}, z])/9 + 
           (4*(81 - 58/z - 99*z + 76*z^2)*HPL[{1, 1}, z])/9 + 
           4*(3 + 4/z - 3*z - 4*z^2)*HPL[{1, 2}, z] - 
           (4*(15 + 39*z + 28*z^2)*HPL[{2, 0}, z])/3 - 
           (4*(15 + 39*z + 28*z^2)*HPL[{2, 1}, z])/3 + 
           24*(1 + z)*HPL[{2, 2}, z] + 40*(1 + z)*HPL[{3, 0}, z] + 
           40*(1 + z)*HPL[{3, 1}, z] + (-74 - 58*z - (208*z^2)/3)*
            HPL[{0, 0, 0}, z] + (4*(21 + 4/z - 21*z - 4*z^2)*
             HPL[{1, 0, 0}, z])/3 + 4*(3 + 4/z - 3*z - 4*z^2)*
            HPL[{1, 1, 0}, z] + 4*(3 + 4/z - 3*z - 4*z^2)*HPL[{1, 1, 1}, z] + 
           24*(1 + z)*HPL[{2, 0, 0}, z] + 24*(1 + z)*HPL[{2, 1, 0}, z] + 
           24*(1 + z)*HPL[{2, 1, 1}, z] + 52*(1 + z)*HPL[{0, 0, 0, 0}, z] + 
           (2*HPL[{0}, z]*(-309 - 760*z^2 + 3*Pi^2*(39 + 33*z + 38*z^2) + 
              z*(3 - 324*Zeta[3]) - 324*Zeta[3]))/27 + 
           (126*Pi^4*z*(1 + z) - 15*Pi^2*(26 + 273*z - 3*z^2 + 236*z^3) + 
             20*(-640 + 3*z*(662 + 81*Zeta[3]) + 3*z^2*(-698 + 189*Zeta[3]) + 
               z^3*(748 + 432*Zeta[3])))/(405*z))*\[Delta][t]) + 
       KroneckerDelta[i, j]*
        (CF*nf*TF*((((-8*(7 + 13*z))/9 - (40*(1 + z^2)*HPL[{0}, z])/
                (3*(-1 + z)) - 8*(1 + z)*HPL[{1}, z])*L[1, t/\[Mu]^2] - 
             16*L[1, 1 - z]*L[1, t/\[Mu]^2] + L[0, t/\[Mu]^2]*
              ((Pi^2*(6 - 54*z^2) + 8*(-37 + 18*z + 19*z^2))/(27*(-1 + z)) + 
               (16*(2 + 3*z^2)*HPL[{0}, z])/(3*(-1 + z)) + (8*(7 + 13*z)*
                 HPL[{1}, z])/9 + (40*(1 + z^2)*HPL[{2}, z])/(3*(-1 + z)) + 
               (16*(1 + z^2)*HPL[{0, 0}, z])/(-1 + z) + (8*(1 + z^2)*
                 HPL[{1, 0}, z])/(-1 + z) + 8*(1 + z)*HPL[{1, 1}, z] + 
               (4*(-112 + 15*Pi^2)*L[0, 1 - z])/27 + (160*L[1, 1 - z])/9 - 8*
                L[2, 1 - z]) + L[0, 1 - z]*((160*L[1, t/\[Mu]^2])/9 - 8*
                L[2, t/\[Mu]^2]) + 4*(1 + z)*L[2, t/\[Mu]^2])/\[Mu]^2 + 
           (((4*(-112 + 15*Pi^2)*L[1, t/\[Mu]^2])/27 + (80*L[2, t/\[Mu]^2])/
               9 - (8*L[3, t/\[Mu]^2])/3 - (4*L[0, t/\[Mu]^2]*(-328 + 
                 45*Pi^2 + 216*Zeta[3]))/81)*\[Delta][1 - z])/\[Mu]^2 + 
           \[Delta][t]*(-((60 + 88*z + 76*z^2 - 20*Pi^2*(1 + z^2))*
                HPL[{0}, z])/(9*(-1 + z)) + (2*(15*Pi^2*(1 + z) - 
                4*(37 + 19*z))*HPL[{1}, z])/27 + ((32 + 48*z^2)*HPL[{2}, z])/
              (3 - 3*z) - (16*(1 + z^2)*HPL[{3}, z])/(-1 + z) + 
             ((92 + 24*z + 164*z^2)*HPL[{0, 0}, z])/(9 - 9*z) - 
             (8*(13 - 6*z + 13*z^2)*HPL[{1, 0}, z])/(9*(-1 + z)) - 
             (8*(7 + 13*z)*HPL[{1, 1}, z])/9 - (8*(1 + z^2)*HPL[{1, 2}, z])/
              (-1 + z) - (40*(1 + z^2)*HPL[{2, 0}, z])/(3*(-1 + z)) - 
             (40*(1 + z^2)*HPL[{2, 1}, z])/(3*(-1 + z)) - 
             (52*(1 + z^2)*HPL[{0, 0, 0}, z])/(3*(-1 + z)) - 
             (8*(1 + z^2)*HPL[{1, 0, 0}, z])/(-1 + z) - 
             (8*(1 + z^2)*HPL[{1, 1, 0}, z])/(-1 + z) - 8*(1 + z)*
              HPL[{1, 1, 1}, z] + (4*(-112 + 15*Pi^2)*L[1, 1 - z])/27 + 
             (80*L[2, 1 - z])/9 - (8*L[3, 1 - z])/3 - 
             (4*L[0, 1 - z]*(-328 + 45*Pi^2 + 216*Zeta[3]))/81 + 
             (4*(209 - 90*z + 3*Pi^2*(-7 + 3*z + 14*z^2) - 54*Zeta[3] + 
                z^2*(-119 + 162*Zeta[3])))/(81*(-1 + z)) + 
             ((2520*Pi^2 - 63*Pi^4 + 40*(-488 + 315*Zeta[3]))*\[Delta][
                1 - z])/1215)) + CA*CF*
          ((((-2*(7 - 275*z + 6*Pi^2*(1 + z)))/9 + (2*(67 + 43*z^2)*
                 HPL[{0}, z])/(3*(-1 + z)) + 22*(1 + z)*HPL[{1}, z] + 
               (8*(1 + z^2)*HPL[{0, 0}, z])/(-1 + z))*L[1, t/\[Mu]^2] + 
             44*L[1, 1 - z]*L[1, t/\[Mu]^2] - 11*(1 + z)*L[2, t/\[Mu]^2] + 
             L[0, 1 - z]*((8*(-67 + 3*Pi^2)*L[1, t/\[Mu]^2])/9 + 22*
                L[2, t/\[Mu]^2]) + L[0, t/\[Mu]^2]*((2*(-65 + 72*z - 
                  147*z^2 + 4*Pi^2*(1 + z^2))*HPL[{0}, z])/(3*(-1 + z)) + 
               ((-14 + 528*z - 514*z^2 + 24*Pi^2*(1 + 2*z^2))*HPL[{1}, z])/
                (9*(-1 + z)) + ((134 + 86*z^2)*HPL[{2}, z])/(3 - 3*z) - 
               (8*(1 + z^2)*HPL[{3}, z])/(-1 + z) - (4*(11 + 6*z + 5*z^2)*
                 HPL[{0, 0}, z])/(-1 + z) - (22*(1 + z^2)*HPL[{1, 0}, z])/
                (-1 + z) - 22*(1 + z)*HPL[{1, 1}, z] - (8*(1 + z^2)*
                 HPL[{1, 2}, z])/(-1 + z) - (12*(1 + z^2)*HPL[{0, 0, 0}, z])/
                (-1 + z) + (16*(1 + z^2)*HPL[{1, 0, 0}, z])/(-1 + z) + 
               (16*(1 + z^2)*HPL[{1, 1, 0}, z])/(-1 + z) + (8*(-67 + 3*Pi^2)*
                 L[1, 1 - z])/9 + 22*L[2, 1 - z] + L[0, 1 - z]*(1616/27 - 
                 (55*Pi^2)/9 - 56*Zeta[3]) + (3*Pi^2*(1 + 24*z + 63*z^2) - 
                 8*(-346 + 342*z + 459*Zeta[3] + z^2*(4 + 81*Zeta[3])))/
                (54*(-1 + z))))/\[Mu]^2 + 
           (((4*(-67 + 3*Pi^2)*L[2, t/\[Mu]^2])/9 + (22*L[3, t/\[Mu]^2])/3 + 
              L[1, t/\[Mu]^2]*(1616/27 - (55*Pi^2)/9 - 56*Zeta[3]) + 
              (L[0, t/\[Mu]^2]*(-4856 + 603*Pi^2 + 18*Pi^4 + 2376*Zeta[3]))/
               81)*\[Delta][1 - z])/\[Mu]^2 + \[Delta][t]*
            ((-2*(-65 + 66*z - 141*z^2 + 8*Pi^2*(1 + z^2))*HPL[{2}, z])/
              (3*(-1 + z)) + (4*(11 + 6*z + 5*z^2)*HPL[{3}, z])/(-1 + z) + 
             (12*(1 + z^2)*HPL[{4}, z])/(-1 + z) + ((418 - 582*z + 1156*z^2 - 
                27*Pi^2*(1 + z^2))*HPL[{0, 0}, z])/(9*(-1 + z)) + 
             ((550 - 528*z + 514*z^2 - 36*Pi^2*(1 + z^2))*HPL[{1, 0}, z])/
              (9*(-1 + z)) + (2*(-7 + 248*z - (12*Pi^2*z^2)/(-1 + z))*HPL[
                {1, 1}, z])/9 + (2*(9 + 4*z + 9*z^2)*HPL[{1, 2}, z])/
              (-1 + z) + (2*(67 + 43*z^2)*HPL[{2, 0}, z])/(3*(-1 + z)) + 
             (2*(67 + 43*z^2)*HPL[{2, 1}, z])/(3*(-1 + z)) + 
             (8*(1 + z^2)*HPL[{2, 2}, z])/(-1 + z) + (8*(1 + z^2)*HPL[{3, 0}, 
                z])/(-1 + z) + (8*(1 + z^2)*HPL[{3, 1}, z])/(-1 + z) + 
             ((131 + 108*z + 47*z^2)*HPL[{0, 0, 0}, z])/(3*(-1 + z)) + 
             ((38 - 32*z + 38*z^2)*HPL[{1, 0, 0}, z])/(-1 + z) + 
             (2*(15 - 8*z + 15*z^2)*HPL[{1, 1, 0}, z])/(-1 + z) + 
             22*(1 + z)*HPL[{1, 1, 1}, z] - (8*(1 + z^2)*HPL[{1, 1, 2}, z])/
              (-1 + z) - (8*(1 + z^2)*HPL[{1, 2, 0}, z])/(-1 + z) + 
             (12*(1 + z^2)*HPL[{1, 2, 1}, z])/(-1 + z) - 
             (8*(1 + z^2)*HPL[{2, 0, 0}, z])/(-1 + z) - 
             (16*(1 + z^2)*HPL[{2, 1, 0}, z])/(-1 + z) + 
             (14*(1 + z^2)*HPL[{0, 0, 0, 0}, z])/(-1 + z) - 
             (32*(1 + z^2)*HPL[{1, 0, 0, 0}, z])/(-1 + z) - 
             (24*(1 + z^2)*HPL[{1, 1, 0, 0}, z])/(-1 + z) - 
             (16*(1 + z^2)*HPL[{1, 1, 1, 0}, z])/(-1 + z) + 
             (4*(-67 + 3*Pi^2)*L[2, 1 - z])/9 + (22*L[3, 1 - z])/3 + 
             L[1, 1 - z]*(1616/27 - (55*Pi^2)/9 - 56*Zeta[3]) + 
             (L[0, 1 - z]*(-4856 + 603*Pi^2 + 18*Pi^4 + 2376*Zeta[3]))/81 + 
             (HPL[{0}, z]*(327 + 608*z - 2*Pi^2*(23 + 24*z + 8*z^2) + 
                72*Zeta[3] + z^2*(-91 + 72*Zeta[3])))/(9*(-1 + z)) + 
             (HPL[{1}, z]*(-3*Pi^2*(103 + 7*z) - (4*(665 - 684*z - 
                   324*Zeta[3] + z^2*(19 + 432*Zeta[3])))/(-1 + z)))/54 + 
             (9*Pi^4*(29 + 19*z^2) - 15*Pi^2*(-83 - 111*z + 346*z^2) - 20*
                (-32 + z*(954 - 243*Zeta[3]) + 54*Zeta[3] + 
                 z^2*(-922 + 486*Zeta[3])))/(405*(-1 + z)) + 
             (14576/243 + (77*Pi^4)/540 - (938*Zeta[3])/27 + (Pi^2*
                 (-202 + 213*Zeta[3]))/27 - 86*Zeta[5])*\[Delta][1 - z])) + 
         CF^2*((L[1, t/\[Mu]^2]*(-52*(-1 + z) - (38*Pi^2*(1 + z))/3 + 
               (4*(-8 - 3*z + 5*z^2)*HPL[{0}, z])/(-1 + z) + (8 - 8*z)*
                HPL[{1}, z] + (12*(5 + 7*z^2)*HPL[{2}, z])/(-1 + z) + 
               (4*(3 + 13*z^2)*HPL[{0, 0}, z])/(-1 + z) + (72*(1 + z^2)*
                 HPL[{1, 0}, z])/(-1 + z) + 80*(1 + z)*HPL[{1, 1}, z] - 80*
                L[2, 1 - z]) + (4*(-1 + z) + ((22 + 34*z^2)*HPL[{0}, z])/
                (1 - z) - 40*(1 + z)*HPL[{1}, z])*L[2, t/\[Mu]^2] - 
             80*L[1, 1 - z]*L[2, t/\[Mu]^2] + L[0, 1 - z]*
              ((64*Pi^2*L[1, t/\[Mu]^2])/3 - (80*L[3, t/\[Mu]^2])/3) + 
             (40*(1 + z)*L[3, t/\[Mu]^2])/3 + L[0, t/\[Mu]^2]*
              (((12*(3 - 24*z + 29*z^2) + Pi^2*(29 + 47*z^2))*HPL[{0}, z])/
                (3*(-1 + z)) + (4*(39 - 75*z + 36*z^2 + 2*Pi^2*(-5 + 3*z^2))*
                 HPL[{1}, z])/(3*(-1 + z)) - (4*(-10 + z + 3*z^2)*
                 HPL[{2}, z])/(-1 + z) + ((44 + 84*z^2)*HPL[{3}, z])/
                (1 - z) + ((28 + 60*z - 52*z^2)*HPL[{0, 0}, z])/(-1 + z) + 8*
                (-1 + z)*HPL[{1, 0}, z] + 8*(-1 + z)*HPL[{1, 1}, z] - 
               (72*(1 + z^2)*HPL[{1, 2}, z])/(-1 + z) - (12*(3 + 5*z^2)*
                 HPL[{2, 0}, z])/(-1 + z) + ((68 + 92*z^2)*HPL[{2, 1}, z])/
                (1 - z) + ((16 - 32*z^2)*HPL[{0, 0, 0}, z])/(-1 + z) - 
               (88*(1 + z^2)*HPL[{1, 0, 0}, z])/(-1 + z) - (88*(1 + z^2)*
                 HPL[{1, 1, 0}, z])/(-1 + z) - 80*(1 + z)*HPL[{1, 1, 1}, z] + 
               (64*Pi^2*L[1, 1 - z])/3 - (80*L[3, 1 - z])/3 - 
               (304*L[0, 1 - z]*Zeta[3])/3 + (2*(-78 + 168*z + 
                  Pi^2*(-9 - z + 4*z^2) + 32*Zeta[3] + z^2*(-90 + 
                    208*Zeta[3])))/(3*(-1 + z))))/\[Mu]^2 + 
           (((-5*Pi^4*L[0, t/\[Mu]^2])/9 + (32*Pi^2*L[2, t/\[Mu]^2])/3 - 
              (20*L[4, t/\[Mu]^2])/3 - (304*L[1, t/\[Mu]^2]*Zeta[3])/3)*
             \[Delta][1 - z])/\[Mu]^2 + \[Delta][t]*
            (((Pi^2*(11 + 21*z^2) + 12*(3 - 23*z + 28*z^2))*HPL[{2}, z])/
              (3 - 3*z) + (4*(-11 - 7*z + 9*z^2)*HPL[{3}, z])/(-1 + z) + 
             (16*(2 + 5*z^2)*HPL[{4}, z])/(-1 + z) + ((Pi^2*(26 + 46*z^2) + 
                6*(7 - 69*z + 86*z^2))*HPL[{0, 0}, z])/(3 - 3*z) - 
             (4*(39 - 75*z + 36*z^2 + 8*Pi^2*(1 + z^2))*HPL[{1, 0}, z])/
              (3*(-1 + z)) + (52 - 46*z - (32*Pi^2*(1 + z))/3)*
              HPL[{1, 1}, z] + (8 - 8*z)*HPL[{1, 2}, z] + 
             (88*(1 + z^2)*HPL[{1, 3}, z])/(-1 + z) + 
             (4*(-8 - 3*z + 5*z^2)*HPL[{2, 0}, z])/(-1 + z) + 
             (4*(-11 + 3*z + 2*z^2)*HPL[{2, 1}, z])/(-1 + z) + 
             ((44 + 68*z^2)*HPL[{2, 2}, z])/(-1 + z) + 
             (20*(1 + 3*z^2)*HPL[{3, 0}, z])/(-1 + z) + 
             (20*(3 + 5*z^2)*HPL[{3, 1}, z])/(-1 + z) + 
             ((-22 - 92*z + 72*z^2)*HPL[{0, 0, 0}, z])/(-1 + z) - 
             36*(-1 + z)*HPL[{1, 0, 0}, z] - 16*(-1 + z)*HPL[{1, 1, 0}, z] + 
             (8 - 8*z)*HPL[{1, 1, 1}, z] + (88*(1 + z^2)*HPL[{1, 1, 2}, z])/
              (-1 + z) + (80*(1 + z^2)*HPL[{1, 2, 0}, z])/(-1 + z) + 
             (72*(1 + z^2)*HPL[{1, 2, 1}, z])/(-1 + z) + 
             (4*(7 + 13*z^2)*HPL[{2, 0, 0}, z])/(-1 + z) + 
             (4*(19 + 25*z^2)*HPL[{2, 1, 0}, z])/(-1 + z) + 
             (24*(3 + 4*z^2)*HPL[{2, 1, 1}, z])/(-1 + z) + 
             (2*(-21 + 5*z^2)*HPL[{0, 0, 0, 0}, z])/(-1 + z) + 
             (100*(1 + z^2)*HPL[{1, 0, 0, 0}, z])/(-1 + z) + 
             (80*(1 + z^2)*HPL[{1, 1, 0, 0}, z])/(-1 + z) + 
             (88*(1 + z^2)*HPL[{1, 1, 1, 0}, z])/(-1 + z) + 
             80*(1 + z)*HPL[{1, 1, 1, 1}, z] - (5*Pi^4*L[0, 1 - z])/9 + 
             (32*Pi^2*L[2, 1 - z])/3 - (20*L[4, 1 - z])/3 - 
             (304*L[1, 1 - z]*Zeta[3])/3 - (2*HPL[{1}, z]*(-75 + 
                Pi^2*(-1 + z)^2 + 168*z - 88*Zeta[3] + z^2*(-93 + 
                  64*Zeta[3])))/(3*(-1 + z)) + (20*Pi^2*z*(-17 + 25*z) - Pi^4*
                (27 + z^2) + 40*(-33 + z*(54 - 64*Zeta[3]) + 47*Zeta[3] + 
                 z^2*(-21 + 26*Zeta[3])))/(30*(-1 + z)) + 
             (HPL[{0}, z]*(Pi^2*(21 + 7*z - 13*z^2) - 2*(3 + 192*z + 
                  154*Zeta[3] + z^2*(-147 + 190*Zeta[3]))))/(3*(-1 + z)) + 
             ((124*Pi^2*Zeta[3])/9 - 64*Zeta[5])*\[Delta][1 - z])))) + 
     \[Epsilon]^2*
      (CF*TF*((((244 + 6*(-59 + 7*Pi^2)*z + 6*(65 + 7*Pi^2)*z^2 - 280*z^3)/
              (9*z) + (22 + 54*z + 40*z^2)*HPL[{0}, z] + 
             (14*(-3 - 4/z + 3*z + 4*z^2)*HPL[{1}, z])/3 - 
             28*(1 + z)*HPL[{2}, z] - 44*(1 + z)*HPL[{0, 0}, z])*
            L[2, t/\[Mu]^2] + ((-14*(-4 - 3*z + 3*z^2 + 4*z^3))/(9*z) + 
             (28*(1 + z)*HPL[{0}, z])/3)*L[3, t/\[Mu]^2] + 
           L[1, t/\[Mu]^2]*((-2*(-642 + 102*z - 536*z^2 + 57*Pi^2*(1 + z))*
               HPL[{0}, z])/9 + (4*(-122 + 177*z - 195*z^2 + 140*z^3)*HPL[
                {1}, z])/(9*z) - 4*(11 + 27*z + 20*z^2)*HPL[{2}, z] + 
             88*(1 + z)*HPL[{3}, z] - (4*(87 + 87*z + 92*z^2)*HPL[{0, 0}, z])/
              3 - (28*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 0}, z])/(3*z) - 
             (28*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 1}, z])/(3*z) + 
             56*(1 + z)*HPL[{2, 0}, z] + 56*(1 + z)*HPL[{2, 1}, z] + 
             104*(1 + z)*HPL[{0, 0, 0}, z] + (9*Pi^2*(4 + 25*z + 51*z^2 + 
                 36*z^3) - 4*(-416 + 380*z^3 + 3*z^2*(-43 + 72*Zeta[3]) + 
                 3*z*(55 + 72*Zeta[3])))/(27*z)) + L[0, t/\[Mu]^2]*
            (-((-1 + z)*(33*Pi^2*(4 + 7*z + 4*z^2) - 4*(416 + 251*z + 
                   380*z^2))*HPL[{1}, z])/(27*z) + (2*(-642 + 102*z - 
                536*z^2 + 33*Pi^2*(1 + z))*HPL[{2}, z])/9 + 
             (4*(87 + 87*z + 92*z^2)*HPL[{3}, z])/3 - 104*(1 + z)*
              HPL[{4}, z] + 2*(-114 + 22*z - 88*z^2 + 7*Pi^2*(1 + z))*
              HPL[{0, 0}, z] + ((488 - 708*z + 780*z^2 - 560*z^3)*HPL[{1, 0}, 
                z])/(9*z) + ((488 - 708*z + 780*z^2 - 560*z^3)*HPL[{1, 1}, 
                z])/(9*z) + (28*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 2}, z])/
              (3*z) + (44 + 108*z + 80*z^2)*HPL[{2, 0}, z] + 
             (44 + 108*z + 80*z^2)*HPL[{2, 1}, z] - 56*(1 + z)*
              HPL[{2, 2}, z] - 88*(1 + z)*HPL[{3, 0}, z] - 
             88*(1 + z)*HPL[{3, 1}, z] + 8*(19 + 15*z + 18*z^2)*
              HPL[{0, 0, 0}, z] + (-60 - 16/z + 60*z + 16*z^2)*
              HPL[{1, 0, 0}, z] + (28*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[
                {1, 1, 0}, z])/(3*z) + (28*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[
                {1, 1, 1}, z])/(3*z) - 56*(1 + z)*HPL[{2, 0, 0}, z] - 
             56*(1 + z)*HPL[{2, 1, 0}, z] - 56*(1 + z)*HPL[{2, 1, 1}, z] - 
             112*(1 + z)*HPL[{0, 0, 0, 0}, z] + (HPL[{0}, z]*(-9*Pi^2*
                 (53 + 45*z + 52*z^2) + 8*(141 - 6*z + 398*z^2 + 
                  171*Zeta[3] + 171*z*Zeta[3])))/27 + 
             (-234*Pi^4*z*(1 + z) + 15*Pi^2*(58 + 561*z - 3*z^2 + 460*z^3) - 
               20*(-4*(320 + 9*Zeta[3]) + 4*z^3*(347 + 225*Zeta[3]) + 
                 3*z^2*(-1387 + 387*Zeta[3]) + z*(4053 + 459*Zeta[3])))/
              (405*z)))/\[Mu]^2 + 
         (((-34*Pi^2*(1 + z))/3 + 4*(57 - 11*z + 44*z^2))*HPL[{3}, z] - 
           8*(19 + 15*z + 18*z^2)*HPL[{4}, z] + 112*(1 + z)*HPL[{5}, z] + 
           ((-1 + z)*(9*Pi^2*(4 + 31*z + 4*z^2) - 4*(416 + 251*z + 380*z^2))*
             HPL[{1, 0}, z])/(27*z) + ((-1 + z)*(33*Pi^2*(4 + 7*z + 4*z^2) - 
              4*(416 + 251*z + 380*z^2))*HPL[{1, 1}, z])/(27*z) + 
           (4*(-122 + 177*z - 195*z^2 + 140*z^3)*HPL[{1, 2}, z])/(9*z) + 
           (60 + 16/z - 60*z - 16*z^2)*HPL[{1, 3}, z] - 
           (2*(-642 + 102*z - 536*z^2 + 33*Pi^2*(1 + z))*HPL[{2, 0}, z])/9 - 
           (2*(-642 + 102*z - 536*z^2 + 33*Pi^2*(1 + z))*HPL[{2, 1}, z])/9 - 
           4*(11 + 27*z + 20*z^2)*HPL[{2, 2}, z] + 56*(1 + z)*
            HPL[{2, 3}, z] - (4*(87 + 87*z + 92*z^2)*HPL[{3, 0}, z])/3 - 
           (4*(87 + 87*z + 92*z^2)*HPL[{3, 1}, z])/3 + 
           88*(1 + z)*HPL[{3, 2}, z] + 104*(1 + z)*HPL[{4, 0}, z] + 
           104*(1 + z)*HPL[{4, 1}, z] - (4*(-609 + 123*z - 460*z^2 + 
              33*Pi^2*(1 + z))*HPL[{0, 0, 0}, z])/9 + 
           (4*(-58 + 57*z - 75*z^2 + 76*z^3)*HPL[{1, 0, 0}, z])/(9*z) + 
           (4*(-122 + 177*z - 195*z^2 + 140*z^3)*HPL[{1, 1, 0}, z])/(9*z) + 
           (4*(-122 + 177*z - 195*z^2 + 140*z^3)*HPL[{1, 1, 1}, z])/(9*z) - 
           (28*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 1, 2}, z])/(3*z) - 
           (28*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 2, 0}, z])/(3*z) - 
           (28*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 2, 1}, z])/(3*z) - 
           4*(11 + 27*z + 20*z^2)*HPL[{2, 0, 0}, z] - 4*(11 + 27*z + 20*z^2)*
            HPL[{2, 1, 0}, z] - 4*(11 + 27*z + 20*z^2)*HPL[{2, 1, 1}, z] + 
           56*(1 + z)*HPL[{2, 1, 2}, z] + 56*(1 + z)*HPL[{2, 2, 0}, z] + 
           56*(1 + z)*HPL[{2, 2, 1}, z] + 88*(1 + z)*HPL[{3, 0, 0}, z] + 
           88*(1 + z)*HPL[{3, 1, 0}, z] + 88*(1 + z)*HPL[{3, 1, 1}, z] - 
           (2*(255 + 183*z + 232*z^2)*HPL[{0, 0, 0, 0}, z])/3 + 
           (4*(57 + 4/z - 57*z - 4*z^2)*HPL[{1, 0, 0, 0}, z])/3 + 
           (4*(-3 + 44/z + 3*z - 44*z^2)*HPL[{1, 1, 0, 0}, z])/3 - 
           (28*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 1, 1, 0}, z])/(3*z) - 
           (28*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 1, 1, 1}, z])/(3*z) + 
           56*(1 + z)*HPL[{2, 0, 0, 0}, z] + 56*(1 + z)*HPL[{2, 1, 0, 0}, 
             z] + 56*(1 + z)*HPL[{2, 1, 1, 0}, z] + 56*(1 + z)*
            HPL[{2, 1, 1, 1}, z] + 116*(1 + z)*HPL[{0, 0, 0, 0, 0}, z] + 
           (2*HPL[{0, 0}, z]*(-499 - 808*z^2 + Pi^2*(93 + 69*z + 86*z^2) + 
              z*(241 - 276*Zeta[3]) - 276*Zeta[3]))/9 + 
           (HPL[{2}, z]*(3*Pi^2*(51 + 123*z + 92*z^2) - 8*(141 - 6*z + 
                398*z^2 + 117*Zeta[3] + 117*z*Zeta[3])))/27 + 
           HPL[{0}, z]*((77*Pi^4*(1 + z))/180 - (Pi^2*(873 - 171*z + 
                652*z^2))/27 + (4*(4278 + 1269*Zeta[3] + 4*z^2*(667 + 
                  351*Zeta[3]) + 3*z*(-1312 + 459*Zeta[3])))/81) - 
           ((-1 + z)*HPL[{1}, z]*(9*Pi^2*(62 - 29*z + 68*z^2) - 
              4*(1280 + 468*Zeta[3] + 4*z^2*(347 + 117*Zeta[3]) + 
                z*(-2773 + 819*Zeta[3]))))/(81*z) + 
           (-9*Pi^4*(-20 + 1161*z + 327*z^2 + 820*z^3) + 
             480*Pi^2*(52 + 355*z^3 + 9*z^2*(1 + 16*Zeta[3]) + 9*z*
                (13 + 16*Zeta[3])) - 160*(-3872 - 234*Zeta[3] + 4*z^3*
                (887 + 963*Zeta[3]) - 3*z^2*(379 + 369*Zeta[3] - 
                 486*Zeta[5]) + 3*z*(487 + 1611*Zeta[3] + 486*Zeta[5])))/
            (9720*z))*\[Delta][t]) + KroneckerDelta[i, j]*
        (CF^2*(((54*(-1 + z) + (46*Pi^2*(1 + z))/3 - (2*(-20 + z + 7*z^2)*
                 HPL[{0}, z])/(-1 + z) + 16*(-1 + z)*HPL[{1}, z] - 
               (2*(37 + 51*z^2)*HPL[{2}, z])/(-1 + z) - (22*(1 + 3*z^2)*
                 HPL[{0, 0}, z])/(-1 + z) - (88*(1 + z^2)*HPL[{1, 0}, z])/
                (-1 + z) - 100*(1 + z)*HPL[{1, 1}, z])*L[2, t/\[Mu]^2] + 
             100*L[2, 1 - z]*L[2, t/\[Mu]^2] + ((-16*(-1 + z))/3 + 
               (2*(29 + 43*z^2)*HPL[{0}, z])/(3*(-1 + z)) + (100*(1 + z)*
                 HPL[{1}, z])/3)*L[3, t/\[Mu]^2] + L[1, 1 - z]*
              (-52*Pi^2*L[1, t/\[Mu]^2] + (200*L[3, t/\[Mu]^2])/3) - 
             (25*(1 + z)*L[4, t/\[Mu]^2])/3 + L[0, 1 - z]*(-26*Pi^2*
                L[2, t/\[Mu]^2] + (50*L[4, t/\[Mu]^2])/3 + (736*
                 L[1, t/\[Mu]^2]*Zeta[3])/3) + L[0, t/\[Mu]^2]*
              (((11*Pi^2*(3 + 5*z^2) + 12*(6 - 47*z + 57*z^2))*HPL[{2}, z])/
                (3*(-1 + z)) + ((96 + 44*z - 68*z^2)*HPL[{3}, z])/(-1 + z) - 
               (4*(19 + 45*z^2)*HPL[{4}, z])/(-1 + z) + 
               ((12*(7 - 70*z + 87*z^2) + Pi^2*(61 + 103*z^2))*HPL[{0, 0}, 
                  z])/(3*(-1 + z)) + (4*(81 - 156*z + 75*z^2 + 19*Pi^2*
                   (1 + z^2))*HPL[{1, 0}, z])/(3*(-1 + z)) + 
               (26*Pi^2*(1 + z) + 12*(-9 + 8*z))*HPL[{1, 1}, z] + 24*(-1 + z)*
                HPL[{1, 2}, z] - (200*(1 + z^2)*HPL[{1, 3}, z])/(-1 + z) + 
               (12*(6 + z - 3*z^2)*HPL[{2, 0}, z])/(-1 + z) - 
               (4*(-26 + 13*z + z^2)*HPL[{2, 1}, z])/(-1 + z) - 
               (4*(27 + 41*z^2)*HPL[{2, 2}, z])/(-1 + z) - (4*(13 + 35*z^2)*
                 HPL[{3, 0}, z])/(-1 + z) - (4*(35 + 57*z^2)*HPL[{3, 1}, z])/
                (-1 + z) + ((44 + 188*z - 148*z^2)*HPL[{0, 0, 0}, z])/
                (-1 + z) + 72*(-1 + z)*HPL[{1, 0, 0}, z] + 40*(-1 + z)*
                HPL[{1, 1, 0}, z] + 32*(-1 + z)*HPL[{1, 1, 1}, z] - 
               (208*(1 + z^2)*HPL[{1, 1, 2}, z])/(-1 + z) - (184*(1 + z^2)*
                 HPL[{1, 2, 0}, z])/(-1 + z) - (176*(1 + z^2)*HPL[{1, 2, 1}, 
                  z])/(-1 + z) - (4*(17 + 31*z^2)*HPL[{2, 0, 0}, z])/
                (-1 + z) - (4*(43 + 57*z^2)*HPL[{2, 1, 0}, z])/(-1 + z) - 
               (4*(43 + 57*z^2)*HPL[{2, 1, 1}, z])/(-1 + z) + ((80 - 32*z^2)*
                 HPL[{0, 0, 0, 0}, z])/(-1 + z) - (216*(1 + z^2)*
                 HPL[{1, 0, 0, 0}, z])/(-1 + z) - (184*(1 + z^2)*
                 HPL[{1, 1, 0, 0}, z])/(-1 + z) - (208*(1 + z^2)*
                 HPL[{1, 1, 1, 0}, z])/(-1 + z) - 200*(1 + z)*
                HPL[{1, 1, 1, 1}, z] + (109*Pi^4*L[0, 1 - z])/90 - 26*Pi^2*
                L[2, 1 - z] + (50*L[4, 1 - z])/3 + (736*L[1, 1 - z]*Zeta[3])/
                3 - (4*HPL[{1}, z]*(75 + Pi^2*(-1 + z)^2 - 168*z + 
                  z^2*(93 - 80*Zeta[3]) + 104*Zeta[3]))/(3*(-1 + z)) + 
               (HPL[{0}, z]*(12 + 768*z + Pi^2*(-50 + z + 19*z^2) + 
                  668*Zeta[3] + z^2*(-588 + 820*Zeta[3])))/(3*(-1 + z)) + 
               (7*Pi^4*(47 + z^2) - 60*Pi^2*(-1 - 68*z + 101*z^2) - 
                 480*(-33 + z*(54 - 74*Zeta[3]) + 52*Zeta[3] + 
                   z^2*(-21 + 31*Zeta[3])))/(180*(-1 + z))) + 
             L[1, t/\[Mu]^2]*(((12*(6 - 49*z + 59*z^2) + Pi^2*(69 + 107*z^2))*
                 HPL[{0}, z])/(3 - 3*z) + ((12*(27 - 52*z + 25*z^2) + 
                  Pi^2*(-94 + 62*z^2))*HPL[{1}, z])/(3 - 3*z) + 
               (12*(-8 + 3*z + z^2)*HPL[{2}, z])/(-1 + z) + (4*(27 + 49*z^2)*
                 HPL[{3}, z])/(-1 + z) + (4*(-16 - 27*z + 25*z^2)*
                 HPL[{0, 0}, z])/(-1 + z) - 24*(-1 + z)*HPL[{1, 0}, z] - 32*
                (-1 + z)*HPL[{1, 1}, z] + (176*(1 + z^2)*HPL[{1, 2}, z])/
                (-1 + z) + (4*(23 + 37*z^2)*HPL[{2, 0}, z])/(-1 + z) + 
               (4*(41 + 55*z^2)*HPL[{2, 1}, z])/(-1 + z) + (4*(-5 + 21*z^2)*
                 HPL[{0, 0, 0}, z])/(-1 + z) + (200*(1 + z^2)*HPL[{1, 0, 0}, 
                  z])/(-1 + z) + (208*(1 + z^2)*HPL[{1, 1, 0}, z])/(-1 + z) + 
               200*(1 + z)*HPL[{1, 1, 1}, z] + (200*L[3, 1 - z])/3 - 
               (6*Pi^2*(-8 + 3*z + z^2) + 8*(-39 + 84*z + 8*Zeta[3] + 
                   z^2*(-45 + 112*Zeta[3])))/(3*(-1 + z))))/\[Mu]^2 + 
           (((109*Pi^4*L[1, t/\[Mu]^2])/90 - (26*Pi^2*L[3, t/\[Mu]^2])/3 + 
              (10*L[5, t/\[Mu]^2])/3 + (368*L[2, t/\[Mu]^2]*Zeta[3])/3 - 
              32*L[0, t/\[Mu]^2]*(Pi^2*Zeta[3] - 5*Zeta[5]))*\[Delta][1 - z])/
            \[Mu]^2 + \[Delta][t]*(((Pi^2*(25 + 59*z^2) + 12*(7 - 68*z + 
                  85*z^2))*HPL[{3}, z])/(3 - 3*z) + (4*(-23 - 23*z + 25*z^2)*
               HPL[{4}, z])/(-1 + z) + (16*(3 + 10*z^2)*HPL[{5}, z])/
              (-1 + z) - (4*(17*Pi^2*(1 + z^2) + 9*(9 - 17*z + 8*z^2))*HPL[
                {1, 2}, z])/(3*(-1 + z)) - 72*(-1 + z)*HPL[{1, 3}, z] + 
             (216*(1 + z^2)*HPL[{1, 4}, z])/(-1 + z) + 
             ((Pi^2*(27 + 49*z^2) + 12*(6 - 47*z + 57*z^2))*HPL[{2, 0}, z])/
              (3 - 3*z) + ((24*(3 - 23*z + 28*z^2) + Pi^2*(67 + 89*z^2))*HPL[
                {2, 1}, z])/(3 - 3*z) + (4*(-20 + z + 7*z^2)*HPL[{2, 2}, z])/
              (-1 + z) + (28*(3 + 5*z^2)*HPL[{2, 3}, z])/(-1 + z) + 
             ((-72 - 92*z + 92*z^2)*HPL[{3, 0}, z])/(-1 + z) + 
             (4*(-28 - 3*z + 13*z^2)*HPL[{3, 1}, z])/(-1 + z) + 
             (4*(21 + 43*z^2)*HPL[{3, 2}, z])/(-1 + z) + 
             (4*(5 + 31*z^2)*HPL[{4, 0}, z])/(-1 + z) + 
             (4*(31 + 57*z^2)*HPL[{4, 1}, z])/(-1 + z) - 
             (2*(45 - 483*z + 606*z^2 + Pi^2*(27 + 49*z^2))*HPL[{0, 0, 0}, 
                z])/(3*(-1 + z)) - (4*(45 - 84*z + 39*z^2 + 20*Pi^2*
                 (1 + z^2))*HPL[{1, 0, 0}, z])/(3*(-1 + z)) - 
             (4*(16*Pi^2*(1 + z^2) + 9*(9 - 17*z + 8*z^2))*HPL[{1, 1, 0}, z])/
              (3*(-1 + z)) + (108 - 94*z - 26*Pi^2*(1 + z))*HPL[{1, 1, 1}, 
               z] - 40*(-1 + z)*HPL[{1, 1, 2}, z] + (184*(1 + z^2)*HPL[
                {1, 1, 3}, z])/(-1 + z) - 32*(-1 + z)*HPL[{1, 2, 0}, z] - 
             24*(-1 + z)*HPL[{1, 2, 1}, z] + (184*(1 + z^2)*HPL[{1, 2, 2}, 
                z])/(-1 + z) + (208*(1 + z^2)*HPL[{1, 3, 0}, z])/(-1 + z) + 
             (200*(1 + z^2)*HPL[{1, 3, 1}, z])/(-1 + z) + 
             (4*(-16 - 7*z + 11*z^2)*HPL[{2, 0, 0}, z])/(-1 + z) - 
             (4*(28 - 17*z + z^2)*HPL[{2, 1, 0}, z])/(-1 + z) + 
             (12*(-9 + 5*z)*HPL[{2, 1, 1}, z])/(-1 + z) + 
             (4*(45 + 59*z^2)*HPL[{2, 1, 2}, z])/(-1 + z) + 
             (4*(29 + 43*z^2)*HPL[{2, 2, 0}, z])/(-1 + z) + 
             (4*(29 + 43*z^2)*HPL[{2, 2, 1}, z])/(-1 + z) + 
             (4*(7 + 29*z^2)*HPL[{3, 0, 0}, z])/(-1 + z) + 
             (4*(37 + 59*z^2)*HPL[{3, 1, 0}, z])/(-1 + z) + 
             (4*(39 + 61*z^2)*HPL[{3, 1, 1}, z])/(-1 + z) + 
             (2*(-11 - 126*z + 92*z^2)*HPL[{0, 0, 0, 0}, z])/(-1 + z) - 
             100*(-1 + z)*HPL[{1, 0, 0, 0}, z] - 40*(-1 + z)*HPL[{1, 1, 1, 
                0}, z] - 32*(-1 + z)*HPL[{1, 1, 1, 1}, z] + 
             (208*(1 + z^2)*HPL[{1, 1, 1, 2}, z])/(-1 + z) + 
             (216*(1 + z^2)*HPL[{1, 1, 2, 0}, z])/(-1 + z) + 
             (208*(1 + z^2)*HPL[{1, 1, 2, 1}, z])/(-1 + z) + 
             (192*(1 + z^2)*HPL[{1, 2, 0, 0}, z])/(-1 + z) + 
             (184*(1 + z^2)*HPL[{1, 2, 1, 0}, z])/(-1 + z) + 
             (176*(1 + z^2)*HPL[{1, 2, 1, 1}, z])/(-1 + z) + 
             (4*(15 + 29*z^2)*HPL[{2, 0, 0, 0}, z])/(-1 + z) + 
             (4*(45 + 59*z^2)*HPL[{2, 1, 0, 0}, z])/(-1 + z) + 
             (4*(45 + 59*z^2)*HPL[{2, 1, 1, 0}, z])/(-1 + z) + 
             (8*(22 + 29*z^2)*HPL[{2, 1, 1, 1}, z])/(-1 + z) - 
             (2*(69 + 11*z^2)*HPL[{0, 0, 0, 0, 0}, z])/(-1 + z) + 
             (228*(1 + z^2)*HPL[{1, 0, 0, 0, 0}, z])/(-1 + z) + 
             (176*(1 + z^2)*HPL[{1, 1, 0, 0, 0}, z])/(-1 + z) + 
             (248*(1 + z^2)*HPL[{1, 1, 1, 0, 0}, z])/(-1 + z) + 
             (208*(1 + z^2)*HPL[{1, 1, 1, 1, 0}, z])/(-1 + z) + 
             200*(1 + z)*HPL[{1, 1, 1, 1, 1}, z] + (109*Pi^4*L[1, 1 - z])/
              90 - (26*Pi^2*L[3, 1 - z])/3 + (10*L[5, 1 - z])/3 + 
             (4*HPL[{1, 0}, z]*(75 + 7*Pi^2*(-1 + z)^2 - 168*z + 
                z^2*(93 - 86*Zeta[3]) - 86*Zeta[3]))/(3*(-1 + z)) + 
             (368*L[2, 1 - z]*Zeta[3])/3 + (HPL[{2}, z]*(Pi^2*(24 + 11*z - 
                  17*z^2) - 4*(6 + 192*z + 75*z^2*(-2 + Zeta[3]) + 
                  49*Zeta[3])))/(3*(-1 + z)) + (HPL[{1}, z]*(60*Pi^2*
                 (41 - 77*z + 36*z^2) + Pi^4*(-77 + 141*z^2) + 240*(-1 + z)*
                 (69 - 8*Zeta[3] + z*(-39 + 8*Zeta[3]))))/(180*(-1 + z)) + 
             (HPL[{0}, z]*(120*Pi^2*(11 - 112*z + 141*z^2) - 
                Pi^4*(381 + 227*z^2) + 480*(-3 + z*(84 - 97*Zeta[3]) + 
                  98*Zeta[3] + z^2*(-129 + 29*Zeta[3]))))/(360*(-1 + z)) + 
             HPL[{1, 1}, z]*(4*Pi^2*(-1 + z) - (2*(147 + 184*Zeta[3] + 
                  z*(-189 + 184*Zeta[3])))/3) + (HPL[{0, 0}, z]*(
                Pi^2*(49 + 11*z - 27*z^2) - 2*(15 + 552*z + 298*Zeta[3] + 
                  z^2*(-423 + 390*Zeta[3]))))/(3*(-1 + z)) + 
             (Pi^4*(7 - 136*z + 93*z^2) + 10*Pi^2*(51 + 300*z - 8*Zeta[3] + 
                 z^2*(-255 + 344*Zeta[3])) + 360*(26 + 5*Zeta[3] - 
                 4*z*(16 + 7*Zeta[3]) + z^2*(38 + 31*Zeta[3] - 99*Zeta[5]) - 
                 53*Zeta[5]))/(90*(-1 + z)) - 32*L[0, 1 - z]*
              (Pi^2*Zeta[3] - 5*Zeta[5]) + ((-19*Pi^6)/7560 + (680*Zeta[3]^2)/
                9)*\[Delta][1 - z])) + 
         CA*CF*((L[1, 1 - z]*((-16*(-67 + 3*Pi^2)*L[1, t/\[Mu]^2])/9 - 
               (154*L[2, t/\[Mu]^2])/3) + ((-19 - 517*z + 12*Pi^2*(1 + z))/
                9 + ((145 + 97*z^2)*HPL[{0}, z])/(3 - 3*z) - (77*(1 + z)*
                 HPL[{1}, z])/3 - (8*(1 + z^2)*HPL[{0, 0}, z])/(-1 + z))*
              L[2, t/\[Mu]^2] + (77*(1 + z)*L[3, t/\[Mu]^2])/9 + 
             L[0, 1 - z]*((8*(67 - 3*Pi^2)*L[2, t/\[Mu]^2])/9 - 
               (154*L[3, t/\[Mu]^2])/9 + L[1, t/\[Mu]^2]*(-3232/27 + 
                 (121*Pi^2)/9 + 112*Zeta[3])) + L[1, t/\[Mu]^2]*
              (((238 - 244*z + 566*z^2 - 16*Pi^2*(1 + z^2))*HPL[{0}, z])/
                (3*(-1 + z)) + ((38 + 924*z - 962*z^2 + 48*Pi^2*(1 + 2*z^2))*
                 HPL[{1}, z])/(9 - 9*z) + (2*(145 + 97*z^2)*HPL[{2}, z])/
                (3*(-1 + z)) + (16*(1 + z^2)*HPL[{3}, z])/(-1 + z) + 
               (2*(143 + 72*z + 71*z^2)*HPL[{0, 0}, z])/(3*(-1 + z)) + 
               (154*(1 + z^2)*HPL[{1, 0}, z])/(3*(-1 + z)) + (154*(1 + z)*
                 HPL[{1, 1}, z])/3 + (16*(1 + z^2)*HPL[{1, 2}, z])/(-1 + z) + 
               (24*(1 + z^2)*HPL[{0, 0, 0}, z])/(-1 + z) - (32*(1 + z^2)*
                 HPL[{1, 0, 0}, z])/(-1 + z) - (32*(1 + z^2)*HPL[{1, 1, 0}, 
                  z])/(-1 + z) - (154*L[2, 1 - z])/3 + (-3*Pi^2*(-9 + 48*z + 
                   137*z^2) + 16*(-346 + 342*z + 459*Zeta[3] + 
                   z^2*(4 + 81*Zeta[3])))/(54*(-1 + z))) + L[0, t/\[Mu]^2]*
              (((-238 + 220*z - 542*z^2 + 32*Pi^2*(1 + z^2))*HPL[{2}, z])/
                (3*(-1 + z)) + ((286 + 144*z + 142*z^2)*HPL[{3}, z])/
                (3 - 3*z) - (24*(1 + z^2)*HPL[{4}, z])/(-1 + z) + 
               ((-770 + 1032*z - 2246*z^2 + 54*Pi^2*(1 + z^2))*HPL[{0, 0}, 
                  z])/(9*(-1 + z)) + ((-1034 + 924*z - 962*z^2 + 72*Pi^2*
                   (1 + z^2))*HPL[{1, 0}, z])/(9*(-1 + z)) + 
               (2*(-19 - 463*z + (24*Pi^2*z^2)/(-1 + z))*HPL[{1, 1}, z])/9 + 
               ((130 + 48*z + 130*z^2)*HPL[{1, 2}, z])/(3 - 3*z) + 
               ((290 + 194*z^2)*HPL[{2, 0}, z])/(3 - 3*z) + ((290 + 194*z^2)*
                 HPL[{2, 1}, z])/(3 - 3*z) - (16*(1 + z^2)*HPL[{2, 2}, z])/
                (-1 + z) - (16*(1 + z^2)*HPL[{3, 0}, z])/(-1 + z) - 
               (16*(1 + z^2)*HPL[{3, 1}, z])/(-1 + z) - (4*(71 + 54*z + 
                  29*z^2)*HPL[{0, 0, 0}, z])/(3*(-1 + z)) + ((250 - 192*z + 
                  250*z^2)*HPL[{1, 0, 0}, z])/(3 - 3*z) + ((202 - 96*z + 
                  202*z^2)*HPL[{1, 1, 0}, z])/(3 - 3*z) - (154*(1 + z)*
                 HPL[{1, 1, 1}, z])/3 + (16*(1 + z^2)*HPL[{1, 1, 2}, z])/
                (-1 + z) + (16*(1 + z^2)*HPL[{1, 2, 0}, z])/(-1 + z) - 
               (24*(1 + z^2)*HPL[{1, 2, 1}, z])/(-1 + z) + (16*(1 + z^2)*
                 HPL[{2, 0, 0}, z])/(-1 + z) + (32*(1 + z^2)*HPL[{2, 1, 0}, 
                  z])/(-1 + z) - (28*(1 + z^2)*HPL[{0, 0, 0, 0}, z])/
                (-1 + z) + (64*(1 + z^2)*HPL[{1, 0, 0, 0}, z])/(-1 + z) + 
               (48*(1 + z^2)*HPL[{1, 1, 0, 0}, z])/(-1 + z) + (32*(1 + z^2)*
                 HPL[{1, 1, 1, 0}, z])/(-1 + z) + (8*(67 - 3*Pi^2)*
                 L[2, 1 - z])/9 - (154*L[3, 1 - z])/9 + L[1, 1 - z]*
                (-3232/27 + (121*Pi^2)/9 + 112*Zeta[3]) - (2*L[0, 1 - z]*
                 (-4856 + 603*Pi^2 + 18*Pi^4 + 2574*Zeta[3]))/81 + 
               (HPL[{0}, z]*(3*Pi^2*(65 + 64*z + 25*z^2) - 4*(327 + 608*z + 
                    72*Zeta[3] + z^2*(-91 + 72*Zeta[3]))))/(18*(-1 + z)) + 
               (HPL[{1}, z]*(Pi^2*(651 + 75*z) + (8*(665 - 684*z - 
                     324*Zeta[3] + z^2*(19 + 432*Zeta[3])))/(-1 + z)))/54 + 
               (-36*Pi^4*(29 + 19*z^2) + 15*Pi^2*(-365 - 378*z + 1351*z^2) + 
                 20*(-128 + z*(3816 - 972*Zeta[3]) + 117*Zeta[3] + 
                   z^2*(-3688 + 2043*Zeta[3])))/(810*(-1 + z))))/\[Mu]^2 + 
           (((8*(67 - 3*Pi^2)*L[3, t/\[Mu]^2])/27 - (77*L[4, t/\[Mu]^2])/18 + 
              L[2, t/\[Mu]^2]*(-1616/27 + (121*Pi^2)/18 + 56*Zeta[3]) - 
              (2*L[1, t/\[Mu]^2]*(-4856 + 603*Pi^2 + 18*Pi^4 + 2574*Zeta[3]))/
               81 + L[0, t/\[Mu]^2]*((-319*Pi^4)/1080 - 
                (2*Pi^2*(-202 + 213*Zeta[3]))/27 + (4*(-7288 + 4221*Zeta[3] + 
                   10449*Zeta[5]))/243))*\[Delta][1 - z])/\[Mu]^2 + 
           \[Delta][t]*(((770 - 960*z + 2174*z^2 - 114*Pi^2*(1 + z^2))*HPL[
                {3}, z])/(9*(-1 + z)) + (4*(71 + 54*z + 29*z^2)*HPL[{4}, z])/
              (3*(-1 + z)) + (28*(1 + z^2)*HPL[{5}, z])/(-1 + z) + 
             ((1034 - 888*z + 926*z^2 - 78*Pi^2*(1 + z^2))*HPL[{1, 2}, z])/
              (9*(-1 + z)) + (2*(101 - 48*z + 101*z^2)*HPL[{1, 3}, z])/
              (3*(-1 + z)) - (16*(1 + z^2)*HPL[{1, 4}, z])/(-1 + z) + 
             ((238 - 220*z + 542*z^2 - 32*Pi^2*(1 + z^2))*HPL[{2, 0}, z])/
              (3*(-1 + z)) + ((238 - 208*z + 530*z^2 - 16*Pi^2*(1 + z^2))*HPL[
                {2, 1}, z])/(3*(-1 + z)) + (2*(133 + 24*z + 85*z^2)*HPL[
                {2, 2}, z])/(3*(-1 + z)) + (16*(1 + z^2)*HPL[{2, 3}, z])/
              (-1 + z) + (2*(143 + 72*z + 71*z^2)*HPL[{3, 0}, z])/
              (3*(-1 + z)) + (2*(143 + 72*z + 71*z^2)*HPL[{3, 1}, z])/
              (3*(-1 + z)) + (32*(1 + z^2)*HPL[{3, 2}, z])/(-1 + z) + 
             (24*(1 + z^2)*HPL[{4, 0}, z])/(-1 + z) + 
             (24*(1 + z^2)*HPL[{4, 1}, z])/(-1 + z) + 
             ((266 - 394*z + 840*z^2 - 19*Pi^2*(1 + z^2))*HPL[{0, 0, 0}, z])/
              (3*(-1 + z)) + ((818 - 492*z + 746*z^2 - 60*Pi^2*(1 + z^2))*HPL[
                {1, 0, 0}, z])/(9*(-1 + z)) + ((1034 - 888*z + 926*z^2 - 
                60*Pi^2*(1 + z^2))*HPL[{1, 1, 0}, z])/(9*(-1 + z)) + 
             (2*(19 + 454*z - (24*Pi^2*z^2)/(-1 + z))*HPL[{1, 1, 1}, z])/9 + 
             (2*(89 - 24*z + 89*z^2)*HPL[{1, 1, 2}, z])/(3*(-1 + z)) - 
             (16*(1 + z^2)*HPL[{1, 1, 3}, z])/(-1 + z) + 
             (2*(89 - 24*z + 89*z^2)*HPL[{1, 2, 0}, z])/(3*(-1 + z)) + 
             (2*(59 + 36*z + 59*z^2)*HPL[{1, 2, 1}, z])/(3*(-1 + z)) + 
             (8*(1 + z^2)*HPL[{1, 2, 2}, z])/(-1 + z) - 
             (32*(1 + z^2)*HPL[{1, 3, 0}, z])/(-1 + z) + 
             (16*(1 + z^2)*HPL[{1, 3, 1}, z])/(-1 + z) + 
             (2*(157 - 24*z + 109*z^2)*HPL[{2, 0, 0}, z])/(3*(-1 + z)) + 
             (2*(169 - 48*z + 121*z^2)*HPL[{2, 1, 0}, z])/(3*(-1 + z)) + 
             (2*(145 + 97*z^2)*HPL[{2, 1, 1}, z])/(3*(-1 + z)) - 
             (16*(1 + z^2)*HPL[{2, 1, 2}, z])/(-1 + z) - 
             (16*(1 + z^2)*HPL[{2, 2, 0}, z])/(-1 + z) + 
             (24*(1 + z^2)*HPL[{2, 2, 1}, z])/(-1 + z) - 
             (16*(1 + z^2)*HPL[{3, 1, 0}, z])/(-1 + z) + 
             (16*(1 + z^2)*HPL[{3, 1, 1}, z])/(-1 + z) + 
             ((283 + 252*z + 103*z^2)*HPL[{0, 0, 0, 0}, z])/(3*(-1 + z)) + 
             (14*(23 - 24*z + 23*z^2)*HPL[{1, 0, 0, 0}, z])/(3*(-1 + z)) + 
             (2*(89 - 24*z + 89*z^2)*HPL[{1, 1, 0, 0}, z])/(3*(-1 + z)) + 
             (2*(101 - 48*z + 101*z^2)*HPL[{1, 1, 1, 0}, z])/(3*(-1 + z)) + 
             (154*(1 + z)*HPL[{1, 1, 1, 1}, z])/3 - (16*(1 + z^2)*HPL[
                {1, 1, 1, 2}, z])/(-1 + z) - (48*(1 + z^2)*HPL[{1, 1, 2, 0}, 
                z])/(-1 + z) - (8*(1 + z^2)*HPL[{1, 1, 2, 1}, z])/(-1 + z) - 
             (48*(1 + z^2)*HPL[{1, 2, 0, 0}, z])/(-1 + z) - 
             (8*(1 + z^2)*HPL[{1, 2, 1, 0}, z])/(-1 + z) + 
             (28*(1 + z^2)*HPL[{1, 2, 1, 1}, z])/(-1 + z) - 
             (40*(1 + z^2)*HPL[{2, 0, 0, 0}, z])/(-1 + z) - 
             (64*(1 + z^2)*HPL[{2, 1, 0, 0}, z])/(-1 + z) - 
             (32*(1 + z^2)*HPL[{2, 1, 1, 0}, z])/(-1 + z) + 
             (30*(1 + z^2)*HPL[{0, 0, 0, 0, 0}, z])/(-1 + z) - 
             (96*(1 + z^2)*HPL[{1, 0, 0, 0, 0}, z])/(-1 + z) - 
             (72*(1 + z^2)*HPL[{1, 1, 0, 0, 0}, z])/(-1 + z) - 
             (80*(1 + z^2)*HPL[{1, 1, 1, 0, 0}, z])/(-1 + z) - 
             (32*(1 + z^2)*HPL[{1, 1, 1, 1, 0}, z])/(-1 + z) + 
             (8*(67 - 3*Pi^2)*L[3, 1 - z])/27 - (77*L[4, 1 - z])/18 + 
             L[2, 1 - z]*(-1616/27 + (121*Pi^2)/18 + 56*Zeta[3]) - 
             (2*L[1, 1 - z]*(-4856 + 603*Pi^2 + 18*Pi^4 + 2574*Zeta[3]))/81 + 
             (HPL[{0, 0}, z]*(2063 + 5400*z - 3*Pi^2*(97 + 114*z + 31*z^2) + 
                288*Zeta[3] + z^2*(-1483 + 288*Zeta[3])))/(27*(-1 + z)) + 
             (HPL[{1}, z]*(-18*Pi^4*(-3 + z^2) - 9*Pi^2*(-15 - 208*z + 
                  223*z^2) + 4*(-1 + z)*(-290 - 2583*Zeta[3] + 
                  z*(3526 + 9*Zeta[3]))))/(162*(-1 + z)) - 
             (HPL[{2}, z]*(Pi^2*(127 + 192*z + 55*z^2) + 4*(-345 - 608*z + 
                  288*Zeta[3] + z^2*(109 + 288*Zeta[3]))))/(18*(-1 + z)) - 
             (HPL[{1, 0}, z]*(3*Pi^2*(97 + 48*z + 97*z^2) + 
                8*(-143 - 684*z + 378*Zeta[3] + z^2*(19 + 378*Zeta[3]))))/
              (54*(-1 + z)) + (HPL[{0}, z]*(204*Pi^4*(1 + z^2) - 
                5*Pi^2*(575 - 744*z + 1733*z^2) - 20*(-1128 + 814*z + 
                  939*Zeta[3] + z^2*(-2222 + 579*Zeta[3]))))/(270*(-1 + z)) + 
             (HPL[{1, 1}, z]*(-3*Pi^2*(169 + 73*z) + (-5212 + 5472*z + 
                  3456*Zeta[3] - 4*z^2*(65 + 648*Zeta[3]))/(-1 + z)))/54 - 
             (9*Pi^4*(895 - 2784*z + 833*z^2) + 240*Pi^2*(-235 + 1482*z + 
                 1341*Zeta[3] + z^2*(-331 + 63*Zeta[3])) + 160*(9835 - 
                 2682*Zeta[3] - 18*z*(607 + 285*Zeta[3]) + z^2*(1091 + 
                   11916*Zeta[3] - 7533*Zeta[5]) - 28431*Zeta[5]))/
              (19440*(-1 + z)) + L[0, 1 - z]*((-319*Pi^4)/1080 - 
               (2*Pi^2*(-202 + 213*Zeta[3]))/27 + (4*(-7288 + 4221*Zeta[3] + 
                  10449*Zeta[5]))/243) + (87472/729 + (67*Pi^4)/216 - 
               (1129*Pi^6)/22680 - (5656*Zeta[3])/81 + (154*Zeta[3]^2)/3 + 
               (2*Pi^2*(-607 + 330*Zeta[3]))/81 - (638*Zeta[5])/15)*
              \[Delta][1 - z])) + CF*nf*TF*
          ((L[1, t/\[Mu]^2]*((2*(-8*(-37 + 18*z + 19*z^2) + Pi^2*
                   (-9 + 57*z^2)))/(27*(-1 + z)) + ((56 + 16*z + 88*z^2)*
                 HPL[{0}, z])/(3 - 3*z) - (8*(17 + 23*z)*HPL[{1}, z])/9 - 
               (88*(1 + z^2)*HPL[{2}, z])/(3*(-1 + z)) - (104*(1 + z^2)*
                 HPL[{0, 0}, z])/(3*(-1 + z)) - (56*(1 + z^2)*HPL[{1, 0}, z])/
                (3*(-1 + z)) - (56*(1 + z)*HPL[{1, 1}, z])/3 + 
               (56*L[2, 1 - z])/3) + ((4*(17 + 23*z))/9 + (44*(1 + z^2)*
                 HPL[{0}, z])/(3*(-1 + z)) + (28*(1 + z)*HPL[{1}, z])/3)*
              L[2, t/\[Mu]^2] + L[1, 1 - z]*((-320*L[1, t/\[Mu]^2])/9 + 
               (56*L[2, t/\[Mu]^2])/3) - (28*(1 + z)*L[3, t/\[Mu]^2])/9 + 
             L[0, 1 - z]*((896/27 - (44*Pi^2)/9)*L[1, t/\[Mu]^2] - 
               (160*L[2, t/\[Mu]^2])/9 + (56*L[3, t/\[Mu]^2])/9) + 
             L[0, t/\[Mu]^2]*((2*(60 + 88*z + 76*z^2 - 21*Pi^2*(1 + z^2))*
                 HPL[{0}, z])/(9*(-1 + z)) + ((592 + 304*z - 66*Pi^2*(1 + z))*
                 HPL[{1}, z])/27 + (8*(7 + 2*z + 11*z^2)*HPL[{2}, z])/
                (3*(-1 + z)) + (104*(1 + z^2)*HPL[{3}, z])/(3*(-1 + z)) + 
               (16*(10 + 6*z + 19*z^2)*HPL[{0, 0}, z])/(9*(-1 + z)) + 
               (8*(23 - 6*z + 23*z^2)*HPL[{1, 0}, z])/(9*(-1 + z)) + 
               (8*(17 + 23*z)*HPL[{1, 1}, z])/9 + (56*(1 + z^2)*HPL[{1, 2}, 
                  z])/(3*(-1 + z)) + (88*(1 + z^2)*HPL[{2, 0}, z])/
                (3*(-1 + z)) + (88*(1 + z^2)*HPL[{2, 1}, z])/(3*(-1 + z)) + 
               (112*(1 + z^2)*HPL[{0, 0, 0}, z])/(3*(-1 + z)) + (56*(1 + z^2)*
                 HPL[{1, 0, 0}, z])/(3*(-1 + z)) + (56*(1 + z^2)*
                 HPL[{1, 1, 0}, z])/(3*(-1 + z)) + (56*(1 + z)*HPL[{1, 1, 1}, 
                  z])/3 + (896/27 - (44*Pi^2)/9)*L[1, 1 - z] - 
               (160*L[2, 1 - z])/9 + (56*L[3, 1 - z])/9 + (8*L[0, 1 - z]*
                 (-328 + 45*Pi^2 + 234*Zeta[3]))/81 + (-6*Pi^2*(-31 + 18*z + 
                   53*z^2) + 8*(-209 + 90*z + z^2*(119 - 171*Zeta[3]) + 
                   63*Zeta[3]))/(81*(-1 + z))))/\[Mu]^2 + 
           (((448/27 - (22*Pi^2)/9)*L[2, t/\[Mu]^2] - (160*L[3, t/\[Mu]^2])/
               27 + (14*L[4, t/\[Mu]^2])/9 + (L[0, t/\[Mu]^2]*(78080 - 
                 10080*Pi^2 + 261*Pi^4 - 50400*Zeta[3]))/2430 + 
              (8*L[1, t/\[Mu]^2]*(-328 + 45*Pi^2 + 234*Zeta[3]))/81)*
             \[Delta][1 - z])/\[Mu]^2 + \[Delta][t]*
            (((34*Pi^2*(1 + z^2) - 8*(15 + 22*z + 19*z^2))*HPL[{2}, z])/
              (9*(-1 + z)) + ((160 + 96*z + 304*z^2)*HPL[{3}, z])/(9 - 9*z) - 
             (112*(1 + z^2)*HPL[{4}, z])/(3*(-1 + z)) + 
             (4*(-97 - 162*z - 133*z^2 + 33*Pi^2*(1 + z^2))*HPL[{0, 0}, z])/
              (27*(-1 + z)) + ((66*Pi^2*(1 + z^2) - 16*(19 + 18*z + 19*z^2))*
               HPL[{1, 0}, z])/(27*(-1 + z)) + (2*(33*Pi^2*(1 + z) - 
                8*(37 + 19*z))*HPL[{1, 1}, z])/27 - (8*(23 - 6*z + 23*z^2)*
               HPL[{1, 2}, z])/(9*(-1 + z)) - (56*(1 + z^2)*HPL[{1, 3}, z])/
              (3*(-1 + z)) + ((56 + 16*z + 88*z^2)*HPL[{2, 0}, z])/
              (3 - 3*z) + ((56 + 16*z + 88*z^2)*HPL[{2, 1}, z])/(3 - 3*z) - 
             (88*(1 + z^2)*HPL[{2, 2}, z])/(3*(-1 + z)) - 
             (104*(1 + z^2)*HPL[{3, 0}, z])/(3*(-1 + z)) - 
             (104*(1 + z^2)*HPL[{3, 1}, z])/(3*(-1 + z)) + 
             ((52 + 40*z + 108*z^2)*HPL[{0, 0, 0}, z])/(3 - 3*z) - 
             (8*(23 - 6*z + 23*z^2)*HPL[{1, 0, 0}, z])/(9*(-1 + z)) - 
             (8*(23 - 6*z + 23*z^2)*HPL[{1, 1, 0}, z])/(9*(-1 + z)) - 
             (8*(17 + 23*z)*HPL[{1, 1, 1}, z])/9 - (56*(1 + z^2)*HPL[
                {1, 1, 2}, z])/(3*(-1 + z)) - (56*(1 + z^2)*HPL[{1, 2, 0}, 
                z])/(3*(-1 + z)) - (56*(1 + z^2)*HPL[{1, 2, 1}, z])/
              (3*(-1 + z)) - (88*(1 + z^2)*HPL[{2, 0, 0}, z])/(3*(-1 + z)) - 
             (88*(1 + z^2)*HPL[{2, 1, 0}, z])/(3*(-1 + z)) - 
             (88*(1 + z^2)*HPL[{2, 1, 1}, z])/(3*(-1 + z)) - 
             (116*(1 + z^2)*HPL[{0, 0, 0, 0}, z])/(3*(-1 + z)) - 
             (56*(1 + z^2)*HPL[{1, 0, 0, 0}, z])/(3*(-1 + z)) - 
             (56*(1 + z^2)*HPL[{1, 1, 0, 0}, z])/(3*(-1 + z)) - 
             (56*(1 + z^2)*HPL[{1, 1, 1, 0}, z])/(3*(-1 + z)) - 
             (56*(1 + z)*HPL[{1, 1, 1, 1}, z])/3 + (448/27 - (22*Pi^2)/9)*
              L[2, 1 - z] - (160*L[3, 1 - z])/27 + (14*L[4, 1 - z])/9 + 
             (L[0, 1 - z]*(78080 - 10080*Pi^2 + 261*Pi^4 - 50400*Zeta[3]))/
              2430 + (8*L[1, 1 - z]*(-328 + 45*Pi^2 + 234*Zeta[3]))/81 + 
             (4*HPL[{0}, z]*(-93 - 116*z + Pi^2*(14 + 12*z + 29*z^2) + 
                138*Zeta[3] + z^2*(-119 + 138*Zeta[3])))/(27*(-1 + z)) + 
             (2*HPL[{1}, z]*(-836 + 9*Pi^2*(9 + 11*z) + 468*Zeta[3] + 
                z*(-476 + 468*Zeta[3])))/81 + (-9*Pi^4*(19 + 77*z^2) + 120*
                Pi^2*(-97 + 114*z + 95*z^2) + 160*(614 - 315*Zeta[3] + 
                 36*z*(-7 + 3*Zeta[3]) + z^2*(-362 + 477*Zeta[3])))/
              (4860*(-1 + z)) + ((-5*Pi^4)/54 - (8*Pi^2*(-41 + 30*Zeta[3]))/
                81 + (8*(-14600 + 8820*Zeta[3] + 7047*Zeta[5]))/3645)*
              \[Delta][1 - z]))))
 
Mc[q[i_], q[j_], 1] = CF*KroneckerDelta[i, j]*
      (((-2*(1 + z) + 4*L[0, 1 - z])*L[0, t/\[Mu]^2])/\[Mu]^2 + 
       (4*L[1, t/\[Mu]^2]*\[Delta][1 - z])/\[Mu]^2 + 
       \[Delta][t]*(2 - 2*z + (2*(1 + z^2)*HPL[{0}, z])/(-1 + z) + 
         2*(1 + z)*HPL[{1}, z] + 4*L[1, 1 - z] - (Pi^2*\[Delta][1 - z])/3)) + 
     CF*\[Epsilon]^2*KroneckerDelta[i, j]*
      (((2 - 2*z + (2*(1 + z^2)*HPL[{0}, z])/(-1 + z) + 
           2*(1 + z)*HPL[{1}, z])*L[1, t/\[Mu]^2] + 4*L[1, 1 - z]*
          L[1, t/\[Mu]^2] + L[0, t/\[Mu]^2]*((Pi^2*(1 + z))/6 + 
           2*(-1 + z)*HPL[{0}, z] + 2*(-1 + z)*HPL[{1}, z] - 
           (2*(1 + z^2)*HPL[{2}, z])/(-1 + z) - (2*(1 + z^2)*HPL[{0, 0}, z])/
            (-1 + z) - (2*(1 + z^2)*HPL[{1, 0}, z])/(-1 + z) - 
           2*(1 + z)*HPL[{1, 1}, z] - (Pi^2*L[0, 1 - z])/3 + 2*L[2, 1 - z]) + 
         (-1 - z)*L[2, t/\[Mu]^2] + 2*L[0, 1 - z]*L[2, t/\[Mu]^2])/\[Mu]^2 + 
       ((-(Pi^2*L[1, t/\[Mu]^2])/3 + (2*L[3, t/\[Mu]^2])/3 + 
          (4*L[0, t/\[Mu]^2]*Zeta[3])/3)*\[Delta][1 - z])/\[Mu]^2 + 
       \[Delta][t]*(-(Pi^2*(1 + z^2)*HPL[{0}, z])/(6*(-1 + z)) - 
         (Pi^2*(1 + z)*HPL[{1}, z])/6 + (2 - 2*z)*HPL[{2}, z] + 
         (2*(1 + z^2)*HPL[{3}, z])/(-1 + z) + (2 - 2*z)*HPL[{0, 0}, z] + 
         (2 - 2*z)*HPL[{1, 0}, z] + (2 - 2*z)*HPL[{1, 1}, z] + 
         (2*(1 + z^2)*HPL[{1, 2}, z])/(-1 + z) + (2*(1 + z^2)*HPL[{2, 0}, z])/
          (-1 + z) + (2*(1 + z^2)*HPL[{2, 1}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{0, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 1, 0}, z])/(-1 + z) + 
         2*(1 + z)*HPL[{1, 1, 1}, z] - (Pi^2*L[1, 1 - z])/3 + 
         (2*L[3, 1 - z])/3 + (4*L[0, 1 - z]*Zeta[3])/3 + 
         (Pi^2*(-1 + z) - 4*(1 + z)*Zeta[3])/6 + (Pi^4*\[Delta][1 - z])/
          360)) + CF*\[Epsilon]*KroneckerDelta[i, j]*
      ((L[0, t/\[Mu]^2]*(2*(-1 + z) - (2*(1 + z^2)*HPL[{0}, z])/(-1 + z) - 
           2*(1 + z)*HPL[{1}, z] - 4*L[1, 1 - z]) + 
         2*(1 + z)*L[1, t/\[Mu]^2] - 4*L[0, 1 - z]*L[1, t/\[Mu]^2])/\[Mu]^2 + 
       (((Pi^2*L[0, t/\[Mu]^2])/3 - 2*L[2, t/\[Mu]^2])*\[Delta][1 - z])/
        \[Mu]^2 + \[Delta][t]*(-(Pi^2*(1 + z))/6 + (2 - 2*z)*HPL[{0}, z] + 
         (2 - 2*z)*HPL[{1}, z] + (2*(1 + z^2)*HPL[{2}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{0, 0}, z])/(-1 + z) + (2*(1 + z^2)*HPL[{1, 0}, z])/
          (-1 + z) + 2*(1 + z)*HPL[{1, 1}, z] + (Pi^2*L[0, 1 - z])/3 - 
         2*L[2, 1 - z] - (4*Zeta[3]*\[Delta][1 - z])/3)) + 
     CF*\[Epsilon]^4*KroneckerDelta[i, j]*
      ((((Pi^2*(1 + z))/12 + (-1 + z)*HPL[{0}, z] + (-1 + z)*HPL[{1}, z] + 
           ((1 + z^2)*HPL[{2}, z])/(1 - z) + ((1 + z^2)*HPL[{0, 0}, z])/
            (1 - z) + ((1 + z^2)*HPL[{1, 0}, z])/(1 - z) + 
           (-1 - z)*HPL[{1, 1}, z])*L[2, t/\[Mu]^2] + 
         L[2, 1 - z]*L[2, t/\[Mu]^2] + L[1, 1 - z]*
          (-(Pi^2*L[1, t/\[Mu]^2])/3 + (2*L[3, t/\[Mu]^2])/3) + 
         ((1 - z)/3 + ((1 + z^2)*HPL[{0}, z])/(3*(-1 + z)) + 
           ((1 + z)*HPL[{1}, z])/3)*L[3, t/\[Mu]^2] + 
         ((-1 - z)*L[4, t/\[Mu]^2])/12 + L[0, 1 - z]*
          (-(Pi^2*L[2, t/\[Mu]^2])/6 + L[4, t/\[Mu]^2]/6 + 
           (4*L[1, t/\[Mu]^2]*Zeta[3])/3) + L[1, t/\[Mu]^2]*
          (-(Pi^2*(1 + z^2)*HPL[{0}, z])/(6*(-1 + z)) - 
           (Pi^2*(1 + z)*HPL[{1}, z])/6 + (2 - 2*z)*HPL[{2}, z] + 
           (2*(1 + z^2)*HPL[{3}, z])/(-1 + z) + (2 - 2*z)*HPL[{0, 0}, z] + 
           (2 - 2*z)*HPL[{1, 0}, z] + (2 - 2*z)*HPL[{1, 1}, z] + 
           (2*(1 + z^2)*HPL[{1, 2}, z])/(-1 + z) + 
           (2*(1 + z^2)*HPL[{2, 0}, z])/(-1 + z) + 
           (2*(1 + z^2)*HPL[{2, 1}, z])/(-1 + z) + 
           (2*(1 + z^2)*HPL[{0, 0, 0}, z])/(-1 + z) + 
           (2*(1 + z^2)*HPL[{1, 0, 0}, z])/(-1 + z) + 
           (2*(1 + z^2)*HPL[{1, 1, 0}, z])/(-1 + z) + 
           2*(1 + z)*HPL[{1, 1, 1}, z] + (2*L[3, 1 - z])/3 + 
           (Pi^2*(-1 + z) - 4*(1 + z)*Zeta[3])/6) + L[0, t/\[Mu]^2]*
          (-(Pi^4*(1 + z))/720 + (Pi^2*(1 + z^2)*HPL[{2}, z])/(6*(-1 + z)) + 
           2*(-1 + z)*HPL[{3}, z] - (2*(1 + z^2)*HPL[{4}, z])/(-1 + z) + 
           (Pi^2*(1 + z^2)*HPL[{0, 0}, z])/(6*(-1 + z)) + 
           (Pi^2*(1 + z^2)*HPL[{1, 0}, z])/(6*(-1 + z)) + 
           (Pi^2*(1 + z)*HPL[{1, 1}, z])/6 + 2*(-1 + z)*HPL[{1, 2}, z] - 
           (2*(1 + z^2)*HPL[{1, 3}, z])/(-1 + z) + 2*(-1 + z)*
            HPL[{2, 0}, z] + 2*(-1 + z)*HPL[{2, 1}, z] - 
           (2*(1 + z^2)*HPL[{2, 2}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{3, 0}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{3, 1}, z])/(-1 + z) + 2*(-1 + z)*
            HPL[{0, 0, 0}, z] + 2*(-1 + z)*HPL[{1, 0, 0}, z] + 
           2*(-1 + z)*HPL[{1, 1, 0}, z] + 2*(-1 + z)*HPL[{1, 1, 1}, z] - 
           (2*(1 + z^2)*HPL[{1, 1, 2}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{1, 2, 0}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{1, 2, 1}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{2, 0, 0}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{2, 1, 0}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{2, 1, 1}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{0, 0, 0, 0}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{1, 0, 0, 0}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{1, 1, 0, 0}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{1, 1, 1, 0}, z])/(-1 + z) - 
           2*(1 + z)*HPL[{1, 1, 1, 1}, z] + (Pi^4*L[0, 1 - z])/360 - 
           (Pi^2*L[2, 1 - z])/6 + L[4, 1 - z]/6 - (2*(-1 + z)*Zeta[3])/3 + 
           (4*L[1, 1 - z]*Zeta[3])/3 + (HPL[{1}, z]*(-(Pi^2*(-1 + z)) + 
              4*(1 + z)*Zeta[3]))/6 + HPL[{0}, z]*(-(Pi^2*(-1 + z))/6 + 
             (2*(1 + z^2)*Zeta[3])/(3*(-1 + z)))))/\[Mu]^2 + 
       (((Pi^4*L[1, t/\[Mu]^2])/360 - (Pi^2*L[3, t/\[Mu]^2])/18 + 
          L[5, t/\[Mu]^2]/30 + (2*L[2, t/\[Mu]^2]*Zeta[3])/3 + 
          L[0, t/\[Mu]^2]*(-(Pi^2*Zeta[3])/9 + (4*Zeta[5])/5))*
         \[Delta][1 - z])/\[Mu]^2 + \[Delta][t]*
        (-(Pi^2*(1 + z^2)*HPL[{3}, z])/(6*(-1 + z)) + (2 - 2*z)*HPL[{4}, z] + 
         (2*(1 + z^2)*HPL[{5}, z])/(-1 + z) - (Pi^2*(1 + z^2)*HPL[{1, 2}, z])/
          (6*(-1 + z)) + (2 - 2*z)*HPL[{1, 3}, z] + 
         (2*(1 + z^2)*HPL[{1, 4}, z])/(-1 + z) - 
         (Pi^2*(1 + z^2)*HPL[{2, 0}, z])/(6*(-1 + z)) - 
         (Pi^2*(1 + z^2)*HPL[{2, 1}, z])/(6*(-1 + z)) + 
         (2 - 2*z)*HPL[{2, 2}, z] + (2*(1 + z^2)*HPL[{2, 3}, z])/(-1 + z) + 
         (2 - 2*z)*HPL[{3, 0}, z] + (2 - 2*z)*HPL[{3, 1}, z] + 
         (2*(1 + z^2)*HPL[{3, 2}, z])/(-1 + z) + (2*(1 + z^2)*HPL[{4, 0}, z])/
          (-1 + z) + (2*(1 + z^2)*HPL[{4, 1}, z])/(-1 + z) - 
         (Pi^2*(1 + z^2)*HPL[{0, 0, 0}, z])/(6*(-1 + z)) - 
         (Pi^2*(1 + z^2)*HPL[{1, 0, 0}, z])/(6*(-1 + z)) - 
         (Pi^2*(1 + z^2)*HPL[{1, 1, 0}, z])/(6*(-1 + z)) - 
         (Pi^2*(1 + z)*HPL[{1, 1, 1}, z])/6 + (2 - 2*z)*HPL[{1, 1, 2}, z] + 
         (2*(1 + z^2)*HPL[{1, 1, 3}, z])/(-1 + z) + 
         (2 - 2*z)*HPL[{1, 2, 0}, z] + (2 - 2*z)*HPL[{1, 2, 1}, z] + 
         (2*(1 + z^2)*HPL[{1, 2, 2}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 3, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 3, 1}, z])/(-1 + z) + 
         (2 - 2*z)*HPL[{2, 0, 0}, z] + (2 - 2*z)*HPL[{2, 1, 0}, z] + 
         (2 - 2*z)*HPL[{2, 1, 1}, z] + (2*(1 + z^2)*HPL[{2, 1, 2}, z])/
          (-1 + z) + (2*(1 + z^2)*HPL[{2, 2, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{2, 2, 1}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{3, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{3, 1, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{3, 1, 1}, z])/(-1 + z) + 
         (2 - 2*z)*HPL[{0, 0, 0, 0}, z] + (2 - 2*z)*HPL[{1, 0, 0, 0}, z] + 
         (2 - 2*z)*HPL[{1, 1, 0, 0}, z] + (2 - 2*z)*HPL[{1, 1, 1, 0}, z] + 
         (2 - 2*z)*HPL[{1, 1, 1, 1}, z] + (2*(1 + z^2)*HPL[{1, 1, 1, 2}, z])/
          (-1 + z) + (2*(1 + z^2)*HPL[{1, 1, 2, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 1, 2, 1}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 2, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 2, 1, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 2, 1, 1}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{2, 0, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{2, 1, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{2, 1, 1, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{2, 1, 1, 1}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{0, 0, 0, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 0, 0, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 1, 0, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 1, 1, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 1, 1, 1, 0}, z])/(-1 + z) + 
         2*(1 + z)*HPL[{1, 1, 1, 1, 1}, z] + (Pi^4*L[1, 1 - z])/360 - 
         (Pi^2*L[3, 1 - z])/18 + L[5, 1 - z]/30 + (2*L[2, 1 - z]*Zeta[3])/3 + 
         HPL[{1}, z]*((Pi^4*(1 + z))/720 + (2*(-1 + z)*Zeta[3])/3) + 
         HPL[{0}, z]*((Pi^4*(1 + z^2))/(720*(-1 + z)) + (2*(-1 + z)*Zeta[3])/
            3) + (HPL[{1, 1}, z]*(Pi^2*(-1 + z) - 4*(1 + z)*Zeta[3]))/6 + 
         HPL[{2}, z]*((Pi^2*(-1 + z))/6 - (2*(1 + z^2)*Zeta[3])/
            (3*(-1 + z))) + HPL[{0, 0}, z]*((Pi^2*(-1 + z))/6 - 
           (2*(1 + z^2)*Zeta[3])/(3*(-1 + z))) + HPL[{1, 0}, z]*
          ((Pi^2*(-1 + z))/6 - (2*(1 + z^2)*Zeta[3])/(3*(-1 + z))) + 
         L[0, 1 - z]*(-(Pi^2*Zeta[3])/9 + (4*Zeta[5])/5) + 
         (-(Pi^4*(-1 + z)) + 40*Pi^2*(1 + z)*Zeta[3] - 288*(1 + z)*Zeta[5])/
          720 + (-Pi^6/6048 + (2*Zeta[3]^2)/9)*\[Delta][1 - z])) + 
     CF*\[Epsilon]^3*KroneckerDelta[i, j]*
      ((L[1, t/\[Mu]^2]*(-(Pi^2*(1 + z))/6 + (2 - 2*z)*HPL[{0}, z] + 
           (2 - 2*z)*HPL[{1}, z] + (2*(1 + z^2)*HPL[{2}, z])/(-1 + z) + 
           (2*(1 + z^2)*HPL[{0, 0}, z])/(-1 + z) + 
           (2*(1 + z^2)*HPL[{1, 0}, z])/(-1 + z) + 2*(1 + z)*HPL[{1, 1}, z] - 
           2*L[2, 1 - z]) + (-1 + z + ((1 + z^2)*HPL[{0}, z])/(1 - z) + 
           (-1 - z)*HPL[{1}, z])*L[2, t/\[Mu]^2] - 2*L[1, 1 - z]*
          L[2, t/\[Mu]^2] + L[0, 1 - z]*((Pi^2*L[1, t/\[Mu]^2])/3 - 
           (2*L[3, t/\[Mu]^2])/3) + ((1 + z)*L[3, t/\[Mu]^2])/3 + 
         L[0, t/\[Mu]^2]*((Pi^2*(1 + z^2)*HPL[{0}, z])/(6*(-1 + z)) + 
           (Pi^2*(1 + z)*HPL[{1}, z])/6 + 2*(-1 + z)*HPL[{2}, z] - 
           (2*(1 + z^2)*HPL[{3}, z])/(-1 + z) + 2*(-1 + z)*HPL[{0, 0}, z] + 
           2*(-1 + z)*HPL[{1, 0}, z] + 2*(-1 + z)*HPL[{1, 1}, z] - 
           (2*(1 + z^2)*HPL[{1, 2}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{2, 0}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{2, 1}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{0, 0, 0}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{1, 0, 0}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{1, 1, 0}, z])/(-1 + z) - 
           2*(1 + z)*HPL[{1, 1, 1}, z] + (Pi^2*L[1, 1 - z])/3 - 
           (2*L[3, 1 - z])/3 - (4*L[0, 1 - z]*Zeta[3])/3 + 
           (-(Pi^2*(-1 + z)) + 4*(1 + z)*Zeta[3])/6))/\[Mu]^2 + 
       ((-(Pi^4*L[0, t/\[Mu]^2])/360 + (Pi^2*L[2, t/\[Mu]^2])/6 - 
          L[4, t/\[Mu]^2]/6 - (4*L[1, t/\[Mu]^2]*Zeta[3])/3)*\[Delta][1 - z])/
        \[Mu]^2 + \[Delta][t]*((Pi^4*(1 + z))/720 - 
         (Pi^2*(1 + z^2)*HPL[{2}, z])/(6*(-1 + z)) + (2 - 2*z)*HPL[{3}, z] + 
         (2*(1 + z^2)*HPL[{4}, z])/(-1 + z) - (Pi^2*(1 + z^2)*HPL[{0, 0}, z])/
          (6*(-1 + z)) - (Pi^2*(1 + z^2)*HPL[{1, 0}, z])/(6*(-1 + z)) - 
         (Pi^2*(1 + z)*HPL[{1, 1}, z])/6 + (2 - 2*z)*HPL[{1, 2}, z] + 
         (2*(1 + z^2)*HPL[{1, 3}, z])/(-1 + z) + (2 - 2*z)*HPL[{2, 0}, z] + 
         (2 - 2*z)*HPL[{2, 1}, z] + (2*(1 + z^2)*HPL[{2, 2}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{3, 0}, z])/(-1 + z) + (2*(1 + z^2)*HPL[{3, 1}, z])/
          (-1 + z) + (2 - 2*z)*HPL[{0, 0, 0}, z] + 
         (2 - 2*z)*HPL[{1, 0, 0}, z] + (2 - 2*z)*HPL[{1, 1, 0}, z] + 
         (2 - 2*z)*HPL[{1, 1, 1}, z] + (2*(1 + z^2)*HPL[{1, 1, 2}, z])/
          (-1 + z) + (2*(1 + z^2)*HPL[{1, 2, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 2, 1}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{2, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{2, 1, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{2, 1, 1}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{0, 0, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 0, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 1, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 1, 1, 0}, z])/(-1 + z) + 
         2*(1 + z)*HPL[{1, 1, 1, 1}, z] - (Pi^4*L[0, 1 - z])/360 + 
         (Pi^2*L[2, 1 - z])/6 - L[4, 1 - z]/6 + (2*(-1 + z)*Zeta[3])/3 - 
         (4*L[1, 1 - z]*Zeta[3])/3 + (HPL[{1}, z]*(Pi^2*(-1 + z) - 
            4*(1 + z)*Zeta[3]))/6 + HPL[{0}, z]*((Pi^2*(-1 + z))/6 - 
           (2*(1 + z^2)*Zeta[3])/(3*(-1 + z))) + 
         ((Pi^2*Zeta[3])/9 - (4*Zeta[5])/5)*\[Delta][1 - z]))
 
Mc[q[i_], g, 2] = 
    CF*TF*(((26 - 86*z + 70*z^2 - (4*Pi^2*(2 - 4*z + 5*z^2))/3 + 
           (12 - 48*z + 40*z^2)*HPL[{0}, z] + (14 - 48*z + 40*z^2)*
            HPL[{1}, z] + 4*(3 - 6*z + 8*z^2)*HPL[{2}, z] + 
           8*(1 - 2*z + 4*z^2)*HPL[{0, 0}, z] + 16*(1 - 2*z + 2*z^2)*
            HPL[{1, 0}, z] + 16*(1 - 2*z + 2*z^2)*HPL[{1, 1}, z])*
          L[0, t/\[Mu]^2] + (-14 + 48*z - 40*z^2 - 4*(3 - 6*z + 8*z^2)*
            HPL[{0}, z] - 16*(1 - 2*z + 2*z^2)*HPL[{1}, z])*L[1, t/\[Mu]^2] + 
         12*(1 - 2*z + 2*z^2)*L[2, t/\[Mu]^2])/\[Mu]^2 + 
       (-34 + Pi^2*(2 - 8*z + (20*z^2)/3) + (-20 + 101*z - 78*z^2 + 
           (2*Pi^2*(7 - 14*z + 18*z^2))/3)*HPL[{0}, z] + 
         (-26 + 92*z - 78*z^2 + 6*Pi^2*(1 - 2*z + 2*z^2))*HPL[{1}, z] + 
         (-12 + 56*z - 48*z^2)*HPL[{2}, z] - 16*(1 - 2*z + 3*z^2)*
          HPL[{3}, z] + (-7 + 60*z - 48*z^2)*HPL[{0, 0}, z] + 
         (-14 + 56*z - 48*z^2)*HPL[{1, 0}, z] + (-14 + 56*z - 48*z^2)*
          HPL[{1, 1}, z] - 24*(1 - 2*z + 2*z^2)*HPL[{1, 2}, z] + 
         (-4 + 8*z - 16*z^2)*HPL[{2, 0}, z] - 8*(2 - 4*z + 5*z^2)*
          HPL[{2, 1}, z] + (-2 + 4*z - 24*z^2)*HPL[{0, 0, 0}, z] - 
         12*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0}, z] - 8*(1 - 2*z + 2*z^2)*
          HPL[{1, 1, 0}, z] - 20*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1}, z] + 
         z*(145 - 80*Zeta[3]) + 40*Zeta[3] + 11*z^2*(-11 + 8*Zeta[3]))*
        \[Delta][t]) + 
     CA*TF*((((2*(-75 + 52/z + 12*(19 + 2*Pi^2)*z - (187 + 12*Pi^2)*z^2))/9 + 
           (8 + 100*z^2)*HPL[{0}, z] + (4*(-3 - 4/z - 24*z + 31*z^2)*
             HPL[{1}, z])/3 + 16*(-3 + z)*z*HPL[{2}, z] - 8*(1 + 2*z + 2*z^2)*
            HPL[{-1, 0}, z] - 16*(1 + 3*z)*HPL[{0, 0}, z] + 
           8*(1 - 2*z + 2*z^2)*HPL[{1, 0}, z] + 8*(1 - 2*z + 2*z^2)*
            HPL[{1, 1}, z])*L[0, t/\[Mu]^2] + 
         ((4*(3 + 4/z + 24*z - 31*z^2))/3 + (8 + 32*z)*HPL[{0}, z] - 
           8*(1 - 2*z + 2*z^2)*HPL[{1}, z])*L[1, t/\[Mu]^2])/\[Mu]^2 + 
       (-2*Pi^2*(1 + 2*z + 2*z^2)*HPL[{-1}, z] + 
         (2*(147 + 24*z + 323*z^2 + 6*Pi^2*(-1 - 6*z + 2*z^2))*HPL[{0}, z])/
          9 - (2*(52 + (-75 + 6*Pi^2)*z - 3*(-85 + 4*Pi^2)*z^2 + 
            (-223 + 12*Pi^2)*z^3)*HPL[{1}, z])/(9*z) - 
         4*(2 + 25*z^2)*HPL[{2}, z] + (8 + 64*z - 16*z^2)*HPL[{3}, z] + 
         8*(1 + 2*z + 2*z^2)*HPL[{-2, 0}, z] + 8*z*(1 + z)*HPL[{-1, 0}, z] + 
         8*(1 + 2*z + 2*z^2)*HPL[{-1, 2}, z] + (-26 + 8*z - (476*z^2)/3)*
          HPL[{0, 0}, z] + (4*(3 + 4/z + 24*z - 31*z^2)*HPL[{1, 0}, z])/3 + 
         (4*(3 + 4/z + 18*z - 25*z^2)*HPL[{1, 1}, z])/3 + 
         (-4 + 8*z - 8*z^2)*HPL[{1, 2}, z] - 16*(-3 + z)*z*HPL[{2, 0}, z] - 
         16*(-3 + z)*z*HPL[{2, 1}, z] - 8*(1 + 2*z + 2*z^2)*
          HPL[{-1, -1, 0}, z] + 16*(1 + 2*z + 2*z^2)*HPL[{-1, 0, 0}, z] + 
         (20 + 56*z)*HPL[{0, 0, 0}, z] - 16*(1 - 2*z + 2*z^2)*
          HPL[{1, 0, 0}, z] - 16*(1 - 2*z + 2*z^2)*HPL[{1, 1, 0}, z] + 
         (-4 + 8*z - 8*z^2)*HPL[{1, 1, 1}, z] + 
         (416 + 12*z^2*(40 + 3*Pi^2 - 54*Zeta[3]) + 
           3*z*(-19 + 12*Pi^2 + 72*Zeta[3]) + z^3*(-947 + 450*Pi^2 + 
             864*Zeta[3]))/(27*z))*\[Delta][t]) + 
     \[Epsilon]*
      (CF*TF*(((-50 + 216*z - 186*z^2 + (2*Pi^2*(11 - 22*z + 28*z^2))/3 - 
             2*(15 - 76*z + 60*z^2)*HPL[{0}, z] - 6*(7 - 24*z + 20*z^2)*
              HPL[{1}, z] - 12*(3 - 6*z + 8*z^2)*HPL[{2}, z] + 
             (-28 + 56*z - 96*z^2)*HPL[{0, 0}, z] - 48*(1 - 2*z + 2*z^2)*
              HPL[{1, 0}, z] - 48*(1 - 2*z + 2*z^2)*HPL[{1, 1}, z])*
            L[1, t/\[Mu]^2] + (21 - 80*z + 68*z^2 + (22 - 44*z + 56*z^2)*
              HPL[{0}, z] + 28*(1 - 2*z + 2*z^2)*HPL[{1}, z])*
            L[2, t/\[Mu]^2] - (40*(1 - 2*z + 2*z^2)*L[3, t/\[Mu]^2])/3 + 
           L[0, t/\[Mu]^2]*(Pi^2*(-23/6 + (68*z)/3 - 18*z^2) + 
             (42 - 230*z + 186*z^2 + Pi^2*(-11 + 22*z - 28*z^2))*
              HPL[{0}, z] + (50 - 212*z + 186*z^2 - 14*Pi^2*(1 - 2*z + 
                 2*z^2))*HPL[{1}, z] + 2*(15 - 76*z + 60*z^2)*HPL[{2}, z] + 
             4*(9 - 18*z + 28*z^2)*HPL[{3}, z] + 20*(1 - 8*z + 6*z^2)*
              HPL[{0, 0}, z] + 6*(7 - 24*z + 20*z^2)*HPL[{1, 0}, z] + 
             6*(7 - 24*z + 20*z^2)*HPL[{1, 1}, z] + 56*(1 - 2*z + 2*z^2)*
              HPL[{1, 2}, z] + 12*(1 - 2*z + 4*z^2)*HPL[{2, 0}, z] + 
             12*(3 - 6*z + 8*z^2)*HPL[{2, 1}, z] + 8*(1 - 2*z + 8*z^2)*
              HPL[{0, 0, 0}, z] + 32*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0}, z] + 
             24*(1 - 2*z + 2*z^2)*HPL[{1, 1, 0}, z] + 48*(1 - 2*z + 2*z^2)*
              HPL[{1, 1, 1}, z] + (207 + z^2*(813 - 592*Zeta[3]) - 272*
                Zeta[3] + 32*z*(-30 + 17*Zeta[3]))/3))/\[Mu]^2 + 
         ((-42 + 234*z - 194*z^2 + (Pi^2*(29 - 58*z + 68*z^2))/3)*
            HPL[{2}, z] - 4*(5 - 44*z + 34*z^2)*HPL[{3}, z] - 
           16*(2 - 4*z + 7*z^2)*HPL[{4}, z] + (-40 + 245*z - 194*z^2 + 
             (4*Pi^2*(8 - 16*z + 21*z^2))/3)*HPL[{0, 0}, z] + 
           2*(-25 + 110*z - 97*z^2 + 7*Pi^2*(1 - 2*z + 2*z^2))*
            HPL[{1, 0}, z] + (-50 + 218*z - 194*z^2 + 
             (34*Pi^2*(1 - 2*z + 2*z^2))/3)*HPL[{1, 1}, z] - 
           2*(21 - 80*z + 68*z^2)*HPL[{1, 2}, z] - 56*(1 - 2*z + 2*z^2)*
            HPL[{1, 3}, z] - 2*(15 - 68*z + 52*z^2)*HPL[{2, 0}, z] - 
           2*(15 - 80*z + 64*z^2)*HPL[{2, 1}, z] + (-28 + 56*z - 80*z^2)*
            HPL[{2, 2}, z] - 4*(3 - 6*z + 16*z^2)*HPL[{3, 0}, z] + 
           (-44 + 88*z - 128*z^2)*HPL[{3, 1}, z] + (-15 + 156*z - 112*z^2)*
            HPL[{0, 0, 0}, z] - 2*(21 - 68*z + 56*z^2)*HPL[{1, 0, 0}, z] - 
           2*(21 - 64*z + 52*z^2)*HPL[{1, 1, 0}, z] - 2*(21 - 76*z + 64*z^2)*
            HPL[{1, 1, 1}, z] - 40*(1 - 2*z + 2*z^2)*HPL[{1, 1, 2}, z] - 
           32*(1 - 2*z + 2*z^2)*HPL[{1, 2, 0}, z] - 64*(1 - 2*z + 2*z^2)*
            HPL[{1, 2, 1}, z] + (12 - 24*z)*HPL[{2, 0, 0}, z] - 
           12*(1 - 2*z + 4*z^2)*HPL[{2, 1, 0}, z] - 8*(5 - 10*z + 13*z^2)*
            HPL[{2, 1, 1}, z] + (14 - 28*z - 24*z^2)*HPL[{0, 0, 0, 0}, z] - 
           12*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0, 0}, z] - 24*(1 - 2*z + 2*z^2)*
            HPL[{1, 1, 1, 0}, z] - 52*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 1}, 
             z] + (HPL[{0}, z]*(Pi^2*(7 - 88*z + 70*z^2) + z*(1047 - 
                472*Zeta[3]) + 4*(-48 + 59*Zeta[3]) + z^2*(-837 + 
                544*Zeta[3])))/3 + (HPL[{1}, z]*(-402 + 5*Pi^2*(7 - 32*z + 
                28*z^2) + 2*z*(966 - 544*Zeta[3]) + 544*Zeta[3] + 
              2*z^2*(-837 + 544*Zeta[3])))/6 + (Pi^4*(-23 + 46*z - 74*z^2) + 
             15*Pi^2*(29 - 183*z + 151*z^2) + 15*(-525 + z*(2622 - 
                 992*Zeta[3]) + 108*Zeta[3] + z^2*(-2217 + 848*Zeta[3])))/90)*
          \[Delta][t]) + CA*TF*(((42 - 232/(9*z) - (4*(39 + 14*Pi^2)*z)/3 + 
             (250/9 + 8*Pi^2)*z^2 + (-20 + 32*z - (724*z^2)/3)*HPL[{0}, z] + 
             4*(3 + 4/z + 28*z - 35*z^2)*HPL[{1}, z] - 48*(-3 + z)*z*
              HPL[{2}, z] + 16*(1 + 2*z + 2*z^2)*HPL[{-1, 0}, z] + 
             8*(5 + 16*z)*HPL[{0, 0}, z] - 24*(1 - 2*z + 2*z^2)*
              HPL[{1, 0}, z] - 32*(1 - 2*z + 2*z^2)*HPL[{1, 1}, z])*
            L[1, t/\[Mu]^2] + (-6 - 8/z - 48*z + 62*z^2 - 12*(1 + 4*z)*
              HPL[{0}, z] + 12*(1 - 2*z + 2*z^2)*HPL[{1}, z])*
            L[2, t/\[Mu]^2] + L[0, t/\[Mu]^2]*(4*Pi^2*(1 + 2*z + 2*z^2)*
              HPL[{-1}, z] + (-74 - 60*z - (794*z^2)/9 + Pi^2*(2 + (64*z)/3 - 
                 8*z^2))*HPL[{0}, z] + (2*(116 + 3*(-63 + Pi^2)*z - 
                6*(-36 + Pi^2)*z^2 + (-125 + 6*Pi^2)*z^3)*HPL[{1}, z])/
              (9*z) + (20 - 48*z + (772*z^2)/3)*HPL[{2}, z] + 
             16*(-1 - 11*z + 3*z^2)*HPL[{3}, z] - 16*(1 + 2*z + 2*z^2)*
              HPL[{-2, 0}, z] - 16*z*(1 + z)*HPL[{-1, 0}, z] - 
             16*(1 + 2*z + 2*z^2)*HPL[{-1, 2}, z] + (56 - 48*z + (1076*z^2)/
                3)*HPL[{0, 0}, z] + 4*(-3 - 4/z - 28*z + 35*z^2)*
              HPL[{1, 0}, z] + 4*(-3 - 4/z - 28*z + 35*z^2)*HPL[{1, 1}, z] + 
             24*(1 - 2*z + 2*z^2)*HPL[{1, 2}, z] + 48*(-3 + z)*z*
              HPL[{2, 0}, z] + 8*(1 - 20*z + 8*z^2)*HPL[{2, 1}, z] + 
             16*(1 + 2*z + 2*z^2)*HPL[{-1, -1, 0}, z] - 32*(1 + 2*z + 2*z^2)*
              HPL[{-1, 0, 0}, z] - 48*(1 + 3*z)*HPL[{0, 0, 0}, z] + 
             40*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0}, z] + 48*(1 - 2*z + 2*z^2)*
              HPL[{1, 1, 0}, z] + 32*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1}, z] + 
             (-832 - 3*Pi^2*(4 + 33*z - 24*z^2 + 355*z^3) + z^3*
                (3793 - 2160*Zeta[3]) - 3*z*(25 + 216*Zeta[3]) + 6*z^2*
                (-445 + 288*Zeta[3]))/(27*z)))/\[Mu]^2 + 
         (-4*Pi^2*(1 + 2*z + 2*z^2)*HPL[{-2}, z] + 
           (74 + 64*z + (794*z^2)/9 - (4*Pi^2*(3 + 9*z + z^2))/3)*
            HPL[{2}, z] + (-56 + 64*z - (1124*z^2)/3)*HPL[{3}, z] + 
           24*(1 + 8*z - 2*z^2)*HPL[{4}, z] + 16*(1 + 2*z + 2*z^2)*
            HPL[{-3, 0}, z] + 16*z*(1 + z)*HPL[{-2, 0}, z] + 
           16*(1 + 2*z + 2*z^2)*HPL[{-2, 2}, z] + 4*Pi^2*(1 + 2*z + 2*z^2)*
            HPL[{-1, -1}, z] + (8*z*(1 + z) - 6*Pi^2*(1 + 2*z + 2*z^2))*
            HPL[{-1, 0}, z] + 16*z*(1 + z)*HPL[{-1, 2}, z] + 
           32*(1 + 2*z + 2*z^2)*HPL[{-1, 3}, z] + 
           (2*(175 + 98*z + 223*z^2 + 2*Pi^2*(-2 - 17*z + 6*z^2))*
             HPL[{0, 0}, z])/3 + (2*(-116 + 3*(63 + Pi^2)*z - 
              6*(36 + Pi^2)*z^2 + (125 + 6*Pi^2)*z^3)*HPL[{1, 0}, z])/(9*z) + 
           (42 - 232/(9*z) - 54*z + (322*z^2)/9 + Pi^2*(2 - 4*z + 4*z^2))*
            HPL[{1, 1}, z] + 4*(3 + 4/z + 26*z - 33*z^2)*HPL[{1, 2}, z] - 
           32*(1 - 2*z + 2*z^2)*HPL[{1, 3}, z] + (-20 + 48*z - (772*z^2)/3)*
            HPL[{2, 0}, z] + (-20 + 48*z - (772*z^2)/3)*HPL[{2, 1}, z] - 
           48*(-3 + z)*z*HPL[{2, 2}, z] + (16 + 176*z - 48*z^2)*
            HPL[{3, 0}, z] + (8 + 192*z - 64*z^2)*HPL[{3, 1}, z] - 
           16*(1 + 2*z + 2*z^2)*HPL[{-2, -1, 0}, z] + 32*(1 + 2*z + 2*z^2)*
            HPL[{-2, 0, 0}, z] - 16*(1 + 2*z + 2*z^2)*HPL[{-1, -2, 0}, z] - 
           16*z*(1 + z)*HPL[{-1, -1, 0}, z] - 16*(1 + 2*z + 2*z^2)*
            HPL[{-1, -1, 2}, z] + 32*z*(1 + z)*HPL[{-1, 0, 0}, z] + 
           16*(1 + 2*z + 2*z^2)*HPL[{-1, 2, 0}, z] + 16*(1 + 2*z + 2*z^2)*
            HPL[{-1, 2, 1}, z] + (-74 + 56*z - (1252*z^2)/3)*
            HPL[{0, 0, 0}, z] + (4*(21 + 4/z + 48*z - 73*z^2)*
             HPL[{1, 0, 0}, z])/3 + 4*(3 + 4/z + 32*z - 39*z^2)*
            HPL[{1, 1, 0}, z] + 4*(3 + 4/z + 26*z - 33*z^2)*
            HPL[{1, 1, 1}, z] - 40*(1 - 2*z + 2*z^2)*HPL[{1, 1, 2}, z] - 
           40*(1 - 2*z + 2*z^2)*HPL[{1, 2, 0}, z] - 20*(1 - 2*z + 2*z^2)*
            HPL[{1, 2, 1}, z] - 16*(1 - 9*z + 5*z^2)*HPL[{2, 0, 0}, z] - 
           24*(1 - 8*z + 4*z^2)*HPL[{2, 1, 0}, z] - 8*(1 - 20*z + 8*z^2)*
            HPL[{2, 1, 1}, z] + 16*(1 + 2*z + 2*z^2)*HPL[{-1, -1, -1, 0}, 
             z] - 32*(1 + 2*z + 2*z^2)*HPL[{-1, -1, 0, 0}, z] + 
           40*(1 + 2*z + 2*z^2)*HPL[{-1, 0, 0, 0}, z] + (52 + 152*z)*
            HPL[{0, 0, 0, 0}, z] - 56*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0, 0}, 
             z] - 56*(1 - 2*z + 2*z^2)*HPL[{1, 1, 0, 0}, z] - 
           48*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 0}, z] - 28*(1 - 2*z + 2*z^2)*
            HPL[{1, 1, 1, 1}, z] - 4*HPL[{-1}, z]*(Pi^2*z*(1 + z) + 
             7*(1 + 2*z + 2*z^2)*Zeta[3]) + HPL[{0}, z]*
            (-53/9 + (Pi^2*(78 - 72*z + 487*z^2))/9 + 
             z*(542/9 - 80*Zeta[3]) + 16*Zeta[3] + z^2*(-6353/27 + 80*
                Zeta[3])) + (HPL[{1}, z]*(832 + 3*Pi^2*(-20 - 15*z - 96*z^2 + 
                131*z^3) + z*(21 - 432*Zeta[3]) + 24*z^2*(109 + 36*Zeta[3]) - 
              z^3*(3577 + 864*Zeta[3])))/(27*z) + 
           (18*Pi^4*z*(25 + 46*z + 22*z^2) - 15*Pi^2*(52 + 591*z + 732*z^2 + 
               607*z^3) + 5*(-5120 - 6*z^2*(3467 + 648*Zeta[3]) + 3*z*
                (6727 + 648*Zeta[3]) + 5*z^3*(889 + 5616*Zeta[3])))/(810*z))*
          \[Delta][t])) + \[Epsilon]^2*
      (CF*TF*(((49 - 246*z + 217*z^2 - (2*Pi^2*(13 - 26*z + 33*z^2))/3 + 
             (33 - 188*z + 148*z^2)*HPL[{0}, z] + (49 - 176*z + 148*z^2)*
              HPL[{1}, z] + (46 - 92*z + 120*z^2)*HPL[{2}, z] + 
             (38 - 76*z + 120*z^2)*HPL[{0, 0}, z] + 60*(1 - 2*z + 2*z^2)*
              HPL[{1, 0}, z] + 60*(1 - 2*z + 2*z^2)*HPL[{1, 1}, z])*
            L[2, t/\[Mu]^2] + ((-49 + 200*z - 172*z^2)/3 - 
             (2*(29 - 58*z + 72*z^2)*HPL[{0}, z])/3 - 24*(1 - 2*z + 2*z^2)*
              HPL[{1}, z])*L[3, t/\[Mu]^2] + (25*(1 - 2*z + 2*z^2)*
             L[4, t/\[Mu]^2])/3 + L[1, t/\[Mu]^2]*
            ((-86 + 504*z - 418*z^2 + (Pi^2*(73 - 146*z + 184*z^2))/3)*
              HPL[{0}, z] + (-98 + 468*z - 418*z^2 + (92*Pi^2*(1 - 2*z + 
                  2*z^2))/3)*HPL[{1}, z] + (-66 + 360*z - 280*z^2)*
              HPL[{2}, z] - 4*(21 - 42*z + 64*z^2)*HPL[{3}, z] + 
             (-46 + 376*z - 280*z^2)*HPL[{0, 0}, z] - 14*(7 - 24*z + 20*z^2)*
              HPL[{1, 0}, z] - 14*(7 - 24*z + 20*z^2)*HPL[{1, 1}, z] - 
             128*(1 - 2*z + 2*z^2)*HPL[{1, 2}, z] - 4*(9 - 18*z + 32*z^2)*
              HPL[{2, 0}, z] - 28*(3 - 6*z + 8*z^2)*HPL[{2, 1}, z] - 
             4*(7 - 14*z + 40*z^2)*HPL[{0, 0, 0}, z] - 80*(1 - 2*z + 2*z^2)*
              HPL[{1, 0, 0}, z] - 64*(1 - 2*z + 2*z^2)*HPL[{1, 1, 0}, z] - 
             112*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1}, z] + 
             (-834 + Pi^2*(45 - 320*z + 252*z^2) + z*(4116 - 2336*Zeta[3]) + 
               1168*Zeta[3] + z^2*(-3522 + 2528*Zeta[3]))/6) + 
           L[0, t/\[Mu]^2]*((86 - 496*z + 418*z^2 + Pi^2*(-21 + 42*z - 
                 (148*z^2)/3))*HPL[{2}, z] + (46 - 392*z + 296*z^2)*
              HPL[{3}, z] + 4*(17 - 34*z + 60*z^2)*HPL[{4}, z] + 
             (82 - 518*z + 418*z^2 + Pi^2*(-23 + 46*z - 60*z^2))*
              HPL[{0, 0}, z] + (98 - 468*z + 418*z^2 - 30*Pi^2*(1 - 2*z + 
                 2*z^2))*HPL[{1, 0}, z] + (98 - 464*z + 418*z^2 - 
               (74*Pi^2*(1 - 2*z + 2*z^2))/3)*HPL[{1, 1}, z] + 
             (98 - 352*z + 296*z^2)*HPL[{1, 2}, z] + 120*(1 - 2*z + 2*z^2)*
              HPL[{1, 3}, z] + (66 - 312*z + 232*z^2)*HPL[{2, 0}, z] + 
             (66 - 360*z + 280*z^2)*HPL[{2, 1}, z] + 4*(15 - 30*z + 44*z^2)*
              HPL[{2, 2}, z] + 4*(7 - 14*z + 36*z^2)*HPL[{3, 0}, z] + 
             4*(23 - 46*z + 68*z^2)*HPL[{3, 1}, z] + 4*(9 - 88*z + 62*z^2)*
              HPL[{0, 0, 0}, z] + (98 - 304*z + 248*z^2)*HPL[{1, 0, 0}, z] + 
             (98 - 288*z + 232*z^2)*HPL[{1, 1, 0}, z] + 
             14*(7 - 24*z + 20*z^2)*HPL[{1, 1, 1}, z] + 88*(1 - 2*z + 2*z^2)*
              HPL[{1, 1, 2}, z] + 72*(1 - 2*z + 2*z^2)*HPL[{1, 2, 0}, z] + 
             136*(1 - 2*z + 2*z^2)*HPL[{1, 2, 1}, z] + 4*(-5 + 10*z + 4*z^2)*
              HPL[{2, 0, 0}, z] + 28*(1 - 2*z + 4*z^2)*HPL[{2, 1, 0}, z] + 
             28*(3 - 6*z + 8*z^2)*HPL[{2, 1, 1}, z] + 8*(-3 + 6*z + 8*z^2)*
              HPL[{0, 0, 0, 0}, z] + 32*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0, 0}, 
               z] + 8*(1 - 2*z + 2*z^2)*HPL[{1, 1, 0, 0}, z] + 
             56*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 0}, z] + 
             112*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 1}, z] + HPL[{1}, z]*
              (135 - (11*Pi^2*(7 - 32*z + 28*z^2))/6 + z^2*(587 - 
                 384*Zeta[3]) - 192*Zeta[3] + z*(-674 + 384*Zeta[3])) + 
             (HPL[{0}, z]*(774 + Pi^2*(-31 + 388*z - 308*z^2) - 
                1000*Zeta[3] + 16*z*(-273 + 125*Zeta[3]) - 6*z^2*
                 (-587 + 384*Zeta[3])))/6 + (Pi^4*(101 - 202*z + 306*z^2) - 
               30*Pi^2*(61 - 396*z + 333*z^2) - 30*(-1053 + 
                 z*(5418 - 2144*Zeta[3]) + 244*Zeta[3] + 5*z^2*(-921 + 
                   368*Zeta[3])))/180))/\[Mu]^2 + 
         (-839/4 - (Pi^4*(-69 - 1288*z + 948*z^2))/720 + 
           (-82 + 526*z - 434*z^2 + (Pi^2*(67 - 134*z + 168*z^2))/3)*
            HPL[{3}, z] - 4*(9 - 100*z + 74*z^2)*HPL[{4}, z] - 
           16*(3 - 6*z + 13*z^2)*HPL[{5}, z] + (-98 + 480*z - 434*z^2 + 
             28*Pi^2*(1 - 2*z + 2*z^2))*HPL[{1, 2}, z] + 
           (-98 + 352*z - 296*z^2)*HPL[{1, 3}, z] - 104*(1 - 2*z + 2*z^2)*
            HPL[{1, 4}, z] + (-86 + 480*z - 402*z^2 + 
             Pi^2*(19 - 38*z + (136*z^2)/3))*HPL[{2, 0}, z] + 
           (-86 + 500*z - 426*z^2 + Pi^2*(21 - 42*z + (148*z^2)/3))*
            HPL[{2, 1}, z] + (-66 + 344*z - 264*z^2)*HPL[{2, 2}, z] - 
           4*(9 - 18*z + 32*z^2)*HPL[{2, 3}, z] + (-46 + 344*z - 248*z^2)*
            HPL[{3, 0}, z] + (-46 + 408*z - 312*z^2)*HPL[{3, 1}, z] - 
           4*(17 - 34*z + 56*z^2)*HPL[{3, 2}, z] - 4*(3 - 6*z + 32*z^2)*
            HPL[{4, 0}, z] - 4*(23 - 46*z + 72*z^2)*HPL[{4, 1}, z] + 
           (-80 + 517*z - 410*z^2 + (4*Pi^2*(16 - 32*z + 43*z^2))/3)*
            HPL[{0, 0, 0}, z] + (-98 + 460*z - 410*z^2 + 
             (86*Pi^2*(1 - 2*z + 2*z^2))/3)*HPL[{1, 0, 0}, z] + 
           (-98 + 448*z - 402*z^2 + (68*Pi^2*(1 - 2*z + 2*z^2))/3)*
            HPL[{1, 1, 0}, z] + (-98 + 470*z - 426*z^2 + 
             (74*Pi^2*(1 - 2*z + 2*z^2))/3)*HPL[{1, 1, 1}, z] + 
           (-98 + 320*z - 264*z^2)*HPL[{1, 1, 2}, z] - 64*(1 - 2*z + 2*z^2)*
            HPL[{1, 1, 3}, z] + (-98 + 304*z - 248*z^2)*HPL[{1, 2, 0}, z] + 
           (-98 + 368*z - 312*z^2)*HPL[{1, 2, 1}, z] - 112*(1 - 2*z + 2*z^2)*
            HPL[{1, 2, 2}, z] - 64*(1 - 2*z + 2*z^2)*HPL[{1, 3, 0}, z] - 
           144*(1 - 2*z + 2*z^2)*HPL[{1, 3, 1}, z] + (-66 + 264*z - 184*z^2)*
            HPL[{2, 0, 0}, z] + (-66 + 312*z - 232*z^2)*HPL[{2, 1, 0}, z] + 
           (-66 + 368*z - 288*z^2)*HPL[{2, 1, 1}, z] - 4*(15 - 30*z + 44*z^2)*
            HPL[{2, 1, 2}, z] + (-4 + 8*z - 64*z^2)*HPL[{2, 2, 0}, z] - 
           4*(19 - 38*z + 52*z^2)*HPL[{2, 2, 1}, z] - 4*(-7 + 14*z + 8*z^2)*
            HPL[{3, 0, 0}, z] - 4*(9 - 18*z + 40*z^2)*HPL[{3, 1, 0}, z] - 
           4*(25 - 50*z + 72*z^2)*HPL[{3, 1, 1}, z] + (-31 + 316*z - 208*z^2)*
            HPL[{0, 0, 0, 0}, z] + (-98 + 264*z - 208*z^2)*HPL[{1, 0, 0, 0}, 
             z] + (-98 + 240*z - 184*z^2)*HPL[{1, 1, 0, 0}, z] + 
           (-98 + 288*z - 232*z^2)*HPL[{1, 1, 1, 0}, z] + 
           (-98 + 344*z - 288*z^2)*HPL[{1, 1, 1, 1}, z] - 
           88*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 2}, z] - 32*(1 - 2*z + 2*z^2)*
            HPL[{1, 1, 2, 0}, z] - 104*(1 - 2*z + 2*z^2)*HPL[{1, 1, 2, 1}, 
             z] - 16*(1 - 2*z + 2*z^2)*HPL[{1, 2, 0, 0}, z] - 
           80*(1 - 2*z + 2*z^2)*HPL[{1, 2, 1, 0}, z] - 144*(1 - 2*z + 2*z^2)*
            HPL[{1, 2, 1, 1}, z] + (76 - 152*z + 96*z^2)*HPL[{2, 0, 0, 0}, 
             z] + (28 - 56*z)*HPL[{2, 1, 0, 0}, z] - 28*(1 - 2*z + 4*z^2)*
            HPL[{2, 1, 1, 0}, z] - 8*(11 - 22*z + 29*z^2)*HPL[{2, 1, 1, 1}, 
             z] + (78 - 156*z + 40*z^2)*HPL[{0, 0, 0, 0, 0}, z] + 
           20*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0, 0, 0}, z] + 
           48*(1 - 2*z + 2*z^2)*HPL[{1, 1, 0, 0, 0}, z] - 
           56*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 1, 0}, z] - 
           116*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 1, 1}, z] + (158*Zeta[3])/3 + 
           HPL[{2}, z]*(-125 + (Pi^2*(51 - 340*z + 276*z^2))/6 + 
             z*(724 - (904*Zeta[3])/3) + (452*Zeta[3])/3 + 
             7*z^2*(-85 + 48*Zeta[3])) + HPL[{1, 1}, z]*
            ((Pi^2*(77 - 320*z + 276*z^2))/6 + z*(676 - 336*Zeta[3]) + 
             7*(-19 + 24*Zeta[3]) + 7*z^2*(-85 + 48*Zeta[3])) + 
           HPL[{1, 0}, z]*(-135 + (11*Pi^2*(7 - 32*z + 28*z^2))/6 + 
             z*(682 - 368*Zeta[3]) + 184*Zeta[3] + z^2*(-595 + 368*
                Zeta[3])) + (HPL[{0, 0}, z]*(-372 + Pi^2*(13 - 196*z + 
                154*z^2) + z*(2271 - 920*Zeta[3]) + 460*Zeta[3] + 
              3*z^2*(-595 + 368*Zeta[3])))/3 - 
           (Pi^2*(-543 + 832*Zeta[3] - 8*z*(-417 + 208*Zeta[3]) + 
              3*z^2*(-903 + 640*Zeta[3])))/36 + HPL[{0}, z]*
            ((-7*Pi^4*(-3 + 6*z + 16*z^2))/360 + (Pi^2*(61 - 435*z + 
                365*z^2))/6 + (-993 + z*(5754 - 2096*Zeta[3]) + 180*Zeta[3] + 
               z^2*(-4653 + 1744*Zeta[3]))/6) + HPL[{1}, z]*
            ((-7*Pi^4*(1 - 2*z + 2*z^2))/45 + (Pi^2*(73 - 398*z + 365*z^2))/
              6 + (-1017 + z*(5382 - 1952*Zeta[3]) + 364*Zeta[3] + z^2*
                (-4653 + 1744*Zeta[3]))/6) + z*(2263/2 - 360*Zeta[3] - 
             464*Zeta[5]) + 232*Zeta[5] + z^2*(-3847/4 + (950*Zeta[3])/3 + 
             488*Zeta[5]))*\[Delta][t]) + 
       CA*TF*((((244 - 417*z + 6*(41 + 34*Pi^2)*z^2 - (1 + 84*Pi^2)*z^3)/
              (9*z) + (22 - 48*z + 262*z^2)*HPL[{0}, z] + 
             (-14 - 56/(3*z) - 136*z + (506*z^2)/3)*HPL[{1}, z] + 
             56*(-3 + z)*z*HPL[{2}, z] - 16*(1 + 2*z + 2*z^2)*
              HPL[{-1, 0}, z] - 4*(11 + 36*z)*HPL[{0, 0}, z] + 
             28*(1 - 2*z + 2*z^2)*HPL[{1, 0}, z] + 40*(1 - 2*z + 2*z^2)*
              HPL[{1, 1}, z])*L[2, t/\[Mu]^2] + 
           ((14*(4 + 3*z + 24*z^2 - 31*z^3))/(9*z) + (28*(1 + 4*z)*HPL[{0}, 
                z])/3 - (28*(1 - 2*z + 2*z^2)*HPL[{1}, z])/3)*
            L[3, t/\[Mu]^2] + L[1, t/\[Mu]^2]*(-8*Pi^2*(1 + 2*z + 2*z^2)*
              HPL[{-1}, z] + (2*(705 + 762*z + 545*z^2 + 3*Pi^2*(-5 - 72*z + 
                  28*z^2))*HPL[{0}, z])/9 + (2*(-244 + 3*(139 + Pi^2)*z - 
                6*(23 + Pi^2)*z^2 + (-71 + 6*Pi^2)*z^3)*HPL[{1}, z])/(9*z) + 
             (-44 + 144*z - 572*z^2)*HPL[{2}, z] + 16*(2 + 25*z - 7*z^2)*
              HPL[{3}, z] + 32*(1 + 2*z + 2*z^2)*HPL[{-2, 0}, z] + 
             32*z*(1 + z)*HPL[{-1, 0}, z] + 32*(1 + 2*z + 2*z^2)*
              HPL[{-1, 2}, z] - (4*(87 - 96*z + 569*z^2)*HPL[{0, 0}, z])/3 + 
             (4*(21 + 28/z + 204*z - 253*z^2)*HPL[{1, 0}, z])/3 + 
             (4*(21 + 28/z + 216*z - 265*z^2)*HPL[{1, 1}, z])/3 - 
             64*(1 - 2*z + 2*z^2)*HPL[{1, 2}, z] - 112*(-3 + z)*z*
              HPL[{2, 0}, z] - 8*(3 - 48*z + 20*z^2)*HPL[{2, 1}, z] - 
             32*(1 + 2*z + 2*z^2)*HPL[{-1, -1, 0}, z] + 64*(1 + 2*z + 2*z^2)*
              HPL[{-1, 0, 0}, z] + 8*(13 + 40*z)*HPL[{0, 0, 0}, z] - 
             88*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0}, z] - 112*(1 - 2*z + 2*z^2)*
              HPL[{1, 1, 0}, z] - 88*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1}, z] + 
             (1664 + 9*Pi^2*(4 + 25*z - 32*z^2 + 255*z^3) + z^2*
                (7050 - 3888*Zeta[3]) + 3*z*(113 + 504*Zeta[3]) + z^3*
                (-9485 + 4752*Zeta[3]))/(27*z)) + L[0, t/\[Mu]^2]*
            (8*Pi^2*(1 + 2*z + 2*z^2)*HPL[{-2}, z] - 
             (2*(705 + 870*z + 473*z^2 + 6*Pi^2*(-5 - 23*z + z^2))*HPL[{2}, 
                z])/9 + (4*(87 - 132*z + 605*z^2)*HPL[{3}, z])/3 + 
             16*(-3 - 27*z + 7*z^2)*HPL[{4}, z] - 32*(1 + 2*z + 2*z^2)*
              HPL[{-3, 0}, z] - 32*z*(1 + z)*HPL[{-2, 0}, z] - 
             32*(1 + 2*z + 2*z^2)*HPL[{-2, 2}, z] - 8*Pi^2*(1 + 2*z + 2*z^2)*
              HPL[{-1, -1}, z] + 4*(-4*z*(1 + z) + Pi^2*(3 + 6*z + 6*z^2))*
              HPL[{-1, 0}, z] - 32*z*(1 + z)*HPL[{-1, 2}, z] - 
             64*(1 + 2*z + 2*z^2)*HPL[{-1, 3}, z] - (2*(363 + 270*z + 
                363*z^2 + Pi^2*(-7 - 76*z + 28*z^2))*HPL[{0, 0}, z])/3 + 
             ((488 - 6*(139 + 5*Pi^2)*z + 12*(23 + 5*Pi^2)*z^2 + 
                (142 - 60*Pi^2)*z^3)*HPL[{1, 0}, z])/(9*z) + 
             (2*(244 - 3*(139 + 10*Pi^2)*z + 60*(2 + Pi^2)*z^2 + 
                (71 - 60*Pi^2)*z^3)*HPL[{1, 1}, z])/(9*z) + 
             (4*(-21 - 28/z - 204*z + 253*z^2)*HPL[{1, 2}, z])/3 + 
             80*(1 - 2*z + 2*z^2)*HPL[{1, 3}, z] + (44 - 144*z + 572*z^2)*
              HPL[{2, 0}, z] + (44 - 160*z + 588*z^2)*HPL[{2, 1}, z] + 
             8*(1 - 44*z + 16*z^2)*HPL[{2, 2}, z] + 16*(-2 - 25*z + 7*z^2)*
              HPL[{3, 0}, z] + 8*(-1 - 56*z + 20*z^2)*HPL[{3, 1}, z] + 
             32*(1 + 2*z + 2*z^2)*HPL[{-2, -1, 0}, z] - 64*(1 + 2*z + 2*z^2)*
              HPL[{-2, 0, 0}, z] + 32*(1 + 2*z + 2*z^2)*HPL[{-1, -2, 0}, z] + 
             32*z*(1 + z)*HPL[{-1, -1, 0}, z] + 32*(1 + 2*z + 2*z^2)*
              HPL[{-1, -1, 2}, z] - 64*z*(1 + z)*HPL[{-1, 0, 0}, z] - 
             32*(1 + 2*z + 2*z^2)*HPL[{-1, 2, 0}, z] - 32*(1 + 2*z + 2*z^2)*
              HPL[{-1, 2, 1}, z] + 4*(38 - 36*z + 219*z^2)*HPL[{0, 0, 0}, 
               z] + 4*(-15 - 4/z - 44*z + 63*z^2)*HPL[{1, 0, 0}, z] + 
             (4*(-21 - 28/z - 240*z + 289*z^2)*HPL[{1, 1, 0}, z])/3 + 
             (4*(-21 - 28/z - 216*z + 265*z^2)*HPL[{1, 1, 1}, z])/3 + 
             104*(1 - 2*z + 2*z^2)*HPL[{1, 1, 2}, z] + 96*(1 - 2*z + 2*z^2)*
              HPL[{1, 2, 0}, z] + 64*(1 - 2*z + 2*z^2)*HPL[{1, 2, 1}, z] + 
             16*(2 - 21*z + 11*z^2)*HPL[{2, 0, 0}, z] + 56*(1 - 8*z + 4*z^2)*
              HPL[{2, 1, 0}, z] + 16*(2 - 25*z + 11*z^2)*HPL[{2, 1, 1}, z] - 
             32*(1 + 2*z + 2*z^2)*HPL[{-1, -1, -1, 0}, z] + 
             64*(1 + 2*z + 2*z^2)*HPL[{-1, -1, 0, 0}, z] - 
             80*(1 + 2*z + 2*z^2)*HPL[{-1, 0, 0, 0}, z] - 112*(1 + 3*z)*
              HPL[{0, 0, 0, 0}, z] + 120*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0, 0}, 
               z] + 128*(1 - 2*z + 2*z^2)*HPL[{1, 1, 0, 0}, z] + 
             120*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 0}, z] + 
             88*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 1}, z] + 8*HPL[{-1}, z]*
              (Pi^2*z*(1 + z) + 7*(1 + 2*z + 2*z^2)*Zeta[3]) + 
             (HPL[{0}, z]*(129 - 9*Pi^2*(53 - 64*z + 343*z^2) + 
                z^2*(14605 - 4752*Zeta[3]) - 1008*Zeta[3] + 
                6*z*(-827 + 840*Zeta[3])))/27 + (HPL[{1}, z]*(-1664 + 
                Pi^2*(132 + 99*z + 756*z^2 - 987*z^3) + 3*z*(-77 + 
                  192*Zeta[3]) - 6*z^2*(1229 + 192*Zeta[3]) + 
                z^3*(9485 + 1152*Zeta[3])))/(27*z) + 
             (-18*Pi^4*z*(47 + 86*z + 42*z^2) + 15*Pi^2*(116 + 1221*z + 
                 1830*z^2 + 821*z^3) - 5*(-32*(320 + 9*Zeta[3]) - 
                 6*z^2*(4819 + 2016*Zeta[3]) + z*(41577 + 3672*Zeta[3]) + 
                 z^3*(-5015 + 60984*Zeta[3])))/(810*z)))/\[Mu]^2 + 
         (-8*Pi^2*(1 + 2*z + 2*z^2)*HPL[{-3}, z] + 
           (242 + 204*z + 226*z^2 + (4*Pi^2*(-8 - 29*z + z^2))/3)*
            HPL[{3}, z] - 4*(38 - 48*z + 231*z^2)*HPL[{4}, z] + 
           56*(1 + 8*z - 2*z^2)*HPL[{5}, z] + 32*(1 + 2*z + 2*z^2)*
            HPL[{-4, 0}, z] + 32*z*(1 + z)*HPL[{-3, 0}, z] + 
           32*(1 + 2*z + 2*z^2)*HPL[{-3, 2}, z] + 8*Pi^2*(1 + 2*z + 2*z^2)*
            HPL[{-2, -1}, z] + (16*z*(1 + z) - 4*Pi^2*(3 + 6*z + 6*z^2))*
            HPL[{-2, 0}, z] + 32*z*(1 + z)*HPL[{-2, 2}, z] + 
           64*(1 + 2*z + 2*z^2)*HPL[{-2, 3}, z] + 8*Pi^2*(1 + 2*z + 2*z^2)*
            HPL[{-1, -2}, z] + (16*z*(1 + z) - 4*Pi^2*(1 + 2*z + 2*z^2))*
            HPL[{-1, 2}, z] + 64*z*(1 + z)*HPL[{-1, 3}, z] + 
           80*(1 + 2*z + 2*z^2)*HPL[{-1, 4}, z] + 
           ((-488 + 6*(139 + 5*Pi^2)*z - 12*(26 + 5*Pi^2)*z^2 + 
              10*(-7 + 6*Pi^2)*z^3)*HPL[{1, 2}, z])/(9*z) + 
           4*(15 + 4/z + 40*z - 59*z^2)*HPL[{1, 3}, z] - 96*(1 - 2*z + 2*z^2)*
            HPL[{1, 4}, z] + (2*(705 + 870*z + 473*z^2 + 6*Pi^2*(-3 - 19*z + 
                5*z^2))*HPL[{2, 0}, z])/9 + (2*(705 + 888*z + 473*z^2 + 
              3*Pi^2*(-1 - 64*z + 20*z^2))*HPL[{2, 1}, z])/9 + 
           (-44 + 144*z - 572*z^2)*HPL[{2, 2}, z] - 8*(3 - 40*z + 20*z^2)*
            HPL[{2, 3}, z] - (4*(87 - 132*z + 605*z^2)*HPL[{3, 0}, z])/3 - 
           (4*(87 - 144*z + 617*z^2)*HPL[{3, 1}, z])/3 + 
           8*(3 + 52*z - 16*z^2)*HPL[{3, 2}, z] + 16*(3 + 27*z - 7*z^2)*
            HPL[{4, 0}, z] + 8*(3 + 60*z - 20*z^2)*HPL[{4, 1}, z] - 
           32*(1 + 2*z + 2*z^2)*HPL[{-3, -1, 0}, z] + 64*(1 + 2*z + 2*z^2)*
            HPL[{-3, 0, 0}, z] - 32*(1 + 2*z + 2*z^2)*HPL[{-2, -2, 0}, z] - 
           32*z*(1 + z)*HPL[{-2, -1, 0}, z] - 32*(1 + 2*z + 2*z^2)*
            HPL[{-2, -1, 2}, z] + 64*z*(1 + z)*HPL[{-2, 0, 0}, z] + 
           32*(1 + 2*z + 2*z^2)*HPL[{-2, 2, 0}, z] + 32*(1 + 2*z + 2*z^2)*
            HPL[{-2, 2, 1}, z] - 32*(1 + 2*z + 2*z^2)*HPL[{-1, -3, 0}, z] - 
           32*z*(1 + z)*HPL[{-1, -2, 0}, z] - 32*(1 + 2*z + 2*z^2)*
            HPL[{-1, -2, 2}, z] - 8*Pi^2*(1 + 2*z + 2*z^2)*HPL[{-1, -1, -1}, 
             z] + 4*(-4*z*(1 + z) + Pi^2*(3 + 6*z + 6*z^2))*
            HPL[{-1, -1, 0}, z] - 32*z*(1 + z)*HPL[{-1, -1, 2}, z] - 
           64*(1 + 2*z + 2*z^2)*HPL[{-1, -1, 3}, z] + 
           (32*z*(1 + z) - (40*Pi^2*(1 + 2*z + 2*z^2))/3)*HPL[{-1, 0, 0}, 
             z] + 32*z*(1 + z)*HPL[{-1, 2, 0}, z] + 32*z*(1 + z)*
            HPL[{-1, 2, 1}, z] + 32*(1 + 2*z + 2*z^2)*HPL[{-1, 2, 2}, z] + 
           64*(1 + 2*z + 2*z^2)*HPL[{-1, 3, 0}, z] + 64*(1 + 2*z + 2*z^2)*
            HPL[{-1, 3, 1}, z] + (2*(1281 + 834*z + 1361*z^2 + 
              6*Pi^2*(-4 - 39*z + 14*z^2))*HPL[{0, 0, 0}, z])/9 + 
           ((-232 + 6*(59 + 7*Pi^2)*z + (636 - 84*Pi^2)*z^2 + 
              (-830 + 84*Pi^2)*z^3)*HPL[{1, 0, 0}, z])/(9*z) + 
           ((-488 + 6*(139 + 8*Pi^2)*z - 96*(1 + Pi^2)*z^2 + 
              (-286 + 96*Pi^2)*z^3)*HPL[{1, 1, 0}, z])/(9*z) + 
           (2*(-244 + (417 + 30*Pi^2)*z - 3*(49 + 20*Pi^2)*z^2 + 
              5*(-7 + 12*Pi^2)*z^3)*HPL[{1, 1, 1}, z])/(9*z) + 
           (4*(21 + 28/z + 228*z - 277*z^2)*HPL[{1, 1, 2}, z])/3 - 
           104*(1 - 2*z + 2*z^2)*HPL[{1, 1, 3}, z] + 
           (4*(21 + 28/z + 228*z - 277*z^2)*HPL[{1, 2, 0}, z])/3 + 
           (4*(21 + 28/z + 198*z - 247*z^2)*HPL[{1, 2, 1}, z])/3 - 
           80*(1 - 2*z + 2*z^2)*HPL[{1, 2, 2}, z] - 112*(1 - 2*z + 2*z^2)*
            HPL[{1, 3, 0}, z] - 72*(1 - 2*z + 2*z^2)*HPL[{1, 3, 1}, z] + 
           (-44 + 144*z - 604*z^2)*HPL[{2, 0, 0}, z] + 
           (-44 + 192*z - 620*z^2)*HPL[{2, 1, 0}, z] + 
           (-44 + 160*z - 588*z^2)*HPL[{2, 1, 1}, z] - 16*(3 - 27*z + 13*z^2)*
            HPL[{2, 1, 2}, z] - 8*(5 - 52*z + 24*z^2)*HPL[{2, 2, 0}, z] - 
           8*(1 - 44*z + 16*z^2)*HPL[{2, 2, 1}, z] + 16*(25 - 11*z)*z*
            HPL[{3, 0, 0}, z] - 8*(3 - 64*z + 28*z^2)*HPL[{3, 1, 0}, z] + 
           16*(29 - 11*z)*z*HPL[{3, 1, 1}, z] + 32*(1 + 2*z + 2*z^2)*
            HPL[{-2, -1, -1, 0}, z] - 64*(1 + 2*z + 2*z^2)*
            HPL[{-2, -1, 0, 0}, z] + 80*(1 + 2*z + 2*z^2)*HPL[{-2, 0, 0, 0}, 
             z] + 32*(1 + 2*z + 2*z^2)*HPL[{-1, -2, -1, 0}, z] - 
           64*(1 + 2*z + 2*z^2)*HPL[{-1, -2, 0, 0}, z] + 32*(1 + 2*z + 2*z^2)*
            HPL[{-1, -1, -2, 0}, z] + 32*z*(1 + z)*HPL[{-1, -1, -1, 0}, z] + 
           32*(1 + 2*z + 2*z^2)*HPL[{-1, -1, -1, 2}, z] - 
           64*z*(1 + z)*HPL[{-1, -1, 0, 0}, z] - 32*(1 + 2*z + 2*z^2)*
            HPL[{-1, -1, 2, 0}, z] - 32*(1 + 2*z + 2*z^2)*HPL[{-1, -1, 2, 1}, 
             z] + 80*z*(1 + z)*HPL[{-1, 0, 0, 0}, z] + 48*(1 + 2*z + 2*z^2)*
            HPL[{-1, 2, 0, 0}, z] + 32*(1 + 2*z + 2*z^2)*HPL[{-1, 2, 1, 0}, 
             z] + 32*(1 + 2*z + 2*z^2)*HPL[{-1, 2, 1, 1}, z] + 
           (-170 + 152*z - (2804*z^2)/3)*HPL[{0, 0, 0, 0}, z] + 
           (4*(57 + 4/z + 108*z - 169*z^2)*HPL[{1, 0, 0, 0}, z])/3 + 
           (4*(-3 + 44/z + 348*z - 389*z^2)*HPL[{1, 1, 0, 0}, z])/3 + 
           (4*(21 + 28/z + 240*z - 289*z^2)*HPL[{1, 1, 1, 0}, z])/3 + 
           (28*(3 + 4/z + 30*z - 37*z^2)*HPL[{1, 1, 1, 1}, z])/3 - 
           104*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 2}, z] - 136*(1 - 2*z + 2*z^2)*
            HPL[{1, 1, 2, 0}, z] - 96*(1 - 2*z + 2*z^2)*HPL[{1, 1, 2, 1}, 
             z] - 128*(1 - 2*z + 2*z^2)*HPL[{1, 2, 0, 0}, z] - 
           96*(1 - 2*z + 2*z^2)*HPL[{1, 2, 1, 0}, z] - 60*(1 - 2*z + 2*z^2)*
            HPL[{1, 2, 1, 1}, z] - 16*(4 - 23*z + 15*z^2)*HPL[{2, 0, 0, 0}, 
             z] - 8*(9 - 68*z + 32*z^2)*HPL[{2, 1, 0, 0}, z] - 
           16*(4 - 29*z + 15*z^2)*HPL[{2, 1, 1, 0}, z] - 
           16*(2 - 25*z + 11*z^2)*HPL[{2, 1, 1, 1}, z] - 32*(1 + 2*z + 2*z^2)*
            HPL[{-1, -1, -1, -1, 0}, z] + 64*(1 + 2*z + 2*z^2)*
            HPL[{-1, -1, -1, 0, 0}, z] - 80*(1 + 2*z + 2*z^2)*
            HPL[{-1, -1, 0, 0, 0}, z] + 88*(1 + 2*z + 2*z^2)*
            HPL[{-1, 0, 0, 0, 0}, z] + 4*(29 + 86*z)*HPL[{0, 0, 0, 0, 0}, 
             z] - 152*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0, 0, 0}, z] - 
           152*(1 - 2*z + 2*z^2)*HPL[{1, 1, 0, 0, 0}, z] - 
           168*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 0, 0}, z] - 
           120*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 1, 0}, z] - 
           84*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 1, 1}, z] + 
           HPL[{-1}, z]*(-4*Pi^2*z*(1 + z) + (2*Pi^4*(1 + 2*z + 2*z^2))/15 - 
             56*z*(1 + z)*Zeta[3]) - 8*HPL[{-2}, z]*(Pi^2*z*(1 + z) + 
             7*(1 + 2*z + 2*z^2)*Zeta[3]) + 8*HPL[{-1, -1}, z]*
            (Pi^2*z*(1 + z) + 7*(1 + 2*z + 2*z^2)*Zeta[3]) - 
           (4*HPL[{-1, 0}, z]*(56*Zeta[3] + z*(-6 + 9*Pi^2 + 112*Zeta[3]) + 
              z^2*(-6 + 9*Pi^2 + 112*Zeta[3])))/3 + 
           (HPL[{1, 1}, z]*(1664 + 3*Pi^2*(-44 - 33*z - 300*z^2 + 377*z^3) - 
              24*z^2*(-305 + 6*Zeta[3]) + 3*z*(59 + 24*Zeta[3]) + 
              z^3*(-9269 + 144*Zeta[3])))/(27*z) + 
           (HPL[{1, 0}, z]*(1664 + 9*Pi^2*(-4 - 27*z - 28*z^2 + 59*z^3) + 
              z*(231 - 360*Zeta[3]) - 5*z^3*(1897 + 144*Zeta[3]) + 
              z^2*(7374 + 720*Zeta[3])))/(27*z) + HPL[{2}, z]*
            (-79/9 + (Pi^2*(51 - 108*z + 593*z^2))/9 + 
             z*(1762/9 - 96*Zeta[3]) - 56*Zeta[3] - 
             (z^2*(14605 + 1152*Zeta[3]))/27) + 
           (HPL[{0, 0}, z]*(-665 + Pi^2*(186 - 204*z + 1117*z^2) + 
              z*(2354 - 1872*Zeta[3]) + 240*Zeta[3] + z^2*(-6575 + 
                1584*Zeta[3])))/9 + (HPL[{1}, z]*(-837*Pi^4*z*(1 - 2*z + 
                2*z^2) - 90*Pi^2*(-124 + 215*z - 104*z^2 + 7*z^3) + 
              10*(z*(40605 - 2808*Zeta[3]) - 32*(320 + 117*Zeta[3]) - 
                6*z^2*(4657 + 2880*Zeta[3]) + z^3*(-3719 + 23832*Zeta[3]))))/
            (1620*z) + (HPL[{0}, z]*(9*Pi^4*(161 + 300*z + 168*z^2) - 
              30*Pi^2*(1845 + 1422*z + 1637*z^2) + 10*(43377 + 
                10152*Zeta[3] - 6*z*(469 + 2160*Zeta[3]) + 
                z^2*(20777 + 83160*Zeta[3]))))/1620 - 
           (9*Pi^4*(-20 + 1161*z - 1224*z^2 + 4243*z^3) + 
             30*Pi^2*(-832 + z^2*(7470 - 9216*Zeta[3]) + 9*z*(-61 + 
                 264*Zeta[3]) + z^3*(-25417 + 9360*Zeta[3])) + 
             10*(-32*(1936 + 117*Zeta[3]) + z^3*(377285 + 14328*Zeta[3] - 
                 295488*Zeta[5]) + 3*z*(-16265 + 28584*Zeta[3] - 
                 41472*Zeta[5]) + 6*z^2*(-41831 + 14328*Zeta[3] + 
                 16848*Zeta[5])))/(9720*z))*\[Delta][t]))
 
Mc[q[i_], g, 1] = TF*(((2 - 4*z + 4*z^2)*L[0, t/\[Mu]^2])/\[Mu]^2 + 
       (-4*(-1 + z)*z + (-2 + 4*z - 4*z^2)*HPL[{0}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{1}, z])*\[Delta][t]) + 
     TF*\[Epsilon]*(((4*(-1 + z)*z + (2 - 4*z + 4*z^2)*HPL[{0}, z] + 
           (2 - 4*z + 4*z^2)*HPL[{1}, z])*L[0, t/\[Mu]^2] + 
         (-2 + 4*z - 4*z^2)*L[1, t/\[Mu]^2])/\[Mu]^2 + 
       (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6 - 4*(-1 + z)*z*
          HPL[{0}, z] - 4*(-1 + z)*z*HPL[{1}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{2}, z] + (-2 + 4*z - 4*z^2)*HPL[{0, 0}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{1, 0}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{1, 1}, z])*\[Delta][t]) + TF*\[Epsilon]^2*
      (((4*(-1 + z)*z - (Pi^2*(1 - 2*z + 2*z^2))/6 + 4*(-1 + z)*z*
            HPL[{0}, z] + 4*(-1 + z)*z*HPL[{1}, z] + (2 - 4*z + 4*z^2)*
            HPL[{2}, z] + (2 - 4*z + 4*z^2)*HPL[{0, 0}, z] + 
           (2 - 4*z + 4*z^2)*HPL[{1, 0}, z] + (2 - 4*z + 4*z^2)*
            HPL[{1, 1}, z])*L[0, t/\[Mu]^2] + 
         (-4*(-1 + z)*z + (-2 + 4*z - 4*z^2)*HPL[{0}, z] + 
           (-2 + 4*z - 4*z^2)*HPL[{1}, z])*L[1, t/\[Mu]^2] + 
         (1 - 2*z + 2*z^2)*L[2, t/\[Mu]^2])/\[Mu]^2 + 
       ((-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{0}, z] + 
         (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{1}, z] - 
         4*(-1 + z)*z*HPL[{2}, z] + (-2 + 4*z - 4*z^2)*HPL[{3}, z] - 
         4*(-1 + z)*z*HPL[{0, 0}, z] - 4*(-1 + z)*z*HPL[{1, 0}, z] - 
         4*(-1 + z)*z*HPL[{1, 1}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 2}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{2, 0}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{2, 1}, z] + (-2 + 4*z - 4*z^2)*HPL[{0, 0, 0}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{1, 0, 0}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{1, 1, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 1, 1}, z] + 
         (-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 
           2*Zeta[3])/3)*\[Delta][t]) + TF*\[Epsilon]^3*
      (((-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6 - 4*(-1 + z)*z*
            HPL[{0}, z] - 4*(-1 + z)*z*HPL[{1}, z] + (-2 + 4*z - 4*z^2)*
            HPL[{2}, z] + (-2 + 4*z - 4*z^2)*HPL[{0, 0}, z] + 
           (-2 + 4*z - 4*z^2)*HPL[{1, 0}, z] + (-2 + 4*z - 4*z^2)*
            HPL[{1, 1}, z])*L[1, t/\[Mu]^2] + 
         (2*(-1 + z)*z + (1 - 2*z + 2*z^2)*HPL[{0}, z] + (1 - 2*z + 2*z^2)*
            HPL[{1}, z])*L[2, t/\[Mu]^2] + ((-1 + 2*z - 2*z^2)*
           L[3, t/\[Mu]^2])/3 + L[0, t/\[Mu]^2]*
          ((4*(-1 + z)*z - (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{0}, z] + 
           (4*(-1 + z)*z - (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{1}, z] + 
           4*(-1 + z)*z*HPL[{2}, z] + (2 - 4*z + 4*z^2)*HPL[{3}, z] + 
           4*(-1 + z)*z*HPL[{0, 0}, z] + 4*(-1 + z)*z*HPL[{1, 0}, z] + 
           4*(-1 + z)*z*HPL[{1, 1}, z] + (2 - 4*z + 4*z^2)*HPL[{1, 2}, z] + 
           (2 - 4*z + 4*z^2)*HPL[{2, 0}, z] + (2 - 4*z + 4*z^2)*
            HPL[{2, 1}, z] + (2 - 4*z + 4*z^2)*HPL[{0, 0, 0}, z] + 
           (2 - 4*z + 4*z^2)*HPL[{1, 0, 0}, z] + (2 - 4*z + 4*z^2)*
            HPL[{1, 1, 0}, z] + (2 - 4*z + 4*z^2)*HPL[{1, 1, 1}, z] + 
           (z*(Pi^2 + 4*(-3 + Zeta[3])) - z^2*(Pi^2 + 4*(-3 + Zeta[3])) - 
             2*Zeta[3])/3))/\[Mu]^2 + ((Pi^2*(-1 + z)*z)/3 - 
         (Pi^4*(1 - 2*z + 2*z^2))/720 + (-4*(-1 + z)*z + 
           (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{2}, z] - 4*(-1 + z)*z*
          HPL[{3}, z] + (-2 + 4*z - 4*z^2)*HPL[{4}, z] + 
         (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{0, 0}, z] + 
         (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{1, 0}, z] + 
         (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{1, 1}, z] - 
         4*(-1 + z)*z*HPL[{1, 2}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 3}, z] - 
         4*(-1 + z)*z*HPL[{2, 0}, z] - 4*(-1 + z)*z*HPL[{2, 1}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{2, 2}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{3, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{3, 1}, z] - 
         4*(-1 + z)*z*HPL[{0, 0, 0}, z] - 4*(-1 + z)*z*HPL[{1, 0, 0}, z] - 
         4*(-1 + z)*z*HPL[{1, 1, 0}, z] - 4*(-1 + z)*z*HPL[{1, 1, 1}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{1, 1, 2}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{1, 2, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 2, 1}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{2, 0, 0}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{2, 1, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{2, 1, 1}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{0, 0, 0, 0}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{1, 0, 0, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 1, 0, 0}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{1, 1, 1, 0}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{1, 1, 1, 1}, z] + (4*(-1 + z)*z*(-3 + Zeta[3]))/3 + 
         (HPL[{0}, z]*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + 
            z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 2*Zeta[3]))/3 + 
         (HPL[{1}, z]*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + 
            z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 2*Zeta[3]))/3)*\[Delta][t]) + 
     TF*\[Epsilon]^4*(((2*(-1 + z)*z - (Pi^2*(1 - 2*z + 2*z^2))/12 + 
           2*(-1 + z)*z*HPL[{0}, z] + 2*(-1 + z)*z*HPL[{1}, z] + 
           (1 - 2*z + 2*z^2)*HPL[{2}, z] + (1 - 2*z + 2*z^2)*HPL[{0, 0}, z] + 
           (1 - 2*z + 2*z^2)*HPL[{1, 0}, z] + (1 - 2*z + 2*z^2)*
            HPL[{1, 1}, z])*L[2, t/\[Mu]^2] + ((-2*(-1 + z)*z)/3 + 
           ((-1 + 2*z - 2*z^2)*HPL[{0}, z])/3 + ((-1 + 2*z - 2*z^2)*
             HPL[{1}, z])/3)*L[3, t/\[Mu]^2] + 
         ((1 - 2*z + 2*z^2)*L[4, t/\[Mu]^2])/12 + L[0, t/\[Mu]^2]*
          (-(Pi^2*(-1 + z)*z)/3 + (Pi^4*(1 - 2*z + 2*z^2))/720 + 
           (4*(-1 + z)*z - (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{2}, z] + 
           4*(-1 + z)*z*HPL[{3}, z] + (2 - 4*z + 4*z^2)*HPL[{4}, z] + 
           (4*(-1 + z)*z - (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{0, 0}, z] + 
           (4*(-1 + z)*z - (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{1, 0}, z] + 
           (4*(-1 + z)*z - (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{1, 1}, z] + 
           4*(-1 + z)*z*HPL[{1, 2}, z] + (2 - 4*z + 4*z^2)*HPL[{1, 3}, z] + 
           4*(-1 + z)*z*HPL[{2, 0}, z] + 4*(-1 + z)*z*HPL[{2, 1}, z] + 
           (2 - 4*z + 4*z^2)*HPL[{2, 2}, z] + (2 - 4*z + 4*z^2)*
            HPL[{3, 0}, z] + (2 - 4*z + 4*z^2)*HPL[{3, 1}, z] + 
           4*(-1 + z)*z*HPL[{0, 0, 0}, z] + 4*(-1 + z)*z*HPL[{1, 0, 0}, z] + 
           4*(-1 + z)*z*HPL[{1, 1, 0}, z] + 4*(-1 + z)*z*HPL[{1, 1, 1}, z] + 
           (2 - 4*z + 4*z^2)*HPL[{1, 1, 2}, z] + (2 - 4*z + 4*z^2)*
            HPL[{1, 2, 0}, z] + (2 - 4*z + 4*z^2)*HPL[{1, 2, 1}, z] + 
           (2 - 4*z + 4*z^2)*HPL[{2, 0, 0}, z] + (2 - 4*z + 4*z^2)*
            HPL[{2, 1, 0}, z] + (2 - 4*z + 4*z^2)*HPL[{2, 1, 1}, z] + 
           (2 - 4*z + 4*z^2)*HPL[{0, 0, 0, 0}, z] + (2 - 4*z + 4*z^2)*
            HPL[{1, 0, 0, 0}, z] + (2 - 4*z + 4*z^2)*HPL[{1, 1, 0, 0}, z] + 
           (2 - 4*z + 4*z^2)*HPL[{1, 1, 1, 0}, z] + (2 - 4*z + 4*z^2)*
            HPL[{1, 1, 1, 1}, z] + (HPL[{0}, z]*
             (z*(Pi^2 + 4*(-3 + Zeta[3])) - z^2*(Pi^2 + 4*(-3 + Zeta[3])) - 
              2*Zeta[3]))/3 + (HPL[{1}, z]*(z*(Pi^2 + 4*(-3 + Zeta[3])) - 
              z^2*(Pi^2 + 4*(-3 + Zeta[3])) - 2*Zeta[3]))/3 - 
           (4*(-1 + z)*z*(-3 + Zeta[3]))/3) + L[1, t/\[Mu]^2]*
          ((-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{0}, z] + 
           (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{1}, z] - 
           4*(-1 + z)*z*HPL[{2}, z] + (-2 + 4*z - 4*z^2)*HPL[{3}, z] - 
           4*(-1 + z)*z*HPL[{0, 0}, z] - 4*(-1 + z)*z*HPL[{1, 0}, z] - 
           4*(-1 + z)*z*HPL[{1, 1}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 2}, z] + 
           (-2 + 4*z - 4*z^2)*HPL[{2, 0}, z] + (-2 + 4*z - 4*z^2)*
            HPL[{2, 1}, z] + (-2 + 4*z - 4*z^2)*HPL[{0, 0, 0}, z] + 
           (-2 + 4*z - 4*z^2)*HPL[{1, 0, 0}, z] + (-2 + 4*z - 4*z^2)*
            HPL[{1, 1, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 1, 1}, z] + 
           (-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 
             2*Zeta[3])/3))/\[Mu]^2 + 
       ((-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{3}, z] - 
         4*(-1 + z)*z*HPL[{4}, z] + (-2 + 4*z - 4*z^2)*HPL[{5}, z] + 
         (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{1, 2}, z] - 
         4*(-1 + z)*z*HPL[{1, 3}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 4}, z] + 
         (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{2, 0}, z] + 
         (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{2, 1}, z] - 
         4*(-1 + z)*z*HPL[{2, 2}, z] + (-2 + 4*z - 4*z^2)*HPL[{2, 3}, z] - 
         4*(-1 + z)*z*HPL[{3, 0}, z] - 4*(-1 + z)*z*HPL[{3, 1}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{3, 2}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{4, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{4, 1}, z] + 
         (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{0, 0, 0}, z] + 
         (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{1, 0, 0}, z] + 
         (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{1, 1, 0}, z] + 
         (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{1, 1, 1}, z] - 
         4*(-1 + z)*z*HPL[{1, 1, 2}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{1, 1, 3}, z] - 4*(-1 + z)*z*HPL[{1, 2, 0}, z] - 
         4*(-1 + z)*z*HPL[{1, 2, 1}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{1, 2, 2}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 3, 0}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{1, 3, 1}, z] - 4*(-1 + z)*z*
          HPL[{2, 0, 0}, z] - 4*(-1 + z)*z*HPL[{2, 1, 0}, z] - 
         4*(-1 + z)*z*HPL[{2, 1, 1}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{2, 1, 2}, z] + (-2 + 4*z - 4*z^2)*HPL[{2, 2, 0}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{2, 2, 1}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{3, 0, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{3, 1, 0}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{3, 1, 1}, z] - 4*(-1 + z)*z*
          HPL[{0, 0, 0, 0}, z] - 4*(-1 + z)*z*HPL[{1, 0, 0, 0}, z] - 
         4*(-1 + z)*z*HPL[{1, 1, 0, 0}, z] - 4*(-1 + z)*z*
          HPL[{1, 1, 1, 0}, z] - 4*(-1 + z)*z*HPL[{1, 1, 1, 1}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{1, 1, 1, 2}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{1, 1, 2, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 1, 2, 1}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{1, 2, 0, 0}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{1, 2, 1, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 2, 1, 1}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{2, 0, 0, 0}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{2, 1, 0, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{2, 1, 1, 0}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{2, 1, 1, 1}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{0, 0, 0, 0, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 0, 0, 0, 0}, 
           z] + (-2 + 4*z - 4*z^2)*HPL[{1, 1, 0, 0, 0}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{1, 1, 1, 0, 0}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{1, 1, 1, 1, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 1, 1, 1, 1}, 
           z] + HPL[{0}, z]*((Pi^2*(-1 + z)*z)/3 - (Pi^4*(1 - 2*z + 2*z^2))/
            720 + (4*(-1 + z)*z*(-3 + Zeta[3]))/3) + 
         HPL[{1}, z]*((Pi^2*(-1 + z)*z)/3 - (Pi^4*(1 - 2*z + 2*z^2))/720 + 
           (4*(-1 + z)*z*(-3 + Zeta[3]))/3) + 
         (HPL[{2}, z]*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + 
            z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 2*Zeta[3]))/3 + 
         (HPL[{0, 0}, z]*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + 
            z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 2*Zeta[3]))/3 + 
         (HPL[{1, 0}, z]*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + 
            z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 2*Zeta[3]))/3 + 
         (HPL[{1, 1}, z]*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + 
            z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 2*Zeta[3]))/3 + 
         (-20*Pi^2*Zeta[3] + 144*Zeta[5] + z*(Pi^4 + 40*Pi^2*(-3 + Zeta[3]) - 
             96*(-15 + 5*Zeta[3] + 3*Zeta[5])) - 
           z^2*(Pi^4 + 40*Pi^2*(-3 + Zeta[3]) - 96*(-15 + 5*Zeta[3] + 3*
                Zeta[5])))/360)*\[Delta][t])
 
Mc[q[i_], qbar[j_], 2] = 
    CF*TF*((((4*(26 + 3*(-11 + Pi^2)*z + 3*(17 + Pi^2)*z^2 - 44*z^3))/(9*z) + 
           8*(1 + 3*z + 2*z^2)*HPL[{0}, z] + (4*(-3 - 4/z + 3*z + 4*z^2)*
             HPL[{1}, z])/3 - 8*(1 + z)*HPL[{2}, z] - 16*(1 + z)*
            HPL[{0, 0}, z])*L[0, t/\[Mu]^2] + 
         ((4*(3 + 4/z - 3*z - 4*z^2))/3 + 8*(1 + z)*HPL[{0}, z])*
          L[1, t/\[Mu]^2])/\[Mu]^2 + 
       ((-4*(-69 + 15*z - 76*z^2 + 6*Pi^2*(1 + z))*HPL[{0}, z])/9 + 
         (4*(-26 + 33*z - 51*z^2 + 44*z^3)*HPL[{1}, z])/(9*z) - 
         8*(1 + 3*z + 2*z^2)*HPL[{2}, z] + 16*(1 + z)*HPL[{3}, z] - 
         (2*(39 + 39*z + 40*z^2)*HPL[{0, 0}, z])/3 + 
         (4*(3 + 4/z - 3*z - 4*z^2)*HPL[{1, 0}, z])/3 + 
         (4*(3 + 4/z - 3*z - 4*z^2)*HPL[{1, 1}, z])/3 + 
         8*(1 + z)*HPL[{2, 0}, z] + 8*(1 + z)*HPL[{2, 1}, z] + 
         20*(1 + z)*HPL[{0, 0, 0}, z] + (416 + 8*(-34 + 9*Pi^2)*z^3 + 
           6*z*(-41 + 6*Pi^2 - 36*Zeta[3]) + 6*z^2*(17 + 18*Pi^2 - 
             36*Zeta[3]))/(27*z))*\[Delta][t]) + KroneckerDelta[i, j]*
      (CA*CF*((((2*(12*(-1 + z^2) + Pi^2*(1 + z^2)))/(3*(1 + z)) - 
            4*(1 + z)*HPL[{0}, z] + (8*(1 + z^2)*HPL[{-1, 0}, z])/(1 + z) - 
            (4*(1 + z^2)*HPL[{0, 0}, z])/(1 + z))*L[0, t/\[Mu]^2])/\[Mu]^2 + 
         (-(Pi^2*(1 + z))/3 + (2*Pi^2*(1 + z^2)*HPL[{-1}, z])/(1 + z) - 
           ((9 + 66*z + 57*z^2 + 4*Pi^2*(1 + z^2))*HPL[{0}, z])/(3*(1 + z)) + 
           (8 - 8*z)*HPL[{1}, z] + 4*(1 + z)*HPL[{2}, z] + 
           (4*(1 + z^2)*HPL[{3}, z])/(1 + z) - (8*(1 + z^2)*HPL[{-2, 0}, z])/
            (1 + z) + 4*(1 + z)*HPL[{-1, 0}, z] - 
           (8*(1 + z^2)*HPL[{-1, 2}, z])/(1 + z) + 8*z*HPL[{0, 0}, z] + 
           (8*(1 + z^2)*HPL[{-1, -1, 0}, z])/(1 + z) - 
           (16*(1 + z^2)*HPL[{-1, 0, 0}, z])/(1 + z) + 
           (6*(1 + z^2)*HPL[{0, 0, 0}, z])/(1 + z) - 
           (5*(3 + 2*Zeta[3] + z^2*(-3 + 2*Zeta[3])))/(1 + z))*\[Delta][t]) + 
       CF^2*((((-4*(12*(-1 + z^2) + Pi^2*(1 + z^2)))/(3*(1 + z)) + 
            8*(1 + z)*HPL[{0}, z] - (16*(1 + z^2)*HPL[{-1, 0}, z])/(1 + z) + 
            (8*(1 + z^2)*HPL[{0, 0}, z])/(1 + z))*L[0, t/\[Mu]^2])/\[Mu]^2 + 
         ((2*Pi^2*(1 + z))/3 - (4*Pi^2*(1 + z^2)*HPL[{-1}, z])/(1 + z) + 
           (2*(9 + 66*z + 57*z^2 + 4*Pi^2*(1 + z^2))*HPL[{0}, z])/
            (3*(1 + z)) + 16*(-1 + z)*HPL[{1}, z] - 8*(1 + z)*HPL[{2}, z] - 
           (8*(1 + z^2)*HPL[{3}, z])/(1 + z) + (16*(1 + z^2)*HPL[{-2, 0}, z])/
            (1 + z) - 8*(1 + z)*HPL[{-1, 0}, z] + 
           (16*(1 + z^2)*HPL[{-1, 2}, z])/(1 + z) - 16*z*HPL[{0, 0}, z] - 
           (16*(1 + z^2)*HPL[{-1, -1, 0}, z])/(1 + z) + 
           (32*(1 + z^2)*HPL[{-1, 0, 0}, z])/(1 + z) - 
           (12*(1 + z^2)*HPL[{0, 0, 0}, z])/(1 + z) + 
           (10*(3 + 2*Zeta[3] + z^2*(-3 + 2*Zeta[3])))/(1 + z))*
          \[Delta][t])) + \[Epsilon]*
      (CF*TF*((((-4*(58 + 9*(-9 + Pi^2)*z + 9*(11 + Pi^2)*z^2 - 76*z^3))/
              (9*z) - (4*(15 + 39*z + 28*z^2)*HPL[{0}, z])/3 + 
             4*(3 + 4/z - 3*z - 4*z^2)*HPL[{1}, z] + 24*(1 + z)*HPL[{2}, z] + 
             40*(1 + z)*HPL[{0, 0}, z])*L[1, t/\[Mu]^2] + 
           (-6 - 8/z + 6*z + 8*z^2 - 12*(1 + z)*HPL[{0}, z])*
            L[2, t/\[Mu]^2] + L[0, t/\[Mu]^2]*((-68 + 12*z - (560*z^2)/9 + 6*
                Pi^2*(1 + z))*HPL[{0}, z] + (4*(-81 + 58/z + 99*z - 76*z^2)*
               HPL[{1}, z])/9 + (20 + 52*z + (112*z^2)/3)*HPL[{2}, z] - 
             40*(1 + z)*HPL[{3}, z] + (56 + 56*z + (176*z^2)/3)*
              HPL[{0, 0}, z] + 4*(-3 - 4/z + 3*z + 4*z^2)*HPL[{1, 0}, z] + 
             4*(-3 - 4/z + 3*z + 4*z^2)*HPL[{1, 1}, z] - 24*(1 + z)*
              HPL[{2, 0}, z] - 24*(1 + z)*HPL[{2, 1}, z] - 
             48*(1 + z)*HPL[{0, 0, 0}, z] + (-3*Pi^2*(4 + 33*z + 75*z^2 + 
                 52*z^3) + 16*(-52 + 43*z^3 + 3*z^2*(-5 + 9*Zeta[3]) + 
                 3*z*(8 + 9*Zeta[3])))/(27*z)))/\[Mu]^2 + 
         (((-1 + z)*(15*Pi^2*(4 + 7*z + 4*z^2) - 16*(52 + 28*z + 43*z^2))*
             HPL[{1}, z])/(27*z) + (68 - 12*z + (560*z^2)/9 - 
             (10*Pi^2*(1 + z))/3)*HPL[{2}, z] - (8*(21 + 21*z + 22*z^2)*
             HPL[{3}, z])/3 + 48*(1 + z)*HPL[{4}, z] - 
           (4*(-83 + 17*z - 68*z^2 + 5*Pi^2*(1 + z))*HPL[{0, 0}, z])/3 + 
           (4*(81 - 58/z - 99*z + 76*z^2)*HPL[{1, 0}, z])/9 + 
           (4*(81 - 58/z - 99*z + 76*z^2)*HPL[{1, 1}, z])/9 + 
           4*(3 + 4/z - 3*z - 4*z^2)*HPL[{1, 2}, z] - 
           (4*(15 + 39*z + 28*z^2)*HPL[{2, 0}, z])/3 - 
           (4*(15 + 39*z + 28*z^2)*HPL[{2, 1}, z])/3 + 
           24*(1 + z)*HPL[{2, 2}, z] + 40*(1 + z)*HPL[{3, 0}, z] + 
           40*(1 + z)*HPL[{3, 1}, z] + (-74 - 58*z - (208*z^2)/3)*
            HPL[{0, 0, 0}, z] + (4*(21 + 4/z - 21*z - 4*z^2)*
             HPL[{1, 0, 0}, z])/3 + 4*(3 + 4/z - 3*z - 4*z^2)*
            HPL[{1, 1, 0}, z] + 4*(3 + 4/z - 3*z - 4*z^2)*HPL[{1, 1, 1}, z] + 
           24*(1 + z)*HPL[{2, 0, 0}, z] + 24*(1 + z)*HPL[{2, 1, 0}, z] + 
           24*(1 + z)*HPL[{2, 1, 1}, z] + 52*(1 + z)*HPL[{0, 0, 0, 0}, z] + 
           (2*HPL[{0}, z]*(-309 - 760*z^2 + 3*Pi^2*(39 + 33*z + 38*z^2) + 
              z*(3 - 324*Zeta[3]) - 324*Zeta[3]))/27 + 
           (126*Pi^4*z*(1 + z) - 15*Pi^2*(26 + 273*z - 3*z^2 + 236*z^3) + 
             20*(-640 + 3*z*(662 + 81*Zeta[3]) + 3*z^2*(-698 + 189*Zeta[3]) + 
               z^3*(748 + 432*Zeta[3])))/(405*z))*\[Delta][t]) + 
       KroneckerDelta[i, j]*
        (CA*CF*((((-4*(12*(-1 + z^2) + Pi^2*(1 + z^2)))/(3*(1 + z)) + 8*
                (1 + z)*HPL[{0}, z] - (16*(1 + z^2)*HPL[{-1, 0}, z])/
                (1 + z) + (8*(1 + z^2)*HPL[{0, 0}, z])/(1 + z))*
              L[1, t/\[Mu]^2] + L[0, t/\[Mu]^2]*((2*Pi^2*(1 + z))/3 - 
               (4*Pi^2*(1 + z^2)*HPL[{-1}, z])/(1 + z) + (2*(9 + 66*z + 
                  57*z^2 + 4*Pi^2*(1 + z^2))*HPL[{0}, z])/(3*(1 + z)) + 16*
                (-1 + z)*HPL[{1}, z] - 8*(1 + z)*HPL[{2}, z] - (8*(1 + z^2)*
                 HPL[{3}, z])/(1 + z) + (16*(1 + z^2)*HPL[{-2, 0}, z])/
                (1 + z) - 8*(1 + z)*HPL[{-1, 0}, z] + (16*(1 + z^2)*
                 HPL[{-1, 2}, z])/(1 + z) - 16*z*HPL[{0, 0}, z] - 
               (16*(1 + z^2)*HPL[{-1, -1, 0}, z])/(1 + z) + (32*(1 + z^2)*
                 HPL[{-1, 0, 0}, z])/(1 + z) - (12*(1 + z^2)*HPL[{0, 0, 0}, 
                  z])/(1 + z) + (10*(3 + 2*Zeta[3] + z^2*(-3 + 2*Zeta[3])))/
                (1 + z)))/\[Mu]^2 + (17 + (Pi^2*(5 + 17*z))/3 - 
             (Pi^4*(1 + z^2))/(15*(1 + z)) + (4*Pi^2*(1 + z^2)*HPL[{-2}, z])/
              (1 + z) + 30*(-1 + z)*HPL[{1}, z] + (-6 - 38*z)*HPL[{2}, z] + 
             16*z*HPL[{3}, z] + (12*(1 + z^2)*HPL[{4}, z])/(1 + z) - 
             (16*(1 + z^2)*HPL[{-3, 0}, z])/(1 + z) + 8*(1 + z)*
              HPL[{-2, 0}, z] - (16*(1 + z^2)*HPL[{-2, 2}, z])/(1 + z) - 
             (4*Pi^2*(1 + z^2)*HPL[{-1, -1}, z])/(1 + z) + 
             (6*Pi^2*(1 + z^2)*HPL[{-1, 0}, z])/(1 + z) + 
             8*(1 + z)*HPL[{-1, 2}, z] - (32*(1 + z^2)*HPL[{-1, 3}, z])/
              (1 + z) - ((5 + 66*z + 61*z^2 + 3*Pi^2*(1 + z^2))*HPL[{0, 0}, 
                z])/(1 + z) - 16*(-1 + z)*HPL[{1, 0}, z] - 
             16*(-1 + z)*HPL[{1, 1}, z] + 8*(1 + z)*HPL[{2, 0}, z] + 
             8*(1 + z)*HPL[{2, 1}, z] + (8*(1 + z^2)*HPL[{3, 0}, z])/
              (1 + z) + (8*(1 + z^2)*HPL[{3, 1}, z])/(1 + z) + 
             (16*(1 + z^2)*HPL[{-2, -1, 0}, z])/(1 + z) - 
             (32*(1 + z^2)*HPL[{-2, 0, 0}, z])/(1 + z) + 
             (16*(1 + z^2)*HPL[{-1, -2, 0}, z])/(1 + z) - 
             8*(1 + z)*HPL[{-1, -1, 0}, z] + (16*(1 + z^2)*HPL[{-1, -1, 2}, 
                z])/(1 + z) + 16*(1 + z)*HPL[{-1, 0, 0}, z] - 
             (16*(1 + z^2)*HPL[{-1, 2, 0}, z])/(1 + z) - 
             (16*(1 + z^2)*HPL[{-1, 2, 1}, z])/(1 + z) + (-4 + 20*z)*
              HPL[{0, 0, 0}, z] + (8 - 8*z)*HPL[{1, 0, 0}, z] + 
             (8*(1 + z^2)*HPL[{2, 0, 0}, z])/(1 + z) - 
             (16*(1 + z^2)*HPL[{-1, -1, -1, 0}, z])/(1 + z) + 
             (32*(1 + z^2)*HPL[{-1, -1, 0, 0}, z])/(1 + z) - 
             (40*(1 + z^2)*HPL[{-1, 0, 0, 0}, z])/(1 + z) + 
             (14*(1 + z^2)*HPL[{0, 0, 0, 0}, z])/(1 + z) + 6*Zeta[3] + 
             z*(-17 + 6*Zeta[3]) + HPL[{-1}, z]*(-2*Pi^2*(1 + z) + 
               (28*(1 + z^2)*Zeta[3])/(1 + z)) + HPL[{0}, z]*
              (Pi^2*(1 - (5*z)/3) - (6*(1 - 8*z + 4*Zeta[3] + 
                  z^2*(-9 + 4*Zeta[3])))/(1 + z)))*\[Delta][t]) + 
         CF^2*((((8*(12*(-1 + z^2) + Pi^2*(1 + z^2)))/(3*(1 + z)) - 16*
                (1 + z)*HPL[{0}, z] + (32*(1 + z^2)*HPL[{-1, 0}, z])/
                (1 + z) - (16*(1 + z^2)*HPL[{0, 0}, z])/(1 + z))*
              L[1, t/\[Mu]^2] + L[0, t/\[Mu]^2]*((-4*Pi^2*(1 + z))/3 + 
               (8*Pi^2*(1 + z^2)*HPL[{-1}, z])/(1 + z) - (4*(9 + 66*z + 
                  57*z^2 + 4*Pi^2*(1 + z^2))*HPL[{0}, z])/(3*(1 + z)) - 32*
                (-1 + z)*HPL[{1}, z] + 16*(1 + z)*HPL[{2}, z] + (16*(1 + z^2)*
                 HPL[{3}, z])/(1 + z) - (32*(1 + z^2)*HPL[{-2, 0}, z])/
                (1 + z) + 16*(1 + z)*HPL[{-1, 0}, z] - (32*(1 + z^2)*
                 HPL[{-1, 2}, z])/(1 + z) + 32*z*HPL[{0, 0}, z] + 
               (32*(1 + z^2)*HPL[{-1, -1, 0}, z])/(1 + z) - (64*(1 + z^2)*
                 HPL[{-1, 0, 0}, z])/(1 + z) + (24*(1 + z^2)*HPL[{0, 0, 0}, 
                  z])/(1 + z) - (20*(3 + 2*Zeta[3] + z^2*(-3 + 2*Zeta[3])))/
                (1 + z)))/\[Mu]^2 + ((-8*Pi^2*(1 + z^2)*HPL[{-2}, z])/
              (1 + z) - 60*(-1 + z)*HPL[{1}, z] + (12 + 76*z)*HPL[{2}, z] - 
             32*z*HPL[{3}, z] - (24*(1 + z^2)*HPL[{4}, z])/(1 + z) + 
             (32*(1 + z^2)*HPL[{-3, 0}, z])/(1 + z) - 16*(1 + z)*
              HPL[{-2, 0}, z] + (32*(1 + z^2)*HPL[{-2, 2}, z])/(1 + z) + 
             (8*Pi^2*(1 + z^2)*HPL[{-1, -1}, z])/(1 + z) - 
             (12*Pi^2*(1 + z^2)*HPL[{-1, 0}, z])/(1 + z) - 
             16*(1 + z)*HPL[{-1, 2}, z] + (64*(1 + z^2)*HPL[{-1, 3}, z])/
              (1 + z) + (2*(5 + 66*z + 61*z^2 + 3*Pi^2*(1 + z^2))*HPL[{0, 0}, 
                z])/(1 + z) + 32*(-1 + z)*HPL[{1, 0}, z] + 
             32*(-1 + z)*HPL[{1, 1}, z] - 16*(1 + z)*HPL[{2, 0}, z] - 
             16*(1 + z)*HPL[{2, 1}, z] - (16*(1 + z^2)*HPL[{3, 0}, z])/
              (1 + z) - (16*(1 + z^2)*HPL[{3, 1}, z])/(1 + z) - 
             (32*(1 + z^2)*HPL[{-2, -1, 0}, z])/(1 + z) + 
             (64*(1 + z^2)*HPL[{-2, 0, 0}, z])/(1 + z) - 
             (32*(1 + z^2)*HPL[{-1, -2, 0}, z])/(1 + z) + 
             16*(1 + z)*HPL[{-1, -1, 0}, z] - (32*(1 + z^2)*HPL[{-1, -1, 2}, 
                z])/(1 + z) - 32*(1 + z)*HPL[{-1, 0, 0}, z] + 
             (32*(1 + z^2)*HPL[{-1, 2, 0}, z])/(1 + z) + 
             (32*(1 + z^2)*HPL[{-1, 2, 1}, z])/(1 + z) + (8 - 40*z)*
              HPL[{0, 0, 0}, z] + 16*(-1 + z)*HPL[{1, 0, 0}, z] - 
             (16*(1 + z^2)*HPL[{2, 0, 0}, z])/(1 + z) + 
             (32*(1 + z^2)*HPL[{-1, -1, -1, 0}, z])/(1 + z) - 
             (64*(1 + z^2)*HPL[{-1, -1, 0, 0}, z])/(1 + z) + 
             (80*(1 + z^2)*HPL[{-1, 0, 0, 0}, z])/(1 + z) - 
             (28*(1 + z^2)*HPL[{0, 0, 0, 0}, z])/(1 + z) + HPL[{-1}, z]*
              (4*Pi^2*(1 + z) - (56*(1 + z^2)*Zeta[3])/(1 + z)) + 
             HPL[{0}, z]*((2*Pi^2*(-3 + 5*z))/3 + (12*(1 - 8*z + 4*Zeta[3] + 
                  z^2*(-9 + 4*Zeta[3])))/(1 + z)) + (2*(Pi^4*(1 + z^2) - 
                5*Pi^2*(5 + 22*z + 17*z^2) - 15*(1 + z)*(17 + 6*Zeta[3] + 
                  z*(-17 + 6*Zeta[3]))))/(15*(1 + z)))*\[Delta][t]))) + 
     \[Epsilon]^2*
      (CF*TF*((((244 + 6*(-59 + 7*Pi^2)*z + 6*(65 + 7*Pi^2)*z^2 - 280*z^3)/
              (9*z) + (22 + 54*z + 40*z^2)*HPL[{0}, z] + 
             (14*(-3 - 4/z + 3*z + 4*z^2)*HPL[{1}, z])/3 - 
             28*(1 + z)*HPL[{2}, z] - 44*(1 + z)*HPL[{0, 0}, z])*
            L[2, t/\[Mu]^2] + ((-14*(-4 - 3*z + 3*z^2 + 4*z^3))/(9*z) + 
             (28*(1 + z)*HPL[{0}, z])/3)*L[3, t/\[Mu]^2] + 
           L[1, t/\[Mu]^2]*((-2*(-642 + 102*z - 536*z^2 + 57*Pi^2*(1 + z))*
               HPL[{0}, z])/9 + (4*(-122 + 177*z - 195*z^2 + 140*z^3)*HPL[
                {1}, z])/(9*z) - 4*(11 + 27*z + 20*z^2)*HPL[{2}, z] + 
             88*(1 + z)*HPL[{3}, z] - (4*(87 + 87*z + 92*z^2)*HPL[{0, 0}, z])/
              3 - (28*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 0}, z])/(3*z) - 
             (28*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 1}, z])/(3*z) + 
             56*(1 + z)*HPL[{2, 0}, z] + 56*(1 + z)*HPL[{2, 1}, z] + 
             104*(1 + z)*HPL[{0, 0, 0}, z] + (9*Pi^2*(4 + 25*z + 51*z^2 + 
                 36*z^3) - 4*(-416 + 380*z^3 + 3*z^2*(-43 + 72*Zeta[3]) + 
                 3*z*(55 + 72*Zeta[3])))/(27*z)) + L[0, t/\[Mu]^2]*
            (-((-1 + z)*(33*Pi^2*(4 + 7*z + 4*z^2) - 4*(416 + 251*z + 
                   380*z^2))*HPL[{1}, z])/(27*z) + (2*(-642 + 102*z - 
                536*z^2 + 33*Pi^2*(1 + z))*HPL[{2}, z])/9 + 
             (4*(87 + 87*z + 92*z^2)*HPL[{3}, z])/3 - 104*(1 + z)*
              HPL[{4}, z] + 2*(-114 + 22*z - 88*z^2 + 7*Pi^2*(1 + z))*
              HPL[{0, 0}, z] + ((488 - 708*z + 780*z^2 - 560*z^3)*HPL[{1, 0}, 
                z])/(9*z) + ((488 - 708*z + 780*z^2 - 560*z^3)*HPL[{1, 1}, 
                z])/(9*z) + (28*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 2}, z])/
              (3*z) + (44 + 108*z + 80*z^2)*HPL[{2, 0}, z] + 
             (44 + 108*z + 80*z^2)*HPL[{2, 1}, z] - 56*(1 + z)*
              HPL[{2, 2}, z] - 88*(1 + z)*HPL[{3, 0}, z] - 
             88*(1 + z)*HPL[{3, 1}, z] + 8*(19 + 15*z + 18*z^2)*
              HPL[{0, 0, 0}, z] + (-60 - 16/z + 60*z + 16*z^2)*
              HPL[{1, 0, 0}, z] + (28*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[
                {1, 1, 0}, z])/(3*z) + (28*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[
                {1, 1, 1}, z])/(3*z) - 56*(1 + z)*HPL[{2, 0, 0}, z] - 
             56*(1 + z)*HPL[{2, 1, 0}, z] - 56*(1 + z)*HPL[{2, 1, 1}, z] - 
             112*(1 + z)*HPL[{0, 0, 0, 0}, z] + (HPL[{0}, z]*(-9*Pi^2*
                 (53 + 45*z + 52*z^2) + 8*(141 - 6*z + 398*z^2 + 
                  171*Zeta[3] + 171*z*Zeta[3])))/27 + 
             (-234*Pi^4*z*(1 + z) + 15*Pi^2*(58 + 561*z - 3*z^2 + 460*z^3) - 
               20*(-4*(320 + 9*Zeta[3]) + 4*z^3*(347 + 225*Zeta[3]) + 
                 3*z^2*(-1387 + 387*Zeta[3]) + z*(4053 + 459*Zeta[3])))/
              (405*z)))/\[Mu]^2 + 
         (((-34*Pi^2*(1 + z))/3 + 4*(57 - 11*z + 44*z^2))*HPL[{3}, z] - 
           8*(19 + 15*z + 18*z^2)*HPL[{4}, z] + 112*(1 + z)*HPL[{5}, z] + 
           ((-1 + z)*(9*Pi^2*(4 + 31*z + 4*z^2) - 4*(416 + 251*z + 380*z^2))*
             HPL[{1, 0}, z])/(27*z) + ((-1 + z)*(33*Pi^2*(4 + 7*z + 4*z^2) - 
              4*(416 + 251*z + 380*z^2))*HPL[{1, 1}, z])/(27*z) + 
           (4*(-122 + 177*z - 195*z^2 + 140*z^3)*HPL[{1, 2}, z])/(9*z) + 
           (60 + 16/z - 60*z - 16*z^2)*HPL[{1, 3}, z] - 
           (2*(-642 + 102*z - 536*z^2 + 33*Pi^2*(1 + z))*HPL[{2, 0}, z])/9 - 
           (2*(-642 + 102*z - 536*z^2 + 33*Pi^2*(1 + z))*HPL[{2, 1}, z])/9 - 
           4*(11 + 27*z + 20*z^2)*HPL[{2, 2}, z] + 56*(1 + z)*
            HPL[{2, 3}, z] - (4*(87 + 87*z + 92*z^2)*HPL[{3, 0}, z])/3 - 
           (4*(87 + 87*z + 92*z^2)*HPL[{3, 1}, z])/3 + 
           88*(1 + z)*HPL[{3, 2}, z] + 104*(1 + z)*HPL[{4, 0}, z] + 
           104*(1 + z)*HPL[{4, 1}, z] - (4*(-609 + 123*z - 460*z^2 + 
              33*Pi^2*(1 + z))*HPL[{0, 0, 0}, z])/9 + 
           (4*(-58 + 57*z - 75*z^2 + 76*z^3)*HPL[{1, 0, 0}, z])/(9*z) + 
           (4*(-122 + 177*z - 195*z^2 + 140*z^3)*HPL[{1, 1, 0}, z])/(9*z) + 
           (4*(-122 + 177*z - 195*z^2 + 140*z^3)*HPL[{1, 1, 1}, z])/(9*z) - 
           (28*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 1, 2}, z])/(3*z) - 
           (28*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 2, 0}, z])/(3*z) - 
           (28*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 2, 1}, z])/(3*z) - 
           4*(11 + 27*z + 20*z^2)*HPL[{2, 0, 0}, z] - 4*(11 + 27*z + 20*z^2)*
            HPL[{2, 1, 0}, z] - 4*(11 + 27*z + 20*z^2)*HPL[{2, 1, 1}, z] + 
           56*(1 + z)*HPL[{2, 1, 2}, z] + 56*(1 + z)*HPL[{2, 2, 0}, z] + 
           56*(1 + z)*HPL[{2, 2, 1}, z] + 88*(1 + z)*HPL[{3, 0, 0}, z] + 
           88*(1 + z)*HPL[{3, 1, 0}, z] + 88*(1 + z)*HPL[{3, 1, 1}, z] - 
           (2*(255 + 183*z + 232*z^2)*HPL[{0, 0, 0, 0}, z])/3 + 
           (4*(57 + 4/z - 57*z - 4*z^2)*HPL[{1, 0, 0, 0}, z])/3 + 
           (4*(-3 + 44/z + 3*z - 44*z^2)*HPL[{1, 1, 0, 0}, z])/3 - 
           (28*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 1, 1, 0}, z])/(3*z) - 
           (28*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 1, 1, 1}, z])/(3*z) + 
           56*(1 + z)*HPL[{2, 0, 0, 0}, z] + 56*(1 + z)*HPL[{2, 1, 0, 0}, 
             z] + 56*(1 + z)*HPL[{2, 1, 1, 0}, z] + 56*(1 + z)*
            HPL[{2, 1, 1, 1}, z] + 116*(1 + z)*HPL[{0, 0, 0, 0, 0}, z] + 
           (2*HPL[{0, 0}, z]*(-499 - 808*z^2 + Pi^2*(93 + 69*z + 86*z^2) + 
              z*(241 - 276*Zeta[3]) - 276*Zeta[3]))/9 + 
           (HPL[{2}, z]*(3*Pi^2*(51 + 123*z + 92*z^2) - 8*(141 - 6*z + 
                398*z^2 + 117*Zeta[3] + 117*z*Zeta[3])))/27 + 
           HPL[{0}, z]*((77*Pi^4*(1 + z))/180 - (Pi^2*(873 - 171*z + 
                652*z^2))/27 + (4*(4278 + 1269*Zeta[3] + 4*z^2*(667 + 
                  351*Zeta[3]) + 3*z*(-1312 + 459*Zeta[3])))/81) - 
           ((-1 + z)*HPL[{1}, z]*(9*Pi^2*(62 - 29*z + 68*z^2) - 
              4*(1280 + 468*Zeta[3] + 4*z^2*(347 + 117*Zeta[3]) + 
                z*(-2773 + 819*Zeta[3]))))/(81*z) + 
           (-9*Pi^4*(-20 + 1161*z + 327*z^2 + 820*z^3) + 
             480*Pi^2*(52 + 355*z^3 + 9*z^2*(1 + 16*Zeta[3]) + 9*z*
                (13 + 16*Zeta[3])) - 160*(-3872 - 234*Zeta[3] + 4*z^3*
                (887 + 963*Zeta[3]) - 3*z^2*(379 + 369*Zeta[3] - 
                 486*Zeta[5]) + 3*z*(487 + 1611*Zeta[3] + 486*Zeta[5])))/
            (9720*z))*\[Delta][t]) + KroneckerDelta[i, j]*
        (CF^2*((((-8*(12*(-1 + z^2) + Pi^2*(1 + z^2)))/(3*(1 + z)) + 16*
                (1 + z)*HPL[{0}, z] - (32*(1 + z^2)*HPL[{-1, 0}, z])/
                (1 + z) + (16*(1 + z^2)*HPL[{0, 0}, z])/(1 + z))*
              L[2, t/\[Mu]^2] + L[1, t/\[Mu]^2]*((8*Pi^2*(1 + z))/3 - 
               (16*Pi^2*(1 + z^2)*HPL[{-1}, z])/(1 + z) + (8*(9 + 66*z + 
                  57*z^2 + 4*Pi^2*(1 + z^2))*HPL[{0}, z])/(3*(1 + z)) + 64*
                (-1 + z)*HPL[{1}, z] - 32*(1 + z)*HPL[{2}, z] - (32*(1 + z^2)*
                 HPL[{3}, z])/(1 + z) + (64*(1 + z^2)*HPL[{-2, 0}, z])/
                (1 + z) - 32*(1 + z)*HPL[{-1, 0}, z] + (64*(1 + z^2)*
                 HPL[{-1, 2}, z])/(1 + z) - 64*z*HPL[{0, 0}, z] - 
               (64*(1 + z^2)*HPL[{-1, -1, 0}, z])/(1 + z) + (128*(1 + z^2)*
                 HPL[{-1, 0, 0}, z])/(1 + z) - (48*(1 + z^2)*HPL[{0, 0, 0}, 
                  z])/(1 + z) + (40*(3 + 2*Zeta[3] + z^2*(-3 + 2*Zeta[3])))/
                (1 + z)) + L[0, t/\[Mu]^2]*((16*Pi^2*(1 + z^2)*HPL[{-2}, z])/
                (1 + z) + 120*(-1 + z)*HPL[{1}, z] - 8*(3 + 19*z)*
                HPL[{2}, z] + 64*z*HPL[{3}, z] + (48*(1 + z^2)*HPL[{4}, z])/
                (1 + z) - (64*(1 + z^2)*HPL[{-3, 0}, z])/(1 + z) + 32*(1 + z)*
                HPL[{-2, 0}, z] - (64*(1 + z^2)*HPL[{-2, 2}, z])/(1 + z) - 
               (16*Pi^2*(1 + z^2)*HPL[{-1, -1}, z])/(1 + z) + (24*Pi^2*
                 (1 + z^2)*HPL[{-1, 0}, z])/(1 + z) + 32*(1 + z)*
                HPL[{-1, 2}, z] - (128*(1 + z^2)*HPL[{-1, 3}, z])/(1 + z) - 
               (4*(5 + 66*z + 61*z^2 + 3*Pi^2*(1 + z^2))*HPL[{0, 0}, z])/
                (1 + z) - 64*(-1 + z)*HPL[{1, 0}, z] - 64*(-1 + z)*
                HPL[{1, 1}, z] + 32*(1 + z)*HPL[{2, 0}, z] + 32*(1 + z)*
                HPL[{2, 1}, z] + (32*(1 + z^2)*HPL[{3, 0}, z])/(1 + z) + 
               (32*(1 + z^2)*HPL[{3, 1}, z])/(1 + z) + (64*(1 + z^2)*
                 HPL[{-2, -1, 0}, z])/(1 + z) - (128*(1 + z^2)*
                 HPL[{-2, 0, 0}, z])/(1 + z) + (64*(1 + z^2)*HPL[{-1, -2, 0}, 
                  z])/(1 + z) - 32*(1 + z)*HPL[{-1, -1, 0}, z] + 
               (64*(1 + z^2)*HPL[{-1, -1, 2}, z])/(1 + z) + 64*(1 + z)*
                HPL[{-1, 0, 0}, z] - (64*(1 + z^2)*HPL[{-1, 2, 0}, z])/
                (1 + z) - (64*(1 + z^2)*HPL[{-1, 2, 1}, z])/(1 + z) + 
               (-16 + 80*z)*HPL[{0, 0, 0}, z] - 32*(-1 + z)*HPL[{1, 0, 0}, 
                 z] + (32*(1 + z^2)*HPL[{2, 0, 0}, z])/(1 + z) - 
               (64*(1 + z^2)*HPL[{-1, -1, -1, 0}, z])/(1 + z) + 
               (128*(1 + z^2)*HPL[{-1, -1, 0, 0}, z])/(1 + z) - 
               (160*(1 + z^2)*HPL[{-1, 0, 0, 0}, z])/(1 + z) + (56*(1 + z^2)*
                 HPL[{0, 0, 0, 0}, z])/(1 + z) + HPL[{-1}, z]*
                (-8*Pi^2*(1 + z) + (112*(1 + z^2)*Zeta[3])/(1 + z)) + 
               HPL[{0}, z]*(Pi^2*(4 - (20*z)/3) - (24*(1 - 8*z + 4*Zeta[3] + 
                    z^2*(-9 + 4*Zeta[3])))/(1 + z)) + (-4*Pi^4*(1 + z^2) + 
                 20*Pi^2*(5 + 22*z + 17*z^2) + 60*(1 + z)*(17 + 6*Zeta[3] + 
                   z*(-17 + 6*Zeta[3])))/(15*(1 + z))))/\[Mu]^2 + 
           ((-16*Pi^2*(1 + z^2)*HPL[{-3}, z])/(1 + z) - 4*(-17 + 2*Pi^2)*
              (-1 + z)*HPL[{1}, z] + 4*(6 - 54*z + Pi^2*(1 + z))*
              HPL[{2}, z] + (4*(5 + 66*z + 61*z^2 + Pi^2*(1 + z^2))*HPL[{3}, 
                z])/(1 + z) + (16 - 80*z)*HPL[{4}, z] - 
             (56*(1 + z^2)*HPL[{5}, z])/(1 + z) + (64*(1 + z^2)*HPL[{-4, 0}, 
                z])/(1 + z) - 32*(1 + z)*HPL[{-3, 0}, z] + 
             (64*(1 + z^2)*HPL[{-3, 2}, z])/(1 + z) + 
             (16*Pi^2*(1 + z^2)*HPL[{-2, -1}, z])/(1 + z) - 
             (24*Pi^2*(1 + z^2)*HPL[{-2, 0}, z])/(1 + z) - 
             32*(1 + z)*HPL[{-2, 2}, z] + (128*(1 + z^2)*HPL[{-2, 3}, z])/
              (1 + z) + (16*Pi^2*(1 + z^2)*HPL[{-1, -2}, z])/(1 + z) - 
             (8*Pi^2*(1 + z^2)*HPL[{-1, 2}, z])/(1 + z) - 
             64*(1 + z)*HPL[{-1, 3}, z] + (160*(1 + z^2)*HPL[{-1, 4}, z])/
              (1 + z) - (8*(45 + 2*Pi^2)*(-1 + z)*HPL[{1, 0}, z])/3 - 
             120*(-1 + z)*HPL[{1, 1}, z] + 64*(-1 + z)*HPL[{1, 2}, z] + 
             32*(-1 + z)*HPL[{1, 3}, z] + (8*(9 + 66*z + 57*z^2 + 
                2*Pi^2*(1 + z^2))*HPL[{2, 0}, z])/(3*(1 + z)) + 
             8*(3 + 19*z)*HPL[{2, 1}, z] - 32*(1 + z)*HPL[{2, 2}, z] - 
             (32*(1 + z^2)*HPL[{2, 3}, z])/(1 + z) - 64*z*HPL[{3, 0}, z] - 
             64*z*HPL[{3, 1}, z] - (32*(1 + z^2)*HPL[{3, 2}, z])/(1 + z) - 
             (48*(1 + z^2)*HPL[{4, 0}, z])/(1 + z) - 
             (48*(1 + z^2)*HPL[{4, 1}, z])/(1 + z) - 
             (64*(1 + z^2)*HPL[{-3, -1, 0}, z])/(1 + z) + 
             (128*(1 + z^2)*HPL[{-3, 0, 0}, z])/(1 + z) - 
             (64*(1 + z^2)*HPL[{-2, -2, 0}, z])/(1 + z) + 
             32*(1 + z)*HPL[{-2, -1, 0}, z] - (64*(1 + z^2)*HPL[{-2, -1, 2}, 
                z])/(1 + z) - 64*(1 + z)*HPL[{-2, 0, 0}, z] + 
             (64*(1 + z^2)*HPL[{-2, 2, 0}, z])/(1 + z) + 
             (64*(1 + z^2)*HPL[{-2, 2, 1}, z])/(1 + z) - 
             (64*(1 + z^2)*HPL[{-1, -3, 0}, z])/(1 + z) + 
             32*(1 + z)*HPL[{-1, -2, 0}, z] - (64*(1 + z^2)*HPL[{-1, -2, 2}, 
                z])/(1 + z) - (16*Pi^2*(1 + z^2)*HPL[{-1, -1, -1}, z])/
              (1 + z) + (24*Pi^2*(1 + z^2)*HPL[{-1, -1, 0}, z])/(1 + z) + 
             32*(1 + z)*HPL[{-1, -1, 2}, z] - (128*(1 + z^2)*HPL[{-1, -1, 3}, 
                z])/(1 + z) - (80*Pi^2*(1 + z^2)*HPL[{-1, 0, 0}, z])/
              (3*(1 + z)) - 32*(1 + z)*HPL[{-1, 2, 0}, z] - 
             32*(1 + z)*HPL[{-1, 2, 1}, z] + (64*(1 + z^2)*HPL[{-1, 2, 2}, 
                z])/(1 + z) + (128*(1 + z^2)*HPL[{-1, 3, 0}, z])/(1 + z) + 
             (128*(1 + z^2)*HPL[{-1, 3, 1}, z])/(1 + z) + 
             ((54 + 924*z + 870*z^2 + 38*Pi^2*(1 + z^2))*HPL[{0, 0, 0}, z])/
              (3*(1 + z)) + 16*(-1 + z)*HPL[{1, 0, 0}, z] + 
             64*(-1 + z)*HPL[{1, 1, 0}, z] + 64*(-1 + z)*HPL[{1, 1, 1}, z] - 
             16*(1 + z)*HPL[{2, 0, 0}, z] - 32*(1 + z)*HPL[{2, 1, 0}, z] - 
             32*(1 + z)*HPL[{2, 1, 1}, z] - (64*(1 + z^2)*HPL[{3, 0, 0}, z])/
              (1 + z) - (32*(1 + z^2)*HPL[{3, 1, 0}, z])/(1 + z) - 
             (32*(1 + z^2)*HPL[{3, 1, 1}, z])/(1 + z) + 
             (64*(1 + z^2)*HPL[{-2, -1, -1, 0}, z])/(1 + z) - 
             (128*(1 + z^2)*HPL[{-2, -1, 0, 0}, z])/(1 + z) + 
             (160*(1 + z^2)*HPL[{-2, 0, 0, 0}, z])/(1 + z) + 
             (64*(1 + z^2)*HPL[{-1, -2, -1, 0}, z])/(1 + z) - 
             (128*(1 + z^2)*HPL[{-1, -2, 0, 0}, z])/(1 + z) + 
             (64*(1 + z^2)*HPL[{-1, -1, -2, 0}, z])/(1 + z) - 
             32*(1 + z)*HPL[{-1, -1, -1, 0}, z] + (64*(1 + z^2)*HPL[
                {-1, -1, -1, 2}, z])/(1 + z) + 64*(1 + z)*HPL[{-1, -1, 0, 
                0}, z] - (64*(1 + z^2)*HPL[{-1, -1, 2, 0}, z])/(1 + z) - 
             (64*(1 + z^2)*HPL[{-1, -1, 2, 1}, z])/(1 + z) - 
             80*(1 + z)*HPL[{-1, 0, 0, 0}, z] + (96*(1 + z^2)*HPL[
                {-1, 2, 0, 0}, z])/(1 + z) + (64*(1 + z^2)*HPL[{-1, 2, 1, 0}, 
                z])/(1 + z) + (64*(1 + z^2)*HPL[{-1, 2, 1, 1}, z])/(1 + z) + 
             (24 - 88*z)*HPL[{0, 0, 0, 0}, z] + 48*(-1 + z)*HPL[{1, 0, 0, 
                0}, z] - 32*(-1 + z)*HPL[{1, 1, 0, 0}, z] - 
             (48*(1 + z^2)*HPL[{2, 0, 0, 0}, z])/(1 + z) + 
             (32*(1 + z^2)*HPL[{2, 1, 0, 0}, z])/(1 + z) - 
             (64*(1 + z^2)*HPL[{-1, -1, -1, -1, 0}, z])/(1 + z) + 
             (128*(1 + z^2)*HPL[{-1, -1, -1, 0, 0}, z])/(1 + z) - 
             (160*(1 + z^2)*HPL[{-1, -1, 0, 0, 0}, z])/(1 + z) + 
             (176*(1 + z^2)*HPL[{-1, 0, 0, 0, 0}, z])/(1 + z) - 
             (60*(1 + z^2)*HPL[{0, 0, 0, 0, 0}, z])/(1 + z) + 
             HPL[{-1}, z]*((4*Pi^4*(1 + z^2))/(15*(1 + z)) + 56*(1 + z)*
                Zeta[3]) + HPL[{-1, 0}, z]*(12*Pi^2*(1 + z) - (448*(1 + z^2)*
                 Zeta[3])/(3*(1 + z))) + HPL[{-2}, z]*(8*Pi^2*(1 + z) - 
               (112*(1 + z^2)*Zeta[3])/(1 + z)) + HPL[{-1, -1}, z]*
              (-8*Pi^2*(1 + z) + (112*(1 + z^2)*Zeta[3])/(1 + z)) + 
             (8*HPL[{0, 0}, z]*(9 - 108*z + Pi^2*(-2 + z + 3*z^2) + 
                40*Zeta[3] + z^2*(-117 + 40*Zeta[3])))/(3*(1 + z)) + 
             (HPL[{0}, z]*(4*Pi^4*(1 + z^2) - 3*Pi^2*(7 + 110*z + 103*z^2) - 
                6*(1 + z)*(-45 + 56*Zeta[3] + z*(-249 + 8*Zeta[3]))))/
              (9*(1 + z)) + (Pi^4*(2 - 36*z - 38*z^2) - 5*Pi^2*(-9 - 288*z + 
                 130*Zeta[3] + z^2*(-279 + 130*Zeta[3])) - 60*(-99 + 
                 5*Zeta[3] + 66*z*Zeta[3] + z^2*(99 + 61*Zeta[3] - 
                   111*Zeta[5]) - 111*Zeta[5]))/(45*(1 + z)))*\[Delta][t]) + 
         CA*CF*((((4*(12*(-1 + z^2) + Pi^2*(1 + z^2)))/(3*(1 + z)) - 8*
                (1 + z)*HPL[{0}, z] + (16*(1 + z^2)*HPL[{-1, 0}, z])/
                (1 + z) - (8*(1 + z^2)*HPL[{0, 0}, z])/(1 + z))*
              L[2, t/\[Mu]^2] + L[1, t/\[Mu]^2]*((-4*Pi^2*(1 + z))/3 + 
               (8*Pi^2*(1 + z^2)*HPL[{-1}, z])/(1 + z) - (4*(9 + 66*z + 
                  57*z^2 + 4*Pi^2*(1 + z^2))*HPL[{0}, z])/(3*(1 + z)) - 32*
                (-1 + z)*HPL[{1}, z] + 16*(1 + z)*HPL[{2}, z] + (16*(1 + z^2)*
                 HPL[{3}, z])/(1 + z) - (32*(1 + z^2)*HPL[{-2, 0}, z])/
                (1 + z) + 16*(1 + z)*HPL[{-1, 0}, z] - (32*(1 + z^2)*
                 HPL[{-1, 2}, z])/(1 + z) + 32*z*HPL[{0, 0}, z] + 
               (32*(1 + z^2)*HPL[{-1, -1, 0}, z])/(1 + z) - (64*(1 + z^2)*
                 HPL[{-1, 0, 0}, z])/(1 + z) + (24*(1 + z^2)*HPL[{0, 0, 0}, 
                  z])/(1 + z) - (20*(3 + 2*Zeta[3] + z^2*(-3 + 2*Zeta[3])))/
                (1 + z)) + L[0, t/\[Mu]^2]*((-8*Pi^2*(1 + z^2)*HPL[{-2}, z])/
                (1 + z) - 60*(-1 + z)*HPL[{1}, z] + (12 + 76*z)*HPL[{2}, z] - 
               32*z*HPL[{3}, z] - (24*(1 + z^2)*HPL[{4}, z])/(1 + z) + 
               (32*(1 + z^2)*HPL[{-3, 0}, z])/(1 + z) - 16*(1 + z)*
                HPL[{-2, 0}, z] + (32*(1 + z^2)*HPL[{-2, 2}, z])/(1 + z) + 
               (8*Pi^2*(1 + z^2)*HPL[{-1, -1}, z])/(1 + z) - (12*Pi^2*
                 (1 + z^2)*HPL[{-1, 0}, z])/(1 + z) - 16*(1 + z)*
                HPL[{-1, 2}, z] + (64*(1 + z^2)*HPL[{-1, 3}, z])/(1 + z) + 
               (2*(5 + 66*z + 61*z^2 + 3*Pi^2*(1 + z^2))*HPL[{0, 0}, z])/
                (1 + z) + 32*(-1 + z)*HPL[{1, 0}, z] + 32*(-1 + z)*
                HPL[{1, 1}, z] - 16*(1 + z)*HPL[{2, 0}, z] - 16*(1 + z)*
                HPL[{2, 1}, z] - (16*(1 + z^2)*HPL[{3, 0}, z])/(1 + z) - 
               (16*(1 + z^2)*HPL[{3, 1}, z])/(1 + z) - (32*(1 + z^2)*
                 HPL[{-2, -1, 0}, z])/(1 + z) + (64*(1 + z^2)*HPL[{-2, 0, 0}, 
                  z])/(1 + z) - (32*(1 + z^2)*HPL[{-1, -2, 0}, z])/(1 + z) + 
               16*(1 + z)*HPL[{-1, -1, 0}, z] - (32*(1 + z^2)*
                 HPL[{-1, -1, 2}, z])/(1 + z) - 32*(1 + z)*HPL[{-1, 0, 0}, 
                 z] + (32*(1 + z^2)*HPL[{-1, 2, 0}, z])/(1 + z) + 
               (32*(1 + z^2)*HPL[{-1, 2, 1}, z])/(1 + z) + (8 - 40*z)*
                HPL[{0, 0, 0}, z] + 16*(-1 + z)*HPL[{1, 0, 0}, z] - 
               (16*(1 + z^2)*HPL[{2, 0, 0}, z])/(1 + z) + (32*(1 + z^2)*
                 HPL[{-1, -1, -1, 0}, z])/(1 + z) - (64*(1 + z^2)*
                 HPL[{-1, -1, 0, 0}, z])/(1 + z) + (80*(1 + z^2)*
                 HPL[{-1, 0, 0, 0}, z])/(1 + z) - (28*(1 + z^2)*
                 HPL[{0, 0, 0, 0}, z])/(1 + z) + HPL[{-1}, z]*
                (4*Pi^2*(1 + z) - (56*(1 + z^2)*Zeta[3])/(1 + z)) + 
               HPL[{0}, z]*((2*Pi^2*(-3 + 5*z))/3 + (12*(1 - 8*z + 
                    4*Zeta[3] + z^2*(-9 + 4*Zeta[3])))/(1 + z)) + 
               (2*(Pi^4*(1 + z^2) - 5*Pi^2*(5 + 22*z + 17*z^2) - 15*(1 + z)*
                   (17 + 6*Zeta[3] + z*(-17 + 6*Zeta[3]))))/(15*(1 + z))))/
            \[Mu]^2 + ((8*Pi^2*(1 + z^2)*HPL[{-3}, z])/(1 + z) + 
             2*(-17 + 2*Pi^2)*(-1 + z)*HPL[{1}, z] - 2*(6 - 54*z + Pi^2*
                (1 + z))*HPL[{2}, z] - (2*(5 + 66*z + 61*z^2 + 
                Pi^2*(1 + z^2))*HPL[{3}, z])/(1 + z) + (-8 + 40*z)*
              HPL[{4}, z] + (28*(1 + z^2)*HPL[{5}, z])/(1 + z) - 
             (32*(1 + z^2)*HPL[{-4, 0}, z])/(1 + z) + 16*(1 + z)*
              HPL[{-3, 0}, z] - (32*(1 + z^2)*HPL[{-3, 2}, z])/(1 + z) - 
             (8*Pi^2*(1 + z^2)*HPL[{-2, -1}, z])/(1 + z) + 
             (12*Pi^2*(1 + z^2)*HPL[{-2, 0}, z])/(1 + z) + 
             16*(1 + z)*HPL[{-2, 2}, z] - (64*(1 + z^2)*HPL[{-2, 3}, z])/
              (1 + z) - (8*Pi^2*(1 + z^2)*HPL[{-1, -2}, z])/(1 + z) + 
             (4*Pi^2*(1 + z^2)*HPL[{-1, 2}, z])/(1 + z) + 
             32*(1 + z)*HPL[{-1, 3}, z] - (80*(1 + z^2)*HPL[{-1, 4}, z])/
              (1 + z) + (4*(45 + 2*Pi^2)*(-1 + z)*HPL[{1, 0}, z])/3 + 
             60*(-1 + z)*HPL[{1, 1}, z] - 32*(-1 + z)*HPL[{1, 2}, z] - 
             16*(-1 + z)*HPL[{1, 3}, z] - (4*(9 + 66*z + 57*z^2 + 
                2*Pi^2*(1 + z^2))*HPL[{2, 0}, z])/(3*(1 + z)) - 
             4*(3 + 19*z)*HPL[{2, 1}, z] + 16*(1 + z)*HPL[{2, 2}, z] + 
             (16*(1 + z^2)*HPL[{2, 3}, z])/(1 + z) + 32*z*HPL[{3, 0}, z] + 
             32*z*HPL[{3, 1}, z] + (16*(1 + z^2)*HPL[{3, 2}, z])/(1 + z) + 
             (24*(1 + z^2)*HPL[{4, 0}, z])/(1 + z) + 
             (24*(1 + z^2)*HPL[{4, 1}, z])/(1 + z) + 
             (32*(1 + z^2)*HPL[{-3, -1, 0}, z])/(1 + z) - 
             (64*(1 + z^2)*HPL[{-3, 0, 0}, z])/(1 + z) + 
             (32*(1 + z^2)*HPL[{-2, -2, 0}, z])/(1 + z) - 
             16*(1 + z)*HPL[{-2, -1, 0}, z] + (32*(1 + z^2)*HPL[{-2, -1, 2}, 
                z])/(1 + z) + 32*(1 + z)*HPL[{-2, 0, 0}, z] - 
             (32*(1 + z^2)*HPL[{-2, 2, 0}, z])/(1 + z) - 
             (32*(1 + z^2)*HPL[{-2, 2, 1}, z])/(1 + z) + 
             (32*(1 + z^2)*HPL[{-1, -3, 0}, z])/(1 + z) - 
             16*(1 + z)*HPL[{-1, -2, 0}, z] + (32*(1 + z^2)*HPL[{-1, -2, 2}, 
                z])/(1 + z) + (8*Pi^2*(1 + z^2)*HPL[{-1, -1, -1}, z])/
              (1 + z) - (12*Pi^2*(1 + z^2)*HPL[{-1, -1, 0}, z])/(1 + z) - 
             16*(1 + z)*HPL[{-1, -1, 2}, z] + (64*(1 + z^2)*HPL[{-1, -1, 3}, 
                z])/(1 + z) + (40*Pi^2*(1 + z^2)*HPL[{-1, 0, 0}, z])/
              (3*(1 + z)) + 16*(1 + z)*HPL[{-1, 2, 0}, z] + 
             16*(1 + z)*HPL[{-1, 2, 1}, z] - (32*(1 + z^2)*HPL[{-1, 2, 2}, 
                z])/(1 + z) - (64*(1 + z^2)*HPL[{-1, 3, 0}, z])/(1 + z) - 
             (64*(1 + z^2)*HPL[{-1, 3, 1}, z])/(1 + z) - 
             ((27 + 462*z + 435*z^2 + 19*Pi^2*(1 + z^2))*HPL[{0, 0, 0}, z])/
              (3*(1 + z)) + (8 - 8*z)*HPL[{1, 0, 0}, z] - 32*(-1 + z)*
              HPL[{1, 1, 0}, z] - 32*(-1 + z)*HPL[{1, 1, 1}, z] + 
             8*(1 + z)*HPL[{2, 0, 0}, z] + 16*(1 + z)*HPL[{2, 1, 0}, z] + 
             16*(1 + z)*HPL[{2, 1, 1}, z] + (32*(1 + z^2)*HPL[{3, 0, 0}, z])/
              (1 + z) + (16*(1 + z^2)*HPL[{3, 1, 0}, z])/(1 + z) + 
             (16*(1 + z^2)*HPL[{3, 1, 1}, z])/(1 + z) - 
             (32*(1 + z^2)*HPL[{-2, -1, -1, 0}, z])/(1 + z) + 
             (64*(1 + z^2)*HPL[{-2, -1, 0, 0}, z])/(1 + z) - 
             (80*(1 + z^2)*HPL[{-2, 0, 0, 0}, z])/(1 + z) - 
             (32*(1 + z^2)*HPL[{-1, -2, -1, 0}, z])/(1 + z) + 
             (64*(1 + z^2)*HPL[{-1, -2, 0, 0}, z])/(1 + z) - 
             (32*(1 + z^2)*HPL[{-1, -1, -2, 0}, z])/(1 + z) + 
             16*(1 + z)*HPL[{-1, -1, -1, 0}, z] - (32*(1 + z^2)*HPL[
                {-1, -1, -1, 2}, z])/(1 + z) - 32*(1 + z)*HPL[{-1, -1, 0, 
                0}, z] + (32*(1 + z^2)*HPL[{-1, -1, 2, 0}, z])/(1 + z) + 
             (32*(1 + z^2)*HPL[{-1, -1, 2, 1}, z])/(1 + z) + 
             40*(1 + z)*HPL[{-1, 0, 0, 0}, z] - (48*(1 + z^2)*HPL[
                {-1, 2, 0, 0}, z])/(1 + z) - (32*(1 + z^2)*HPL[{-1, 2, 1, 0}, 
                z])/(1 + z) - (32*(1 + z^2)*HPL[{-1, 2, 1, 1}, z])/(1 + z) + 
             (-12 + 44*z)*HPL[{0, 0, 0, 0}, z] - 24*(-1 + z)*HPL[{1, 0, 0, 
                0}, z] + 16*(-1 + z)*HPL[{1, 1, 0, 0}, z] + 
             (24*(1 + z^2)*HPL[{2, 0, 0, 0}, z])/(1 + z) - 
             (16*(1 + z^2)*HPL[{2, 1, 0, 0}, z])/(1 + z) + 
             (32*(1 + z^2)*HPL[{-1, -1, -1, -1, 0}, z])/(1 + z) - 
             (64*(1 + z^2)*HPL[{-1, -1, -1, 0, 0}, z])/(1 + z) + 
             (80*(1 + z^2)*HPL[{-1, -1, 0, 0, 0}, z])/(1 + z) - 
             (88*(1 + z^2)*HPL[{-1, 0, 0, 0, 0}, z])/(1 + z) + 
             (30*(1 + z^2)*HPL[{0, 0, 0, 0, 0}, z])/(1 + z) + 
             HPL[{-1}, z]*((-2*Pi^4*(1 + z^2))/(15*(1 + z)) - 28*(1 + z)*
                Zeta[3]) + HPL[{-1, -1}, z]*(4*Pi^2*(1 + z) - (56*(1 + z^2)*
                 Zeta[3])/(1 + z)) + HPL[{-2}, z]*(-4*Pi^2*(1 + z) + 
               (56*(1 + z^2)*Zeta[3])/(1 + z)) + HPL[{-1, 0}, z]*
              (-6*Pi^2*(1 + z) + (224*(1 + z^2)*Zeta[3])/(3*(1 + z))) - 
             (4*HPL[{0, 0}, z]*(9 - 108*z + Pi^2*(-2 + z + 3*z^2) + 
                40*Zeta[3] + z^2*(-117 + 40*Zeta[3])))/(3*(1 + z)) + 
             (HPL[{0}, z]*(-4*Pi^4*(1 + z^2) + 3*Pi^2*(7 + 110*z + 103*z^2) + 
                6*(1 + z)*(-45 + 56*Zeta[3] + z*(-249 + 8*Zeta[3]))))/
              (18*(1 + z)) + (Pi^4*(-2 + 36*z + 38*z^2) + 5*Pi^2*
                (-9 - 288*z + 130*Zeta[3] + z^2*(-279 + 130*Zeta[3])) + 60*
                (-99 + 5*Zeta[3] + 66*z*Zeta[3] + z^2*(99 + 61*Zeta[3] - 
                   111*Zeta[5]) - 111*Zeta[5]))/(90*(1 + z)))*\[Delta][t])))
 
Mc[q[i_], qbar[j_], 1] = 0
 
Mc[g, q[i_], 2] = 
    CF*nf*TF*((((-80*(2 - 2*z + z^2))/(9*z) - (16*(2 - 2*z + z^2)*
             HPL[{0}, z])/(3*z))*L[0, t/\[Mu]^2] + 
         (16*(2 - 2*z + z^2)*L[1, t/\[Mu]^2])/(3*z))/\[Mu]^2 + 
       ((8*(56 - 56*z + 13*z^2))/(27*z) + (80*(2 - 2*z + z^2)*HPL[{0}, z])/
          (9*z) + (16*(5 - 5*z + 4*z^2)*HPL[{1}, z])/(9*z) + 
         (16*(2 - 2*z + z^2)*HPL[{0, 0}, z])/(3*z) - 
         (8*(2 - 2*z + z^2)*HPL[{1, 1}, z])/(3*z))*\[Delta][t]) + 
     CF^2*((((-2*(Pi^2*(4 - 6*z + 3*z^2) + 3*(-5 + 9*z + 5*z^2)))/(3*z) + 
           (4 + 12*z)*HPL[{0}, z] + (-32 + 24/z + 14*z)*HPL[{1}, z] + 
           4*(-6 + 4/z + 3*z)*HPL[{2}, z] + 8*(-2 + z)*HPL[{0, 0}, z] + 
           8*(-2 + 2/z + z)*HPL[{1, 0}, z] + 8*(-2 + 2/z + z)*HPL[{1, 1}, z])*
          L[0, t/\[Mu]^2] + (8 - 2*z + (8 - 4*z)*HPL[{0}, z] + 
           (16 - 16/z - 8*z)*HPL[{1}, z])*L[1, t/\[Mu]^2])/\[Mu]^2 + 
       (-43/z + Pi^2*(-10/3 + 4/z + 4*z) + 
         ((-30 + 8*Pi^2*(-1 + z)^2 + 27*z + 45*z^2)*HPL[{0}, z])/(3*z) + 
         (2*(-63 + 75*z + 2*Pi^2*(2 - 2*z + z^2))*HPL[{1}, z])/(3*z) + 
         4*(5 - 6/z - 6*z)*HPL[{2}, z] - (16*(-1 + z)^2*HPL[{3}, z])/z - 
         3*(4 + 5*z)*HPL[{0, 0}, z] + (32 - 24/z - 14*z)*HPL[{1, 0}, z] + 
         (44 - 36/z - 24*z)*HPL[{1, 1}, z] + (16 - 16/z - 8*z)*
          HPL[{1, 2}, z] + 4*(6 - 4/z - 3*z)*HPL[{2, 0}, z] + 
         4*(6 - 4/z - 3*z)*HPL[{2, 1}, z] - 10*(-2 + z)*HPL[{0, 0, 0}, z] + 
         (16 - 16/z - 8*z)*HPL[{1, 0, 0}, z] + (16 - 16/z - 8*z)*
          HPL[{1, 1, 0}, z] + (8 - 8/z - 4*z)*HPL[{1, 1, 1}, z] - 
         8*(-8 + Zeta[3]) + 4*z*(-3 + Zeta[3]))*\[Delta][t]) + 
     CA*CF*((((2*(81 - 40*z + 23*z^2 + 88*z^3 - 3*Pi^2*(6 - 2*z + 5*z^2)))/
            (9*z) - (4*(-31 + 88*z + 13*z^2 + 12*z^3)*HPL[{0}, z])/(3*z) - 
           (4*(-31 + 24*z + 9*z^2 + 4*z^3)*HPL[{1}, z])/(3*z) + 
           (32/z + 24*z)*HPL[{2}, z] + 8*(2 + 2/z + z)*HPL[{-1, 0}, z] + 
           8*(4 + 2/z + 3*z)*HPL[{0, 0}, z] + 16*(-2 + 2/z + z)*
            HPL[{1, 0}, z] + 16*(-2 + 2/z + z)*HPL[{1, 1}, z])*
          L[0, t/\[Mu]^2] + ((4*(-53 + 46*z - 2*z^2 + 4*z^3))/(3*z) - 
           (8*(4 + 3*z^2)*HPL[{0}, z])/z + (32 - 32/z - 16*z)*HPL[{1}, z])*
          L[1, t/\[Mu]^2] + 12*(-2 + 2/z + z)*L[2, t/\[Mu]^2])/\[Mu]^2 + 
       ((2*Pi^2*(2 + 2*z + z^2)*HPL[{-1}, z])/z - 
         (2*(349 + 239*z + 149*z^2 + 176*z^3 - 3*Pi^2*(10 - 2*z + 9*z^2))*
           HPL[{0}, z])/(9*z) + (2*(71 - 112*z + 20*z^2 - 88*z^3 + 
            15*Pi^2*(2 - 2*z + z^2))*HPL[{1}, z])/(9*z) + 
         4*(22 - 3/z + 9*z + 4*z^2)*HPL[{2}, z] - 
         (16*(2 + z + 2*z^2)*HPL[{3}, z])/z - 
         (8*(2 + 2*z + z^2)*HPL[{-2, 0}, z])/z + 4*z*HPL[{-1, 0}, z] - 
         (8*(2 + 2*z + z^2)*HPL[{-1, 2}, z])/z + 
         (2*(-62 + 272*z + 35*z^2 + 40*z^3)*HPL[{0, 0}, z])/(3*z) + 
         (4*(24 - 31/z + 12*z + 4*z^2)*HPL[{1, 0}, z])/3 + 
         (2*(-40 + 26*z + 35*z^2 + 8*z^3)*HPL[{1, 1}, z])/(3*z) + 
         (40 - 40/z - 20*z)*HPL[{1, 2}, z] - 
         (16*(1 + z + z^2)*HPL[{2, 0}, z])/z + (8 - 40/z - 28*z)*
          HPL[{2, 1}, z] + 8*(2 + 2/z + z)*HPL[{-1, -1, 0}, z] - 
         (16*(2 + 2*z + z^2)*HPL[{-1, 0, 0}, z])/z - 4*(14 + 5*z)*
          HPL[{0, 0, 0}, z] + (40 - 40/z - 20*z)*HPL[{1, 0, 0}, z] + 
         (32 - 32/z - 16*z)*HPL[{1, 1, 0}, z] + (40 - 40/z - 20*z)*
          HPL[{1, 1, 1}, z] + (-3583 + 608*z^3 - 18*Pi^2*(-3 + 22*z + 7*z^2 + 
             4*z^3) + z*(3050 - 2376*Zeta[3]) + 2160*Zeta[3] + 
           z^2*(-535 + 1296*Zeta[3]))/(27*z))*\[Delta][t]) + 
     \[Epsilon]*
      (CF*nf*TF*((((4*(3*Pi^2*(2 - 2*z + z^2) - 4*(56 - 56*z + 13*z^2)))/
              (27*z) - (16*(20 - 20*z + 7*z^2)*HPL[{0}, z])/(9*z) - 
             (80*(2 - 2*z + z^2)*HPL[{1}, z])/(9*z) - 
             (16*(2 - 2*z + z^2)*HPL[{2}, z])/(3*z) + (32 - 32/z - 16*z)*
              HPL[{0, 0}, z] - (16*(2 - 2*z + z^2)*HPL[{1, 0}, z])/(3*z))*
            L[0, t/\[Mu]^2] + ((16*(20 - 20*z + 7*z^2))/(9*z) + 
             16*(-2 + 2/z + z)*HPL[{0}, z] + (16*(2 - 2*z + z^2)*HPL[{1}, z])/
              (3*z))*L[1, t/\[Mu]^2] + (16 - 16/z - 8*z)*L[2, t/\[Mu]^2])/
          \[Mu]^2 + (((-12*Pi^2*(2 - 2*z + z^2) + 16*(56 - 56*z + 13*z^2))*
             HPL[{0}, z])/(27*z) + (8*(56 - 56*z + 13*z^2)*HPL[{1}, z])/
            (27*z) + (80*(2 - 2*z + z^2)*HPL[{2}, z])/(9*z) + 
           (16*(2 - 2*z + z^2)*HPL[{3}, z])/(3*z) + 
           (16*(20 - 20*z + 7*z^2)*HPL[{0, 0}, z])/(9*z) + 
           (80*(2 - 2*z + z^2)*HPL[{1, 0}, z])/(9*z) + 
           (16*(5 - 5*z + 4*z^2)*HPL[{1, 1}, z])/(9*z) + 
           (16*(2 - 2*z + z^2)*HPL[{2, 0}, z])/(3*z) + 16*(-2 + 2/z + z)*
            HPL[{0, 0, 0}, z] + (16*(2 - 2*z + z^2)*HPL[{1, 0, 0}, z])/
            (3*z) - (8*(2 - 2*z + z^2)*HPL[{1, 1, 1}, z])/(3*z) - 
           (4*(15*Pi^2*(2 - 2*z + z^2) + 4*(-164 + z*(164 - 54*Zeta[3]) + 
                54*Zeta[3] + z^2*(-40 + 27*Zeta[3]))))/(81*z))*\[Delta][t]) + 
       CF^2*((((2*(-15 + 22*z + 8*z^2 + Pi^2*(4 - 6*z + 3*z^2)))/z + 
             (-4 - 22*z)*HPL[{0}, z] + (72 - 48/z - 22*z)*HPL[{1}, z] + 
             (72 - 48/z - 36*z)*HPL[{2}, z] - 20*(-2 + z)*HPL[{0, 0}, z] + 
             (48 - 48/z - 24*z)*HPL[{1, 0}, z] + (64 - 64/z - 32*z)*
              HPL[{1, 1}, z])*L[1, t/\[Mu]^2] + 
           (3*(-4 + z) + 6*(-2 + z)*HPL[{0}, z] + 12*(-2 + 2/z + z)*
              HPL[{1}, z])*L[2, t/\[Mu]^2] + L[0, t/\[Mu]^2]*
            (((30 - 30*z - 26*z^2 + Pi^2*(-8 + 14*z - 7*z^2))*HPL[{0}, z])/
              z + ((-14*Pi^2*(2 - 2*z + z^2) + 6*(47 - 54*z + 2*z^2))*HPL[
                {1}, z])/(3*z) + (-44 + 48/z + 38*z)*HPL[{2}, z] + 
             (-88 + 48/z + 44*z)*HPL[{3}, z] + 4*(5 + 7*z)*HPL[{0, 0}, z] + 
             (-72 + 48/z + 22*z)*HPL[{1, 0}, z] + (-96 + 72/z + 34*z)*
              HPL[{1, 1}, z] + 32*(-2 + 2/z + z)*HPL[{1, 2}, z] + 
             (-72 + 48/z + 36*z)*HPL[{2, 0}, z] + (-88 + 64/z + 44*z)*
              HPL[{2, 1}, z] + 24*(-2 + z)*HPL[{0, 0, 0}, z] + 
             24*(-2 + 2/z + z)*HPL[{1, 0, 0}, z] + 32*(-2 + 2/z + z)*
              HPL[{1, 1, 0}, z] + 32*(-2 + 2/z + z)*HPL[{1, 1, 1}, z] + 
             (Pi^2*(-48 + 40*z - 37*z^2) + 6*(95 + z^2*(25 - 16*Zeta[3]) - 
                 16*Zeta[3] + 2*z*(-69 + 16*Zeta[3])))/(6*z)))/\[Mu]^2 + 
         (((6*(-47 + 47*z + 3*z^2) + Pi^2*(28 - 38*z + 19*z^2))*HPL[{2}, z])/
            (3*z) + (28 - 48/z - 44*z)*HPL[{3}, z] - 
           (48*(-1 + z)^2*HPL[{4}, z])/z + ((-90 + 75*z + 93*z^2 + 
              Pi^2*(24 - 44*z + 22*z^2))*HPL[{0, 0}, z])/(3*z) + 
           ((14*Pi^2*(2 - 2*z + z^2) - 6*(47 - 54*z + 2*z^2))*HPL[{1, 0}, z])/
            (3*z) + (14*(-3*(9 - 10*z + z^2) + Pi^2*(2 - 2*z + z^2))*
             HPL[{1, 1}, z])/(3*z) + (96 - 72/z - 34*z)*HPL[{1, 2}, z] + 
           (64 - 64/z - 32*z)*HPL[{1, 3}, z] + (44 - 48/z - 38*z)*
            HPL[{2, 0}, z] + (68 - 72/z - 50*z)*HPL[{2, 1}, z] + 
           (88 - 64/z - 44*z)*HPL[{2, 2}, z] + (88 - 48/z - 44*z)*
            HPL[{3, 0}, z] + (104 - 64/z - 52*z)*HPL[{3, 1}, z] + 
           (-28 - 31*z)*HPL[{0, 0, 0}, z] + (72 - 48/z - 22*z)*
            HPL[{1, 0, 0}, z] + (96 - 72/z - 34*z)*HPL[{1, 1, 0}, z] + 
           (108 - 84/z - 44*z)*HPL[{1, 1, 1}, z] + (64 - 64/z - 32*z)*
            HPL[{1, 1, 2}, z] + (64 - 64/z - 32*z)*HPL[{1, 2, 0}, z] + 
           (64 - 64/z - 32*z)*HPL[{1, 2, 1}, z] + (72 - 48/z - 36*z)*
            HPL[{2, 0, 0}, z] + (88 - 64/z - 44*z)*HPL[{2, 1, 0}, z] + 
           (88 - 64/z - 44*z)*HPL[{2, 1, 1}, z] - 26*(-2 + z)*
            HPL[{0, 0, 0, 0}, z] + (48 - 48/z - 24*z)*HPL[{1, 0, 0, 0}, z] + 
           (64 - 64/z - 32*z)*HPL[{1, 1, 0, 0}, z] + (64 - 64/z - 32*z)*
            HPL[{1, 1, 1, 0}, z] + (56 - 56/z - 28*z)*HPL[{1, 1, 1, 1}, z] + 
           (HPL[{1}, z]*(Pi^2*(60 - 80*z + 27*z^2) + 6*(-159 + 
                z*(202 - 32*Zeta[3]) + 32*Zeta[3] + z^2*(-41 + 16*Zeta[3]))))/
            (6*z) + (HPL[{0}, z]*(Pi^2*(24 - 15*z + 19*z^2) + 
              3*(-95 - 40*z*(-3 + Zeta[3]) + 16*Zeta[3] + 
                z^2*(-26 + 20*Zeta[3]))))/(3*z) + 
           (-15*Pi^2*(-89 + 85*z + z^2) - 4*Pi^4*(11 - 18*z + 9*z^2) + 
             45*(-319 + z*(436 - 48*Zeta[3]) + 48*Zeta[3] + z^2*
                (-81 + 44*Zeta[3])))/(90*z))*\[Delta][t]) + 
       CA*CF*((((-450 + 316*z + 10*z^2 - 352*z^3 + 24*Pi^2*(5 - z + 4*z^2))/
              (9*z) + (304 - 124/z + 40*z + (112*z^2)/3)*HPL[{0}, z] + 
             (4*(94 - 115/z + 16*z + 12*z^2)*HPL[{1}, z])/3 + 
             (-96/z - 72*z)*HPL[{2}, z] - (16*(2 + 2*z + z^2)*HPL[{-1, 0}, 
                z])/z + 8*(-8 - 8/z - 9*z)*HPL[{0, 0}, z] + 
             (96 - 96/z - 48*z)*HPL[{1, 0}, z] + (96 - 96/z - 48*z)*
              HPL[{1, 1}, z])*L[1, t/\[Mu]^2] + (-92 + 106/z - 8*z^2 + 
             (-8 + 56/z + 40*z)*HPL[{0}, z] + 28*(-2 + 2/z + z)*HPL[{1}, z])*
            L[2, t/\[Mu]^2] - (40*(2 - 2*z + z^2)*L[3, t/\[Mu]^2])/(3*z) + 
           L[0, t/\[Mu]^2]*((-4*Pi^2*(2 + 2*z + z^2)*HPL[{-1}, z])/z + 
             (2*(761 + 436*z + 247*z^2 + 352*z^3 - 6*Pi^2*(13 - 3*z + 
                  11*z^2))*HPL[{0}, z])/(9*z) - (2*(79 - 146*z + 91*z^2 - 
                176*z^3 + 39*Pi^2*(2 - 2*z + z^2))*HPL[{1}, z])/(9*z) - 
             (4*(-49 + 184*z + 52*z^2 + 28*z^3)*HPL[{2}, z])/(3*z) + 
             (48 + 80/z + 80*z)*HPL[{3}, z] + 16*(2 + 2/z + z)*
              HPL[{-2, 0}, z] - 8*z*HPL[{-1, 0}, z] + 16*(2 + 2/z + z)*
              HPL[{-1, 2}, z] + (-432 + 124/z - 44*z - (176*z^2)/3)*
              HPL[{0, 0}, z] - (4*(-115 + 94*z + 16*z^2 + 12*z^3)*HPL[{1, 0}, 
                z])/(3*z) + 4*(-24 + 31/z - 9*z - 4*z^2)*HPL[{1, 1}, z] + 
             48*(-2 + 2/z + z)*HPL[{1, 2}, z] + (48*(1 + z + z^2)*HPL[{2, 0}, 
                z])/z + (96/z + 72*z)*HPL[{2, 1}, z] - 
             (16*(2 + 2*z + z^2)*HPL[{-1, -1, 0}, z])/z + 32*(2 + 2/z + z)*
              HPL[{-1, 0, 0}, z] + 8*(16 + 2/z + 7*z)*HPL[{0, 0, 0}, z] + 
             48*(-2 + 2/z + z)*HPL[{1, 0, 0}, z] + 40*(-2 + 2/z + z)*
              HPL[{1, 1, 0}, z] + 48*(-2 + 2/z + z)*HPL[{1, 1, 1}, z] + 
             (7643 - 1216*z^3 + 3*Pi^2*(-45 + 322*z + 100*z^2 + 52*z^3) + z^2*
                (1043 - 2880*Zeta[3]) - 4896*Zeta[3] + z*(-6550 + 
                 5328*Zeta[3]))/(27*z)))/\[Mu]^2 + 
         ((4*Pi^2*(2 + 2*z + z^2)*HPL[{-2}, z])/z + 
           (2*(-457 - 740*z - 161*z^2 - 352*z^3 + 6*Pi^2*(9 + z + 7*z^2))*
             HPL[{2}, z])/(9*z) + (4*(-49 + 280*z + 61*z^2 + 44*z^3)*
             HPL[{3}, z])/(3*z) + (-80 - 64/z - 80*z)*HPL[{4}, z] - 
           (16*(2 + 2*z + z^2)*HPL[{-3, 0}, z])/z + 8*z*HPL[{-2, 0}, z] - 
           (16*(2 + 2*z + z^2)*HPL[{-2, 2}, z])/z - 
           (4*Pi^2*(2 + 2*z + z^2)*HPL[{-1, -1}, z])/z + 
           (6*Pi^2*(2 + 2*z + z^2)*HPL[{-1, 0}, z])/z + 8*z*HPL[{-1, 2}, z] - 
           (32*(2 + 2*z + z^2)*HPL[{-1, 3}, z])/z - 
           (2*(761 + 1087*z + 217*z^2 + 528*z^3 + Pi^2*(-72 + 6*z - 66*z^2))*
             HPL[{0, 0}, z])/(9*z) + (2*(79 - 146*z + 91*z^2 - 176*z^3 + 
              45*Pi^2*(2 - 2*z + z^2))*HPL[{1, 0}, z])/(9*z) + 
           ((462 - 596*z + 268*z^2 - 352*z^3 + 78*Pi^2*(2 - 2*z + z^2))*
             HPL[{1, 1}, z])/(9*z) + (96 - 124/z + 40*z + 16*z^2)*
            HPL[{1, 2}, z] - (56*(2 - 2*z + z^2)*HPL[{1, 3}, z])/z + 
           (4*(-49 + 184*z + 46*z^2 + 28*z^3)*HPL[{2, 0}, z])/(3*z) + 
           (216 - 36/z + 88*z + (112*z^2)/3)*HPL[{2, 1}, z] + 
           8*(-4 - 8/z - 7*z)*HPL[{2, 2}, z] + (-96 - 32/z - 56*z)*
            HPL[{3, 0}, z] + (-32 - 96/z - 88*z)*HPL[{3, 1}, z] + 
           16*(2 + 2/z + z)*HPL[{-2, -1, 0}, z] - 
           (32*(2 + 2*z + z^2)*HPL[{-2, 0, 0}, z])/z + 16*(2 + 2/z + z)*
            HPL[{-1, -2, 0}, z] - 8*z*HPL[{-1, -1, 0}, z] + 
           16*(2 + 2/z + z)*HPL[{-1, -1, 2}, z] + 16*z*HPL[{-1, 0, 0}, z] - 
           (16*(2 + 2*z + z^2)*HPL[{-1, 2, 0}, z])/z - 
           (16*(2 + 2*z + z^2)*HPL[{-1, 2, 1}, z])/z + 
           (496 - 124/z + 42*z + (208*z^2)/3)*HPL[{0, 0, 0}, z] + 
           (4*(-71 + 46*z + 31*z^2 + 4*z^3)*HPL[{1, 0, 0}, z])/(3*z) + 
           4*(24 - 31/z + 9*z + 4*z^2)*HPL[{1, 1, 0}, z] + 
           (2*(122 - 164/z + 71*z + 24*z^2)*HPL[{1, 1, 1}, z])/3 + 
           (96 - 96/z - 48*z)*HPL[{1, 1, 2}, z] + (80 - 80/z - 40*z)*
            HPL[{1, 2, 0}, z] - (52*(2 - 2*z + z^2)*HPL[{1, 2, 1}, z])/z - 
           8*(8 + 3*z)*HPL[{2, 0, 0}, z] - (16*(5 + z + 4*z^2)*
             HPL[{2, 1, 0}, z])/z + (8 - 104/z - 76*z)*HPL[{2, 1, 1}, z] - 
           (16*(2 + 2*z + z^2)*HPL[{-1, -1, -1, 0}, z])/z + 
           32*(2 + 2/z + z)*HPL[{-1, -1, 0, 0}, z] - 
           (40*(2 + 2*z + z^2)*HPL[{-1, 0, 0, 0}, z])/z + 4*(-46 + 8/z - 9*z)*
            HPL[{0, 0, 0, 0}, z] + (88 - 88/z - 44*z)*HPL[{1, 0, 0, 0}, z] + 
           (48 - 48/z - 24*z)*HPL[{1, 1, 0, 0}, z] + (80 - 80/z - 40*z)*
            HPL[{1, 1, 1, 0}, z] - (52*(2 - 2*z + z^2)*HPL[{1, 1, 1, 1}, z])/
            z + HPL[{-1}, z]*(-2*Pi^2*z + (28*(2 + 2*z + z^2)*Zeta[3])/z) + 
           (HPL[{1}, z]*(-5811 + 1216*z^3 - 3*Pi^2*(-155 + 120*z + 51*z^2 + 
                20*z^3) + z*(4718 - 3168*Zeta[3]) + 3168*Zeta[3] + 
              11*z^2*(-53 + 144*Zeta[3])))/(27*z) + 
           (HPL[{0}, z]*(-4339 + 2432*z^3 - 3*Pi^2*(-67 + 472*z + 115*z^2 + 
                76*z^3) + z*(9214 - 4032*Zeta[3]) + 4032*Zeta[3] + 
              z^2*(-431 + 2664*Zeta[3])))/(27*z) + 
           (-9*Pi^4*(10 + 126*z + 33*z^2) + 15*Pi^2*(833 + 1520*z + 299*z^2 + 
               616*z^3) - 5*(4113 - 8640*Zeta[3] + 64*z^3*(119 + 
                 54*Zeta[3]) + z^2*(-18251 + 10368*Zeta[3]) + 2*z*
                (6017 + 12744*Zeta[3])))/(810*z))*\[Delta][t])) + 
     \[Epsilon]^2*
      (CF*nf*TF*((((-36*Pi^2*(2 - 2*z + z^2) + 32*(56 - 56*z + 13*z^2))/
              (27*z) + (16*(40 - 40*z + 11*z^2)*HPL[{0}, z])/(9*z) + 
             (16*(20 - 20*z + 7*z^2)*HPL[{1}, z])/(9*z) + 16*(-2 + 2/z + z)*
              HPL[{2}, z] + (112*(2 - 2*z + z^2)*HPL[{0, 0}, z])/(3*z) + 
             16*(-2 + 2/z + z)*HPL[{1, 0}, z] + (16*(2 - 2*z + z^2)*HPL[
                {1, 1}, z])/(3*z))*L[1, t/\[Mu]^2] + 
           ((-8*(40 - 40*z + 11*z^2))/(9*z) - (56*(2 - 2*z + z^2)*HPL[{0}, 
                z])/(3*z) + (16 - 16/z - 8*z)*HPL[{1}, z])*L[2, t/\[Mu]^2] + 
           (56*(2 - 2*z + z^2)*L[3, t/\[Mu]^2])/(9*z) + L[0, t/\[Mu]^2]*
            ((4*(9*Pi^2*(2 - 2*z + z^2) - 8*(56 - 56*z + 13*z^2))*HPL[{0}, 
                z])/(27*z) + (4*(3*Pi^2*(2 - 2*z + z^2) - 4*(56 - 56*z + 
                  13*z^2))*HPL[{1}, z])/(27*z) - (16*(20 - 20*z + 7*z^2)*HPL[
                {2}, z])/(9*z) + (32 - 32/z - 16*z)*HPL[{3}, z] - 
             (16*(40 - 40*z + 11*z^2)*HPL[{0, 0}, z])/(9*z) - 
             (16*(20 - 20*z + 7*z^2)*HPL[{1, 0}, z])/(9*z) - 
             (80*(2 - 2*z + z^2)*HPL[{1, 1}, z])/(9*z) - 
             (16*(2 - 2*z + z^2)*HPL[{1, 2}, z])/(3*z) + (32 - 32/z - 16*z)*
              HPL[{2, 0}, z] - (16*(2 - 2*z + z^2)*HPL[{2, 1}, z])/(3*z) - 
             (112*(2 - 2*z + z^2)*HPL[{0, 0, 0}, z])/(3*z) + 
             (32 - 32/z - 16*z)*HPL[{1, 0, 0}, z] - (16*(2 - 2*z + z^2)*HPL[
                {1, 1, 0}, z])/(3*z) + (4*(3*Pi^2*(20 - 20*z + 7*z^2) + 
                4*(-328 + z*(328 - 126*Zeta[3]) + 126*Zeta[3] + 
                  z^2*(-80 + 63*Zeta[3]))))/(81*z)))/\[Mu]^2 + 
         (((-12*Pi^2*(2 - 2*z + z^2) + 16*(56 - 56*z + 13*z^2))*HPL[{2}, z])/
            (27*z) + (16*(20 - 20*z + 7*z^2)*HPL[{3}, z])/(9*z) + 
           16*(-2 + 2/z + z)*HPL[{4}, z] + ((-36*Pi^2*(2 - 2*z + z^2) + 
              32*(56 - 56*z + 13*z^2))*HPL[{0, 0}, z])/(27*z) + 
           ((-12*Pi^2*(2 - 2*z + z^2) + 16*(56 - 56*z + 13*z^2))*
             HPL[{1, 0}, z])/(27*z) + (8*(56 - 56*z + 13*z^2)*HPL[{1, 1}, z])/
            (27*z) + (80*(2 - 2*z + z^2)*HPL[{1, 2}, z])/(9*z) + 
           (16*(2 - 2*z + z^2)*HPL[{1, 3}, z])/(3*z) + 
           (16*(20 - 20*z + 7*z^2)*HPL[{2, 0}, z])/(9*z) + 
           (80*(2 - 2*z + z^2)*HPL[{2, 1}, z])/(9*z) + 
           (16*(2 - 2*z + z^2)*HPL[{2, 2}, z])/(3*z) + 16*(-2 + 2/z + z)*
            HPL[{3, 0}, z] + (16*(2 - 2*z + z^2)*HPL[{3, 1}, z])/(3*z) + 
           (16*(40 - 40*z + 11*z^2)*HPL[{0, 0, 0}, z])/(9*z) + 
           (16*(20 - 20*z + 7*z^2)*HPL[{1, 0, 0}, z])/(9*z) + 
           (80*(2 - 2*z + z^2)*HPL[{1, 1, 0}, z])/(9*z) + 
           (16*(5 - 5*z + 4*z^2)*HPL[{1, 1, 1}, z])/(9*z) + 
           (16*(2 - 2*z + z^2)*HPL[{1, 2, 0}, z])/(3*z) + 16*(-2 + 2/z + z)*
            HPL[{2, 0, 0}, z] + (16*(2 - 2*z + z^2)*HPL[{2, 1, 0}, z])/
            (3*z) + (112*(2 - 2*z + z^2)*HPL[{0, 0, 0, 0}, z])/(3*z) + 
           16*(-2 + 2/z + z)*HPL[{1, 0, 0, 0}, z] + 
           (16*(2 - 2*z + z^2)*HPL[{1, 1, 0, 0}, z])/(3*z) - 
           (8*(2 - 2*z + z^2)*HPL[{1, 1, 1, 1}, z])/(3*z) - 
           (171*Pi^4*(2 - 2*z + z^2) + 120*Pi^2*(56 - 56*z + 13*z^2) + 
             160*(-976 + z*(976 - 360*Zeta[3]) + 360*Zeta[3] + 11*z^2*
                (-22 + 9*Zeta[3])))/(2430*z) - 
           (4*HPL[{1}, z]*(15*Pi^2*(2 - 2*z + z^2) + 4*(-164 + 
                z*(164 - 54*Zeta[3]) + 54*Zeta[3] + z^2*(-40 + 27*Zeta[3]))))/
            (81*z) - (4*HPL[{0}, z]*(3*Pi^2*(20 - 20*z + 7*z^2) + 
              4*(-328 + z*(328 - 126*Zeta[3]) + 126*Zeta[3] + 
                z^2*(-80 + 63*Zeta[3]))))/(81*z))*\[Delta][t]) + 
       CF^2*(((-48 + Pi^2*(14 - 28/(3*z) - 7*z) + 35/z - 14*z + 
             (2 + 21*z)*HPL[{0}, z] + (-76 + 48/z + 19*z)*HPL[{1}, z] + 
             (-84 + 56/z + 42*z)*HPL[{2}, z] + 22*(-2 + z)*HPL[{0, 0}, z] + 
             28*(-2 + 2/z + z)*HPL[{1, 0}, z] + 40*(-2 + 2/z + z)*
              HPL[{1, 1}, z])*L[2, t/\[Mu]^2] + ((-7*(-4 + z))/3 - 
             (14*(-2 + z)*HPL[{0}, z])/3 - (28*(2 - 2*z + z^2)*HPL[{1}, z])/
              (3*z))*L[3, t/\[Mu]^2] + L[1, t/\[Mu]^2]*
            (((6*(-35 + 36*z + 24*z^2) + Pi^2*(56 - 94*z + 47*z^2))*HPL[{0}, 
                z])/(3*z) + ((34*Pi^2*(2 - 2*z + z^2) - 6*(99 - 112*z + 
                  6*z^2))*HPL[{1}, z])/(3*z) + (92 - 96/z - 66*z)*
              HPL[{2}, z] + 4*(50 - 28/z - 25*z)*HPL[{3}, z] - 
             18*(2 + 3*z)*HPL[{0, 0}, z] + (152 - 96/z - 38*z)*
              HPL[{1, 0}, z] + (200 - 144/z - 54*z)*HPL[{1, 1}, z] - 
             (80*(2 - 2*z + z^2)*HPL[{1, 2}, z])/z + 28*(6 - 4/z - 3*z)*
              HPL[{2, 0}, z] + 4*(54 - 40/z - 27*z)*HPL[{2, 1}, z] - 
             52*(-2 + z)*HPL[{0, 0, 0}, z] - (56*(2 - 2*z + z^2)*HPL[
                {1, 0, 0}, z])/z - (80*(2 - 2*z + z^2)*HPL[{1, 1, 0}, z])/z - 
             (88*(2 - 2*z + z^2)*HPL[{1, 1, 1}, z])/z + 
             (Pi^2*(96 - 80*z + 63*z^2) + 6*(-199 + z*(286 - 80*Zeta[3]) + 
                 48*Zeta[3] + z^2*(-51 + 40*Zeta[3])))/(6*z)) + 
           L[0, t/\[Mu]^2]*((-200 + Pi^2*(30 - 68/(3*z) - 15*z) + 198/z - 8*
                z)*HPL[{2}, z] + (-60 + 96/z + 78*z)*HPL[{3}, z] + 
             4*(-54 + 28/z + 27*z)*HPL[{4}, z] - 
             ((7*Pi^2*(8 - 14*z + 7*z^2) + 6*(-35 + 31*z + 29*z^2))*HPL[
                {0, 0}, z])/(3*z) + ((-34*Pi^2*(2 - 2*z + z^2) + 
                6*(99 - 112*z + 6*z^2))*HPL[{1, 0}, z])/(3*z) + 
             ((262 - 288*z + 32*z^2 - 12*Pi^2*(2 - 2*z + z^2))*HPL[{1, 1}, 
                z])/z + (-200 + 144/z + 54*z)*HPL[{1, 2}, z] + 
             (80*(2 - 2*z + z^2)*HPL[{1, 3}, z])/z + (-92 + 96/z + 66*z)*
              HPL[{2, 0}, z] + (-140 + 144/z + 82*z)*HPL[{2, 1}, z] + 
             4*(-54 + 40/z + 27*z)*HPL[{2, 2}, z] + 4*(-50 + 28/z + 25*z)*
              HPL[{3, 0}, z] + 4*(-62 + 40/z + 31*z)*HPL[{3, 1}, z] + 
             (52 + 60*z)*HPL[{0, 0, 0}, z] + (-152 + 96/z + 38*z)*
              HPL[{1, 0, 0}, z] + (-200 + 144/z + 54*z)*HPL[{1, 1, 0}, z] + 
             (-224 + 168/z + 66*z)*HPL[{1, 1, 1}, z] + 
             (88*(2 - 2*z + z^2)*HPL[{1, 1, 2}, z])/z + 
             (80*(2 - 2*z + z^2)*HPL[{1, 2, 0}, z])/z + 
             (88*(2 - 2*z + z^2)*HPL[{1, 2, 1}, z])/z + 28*(-6 + 4/z + 3*z)*
              HPL[{2, 0, 0}, z] + 4*(-54 + 40/z + 27*z)*HPL[{2, 1, 0}, z] + 
             4*(-58 + 44/z + 29*z)*HPL[{2, 1, 1}, z] + 56*(-2 + z)*
              HPL[{0, 0, 0, 0}, z] + (56*(2 - 2*z + z^2)*HPL[{1, 0, 0, 0}, 
                z])/z + (80*(2 - 2*z + z^2)*HPL[{1, 1, 0, 0}, z])/z + 
             (88*(2 - 2*z + z^2)*HPL[{1, 1, 1, 0}, z])/z + 
             (88*(2 - 2*z + z^2)*HPL[{1, 1, 1, 1}, z])/z + 
             (HPL[{1}, z]*(1962 + Pi^2*(-120 + 164*z - 43*z^2) + 
                z^2*(498 - 256*Zeta[3]) - 512*Zeta[3] + 4*z*(-621 + 
                  128*Zeta[3])))/(6*z) + (HPL[{0}, z]*(1194 + 
                Pi^2*(-96 + 62*z - 67*z^2) + z^2*(318 - 296*Zeta[3]) - 
                288*Zeta[3] + 4*z*(-375 + 148*Zeta[3])))/(6*z) + 
             (15*Pi^2*(-183 + 178*z) + 4*Pi^4*(23 - 36*z + 18*z^2) - 15*
                (z*(2670 - 304*Zeta[3]) + 3*(-655 + 96*Zeta[3]) + 
                 z^2*(-489 + 220*Zeta[3])))/(90*z)))/\[Mu]^2 + 
         (((17*Pi^2*(4 - 6*z + 3*z^2) + 6*(-99 + 95*z + 9*z^2))*HPL[{3}, z])/
            (3*z) + (44 - 96/z - 84*z)*HPL[{4}, z] - 
           (112*(-1 + z)^2*HPL[{5}, z])/z + ((-262 + 288*z - 32*z^2 + 
              12*Pi^2*(2 - 2*z + z^2))*HPL[{1, 2}, z])/z + 
           (200 - 144/z - 54*z)*HPL[{1, 3}, z] - (80*(2 - 2*z + z^2)*
             HPL[{1, 4}, z])/z + (200 - 198/z + 8*z + 
             Pi^2*(-30 + 68/(3*z) + 15*z))*HPL[{2, 0}, z] + 
           ((-786 + 792*z - 36*z^2 + Pi^2*(72 - 94*z + 47*z^2))*
             HPL[{2, 1}, z])/(3*z) + (140 - 144/z - 82*z)*HPL[{2, 2}, z] + 
           4*(54 - 40/z - 27*z)*HPL[{2, 3}, z] + (60 - 96/z - 78*z)*
            HPL[{3, 0}, z] + (108 - 144/z - 94*z)*HPL[{3, 1}, z] + 
           4*(62 - 40/z - 31*z)*HPL[{3, 2}, z] + 4*(54 - 28/z - 27*z)*
            HPL[{4, 0}, z] + 4*(66 - 40/z - 33*z)*HPL[{4, 1}, z] + 
           ((2*Pi^2*(28 - 50*z + 25*z^2) + 3*(-70 + 57*z + 63*z^2))*
             HPL[{0, 0, 0}, z])/(3*z) + ((34*Pi^2*(2 - 2*z + z^2) - 
              6*(99 - 112*z + 6*z^2))*HPL[{1, 0, 0}, z])/(3*z) + 
           ((-262 + 288*z - 32*z^2 + 12*Pi^2*(2 - 2*z + z^2))*
             HPL[{1, 1, 0}, z])/z + ((-294 + 320*z - 42*z^2 + 
              12*Pi^2*(2 - 2*z + z^2))*HPL[{1, 1, 1}, z])/z + 
           (224 - 168/z - 66*z)*HPL[{1, 1, 2}, z] - 
           (88*(2 - 2*z + z^2)*HPL[{1, 1, 3}, z])/z + (200 - 144/z - 54*z)*
            HPL[{1, 2, 0}, z] + (224 - 168/z - 66*z)*HPL[{1, 2, 1}, z] - 
           (88*(2 - 2*z + z^2)*HPL[{1, 2, 2}, z])/z - 
           (80*(2 - 2*z + z^2)*HPL[{1, 3, 0}, z])/z - 
           (88*(2 - 2*z + z^2)*HPL[{1, 3, 1}, z])/z + (92 - 96/z - 66*z)*
            HPL[{2, 0, 0}, z] + (140 - 144/z - 82*z)*HPL[{2, 1, 0}, z] + 
           (164 - 168/z - 94*z)*HPL[{2, 1, 1}, z] + 4*(58 - 44/z - 29*z)*
            HPL[{2, 1, 2}, z] + 4*(54 - 40/z - 27*z)*HPL[{2, 2, 0}, z] + 
           4*(58 - 44/z - 29*z)*HPL[{2, 2, 1}, z] + 4*(50 - 28/z - 25*z)*
            HPL[{3, 0, 0}, z] + 4*(62 - 40/z - 31*z)*HPL[{3, 1, 0}, z] + 
           44*(6 - 4/z - 3*z)*HPL[{3, 1, 1}, z] + (-60 - 63*z)*
            HPL[{0, 0, 0, 0}, z] + (152 - 96/z - 38*z)*HPL[{1, 0, 0, 0}, z] + 
           (200 - 144/z - 54*z)*HPL[{1, 1, 0, 0}, z] + (224 - 168/z - 66*z)*
            HPL[{1, 1, 1, 0}, z] + (236 - 180/z - 76*z)*HPL[{1, 1, 1, 1}, 
             z] - (88*(2 - 2*z + z^2)*HPL[{1, 1, 1, 2}, z])/z - 
           (88*(2 - 2*z + z^2)*HPL[{1, 1, 2, 0}, z])/z - 
           (88*(2 - 2*z + z^2)*HPL[{1, 1, 2, 1}, z])/z - 
           (80*(2 - 2*z + z^2)*HPL[{1, 2, 0, 0}, z])/z - 
           (88*(2 - 2*z + z^2)*HPL[{1, 2, 1, 0}, z])/z - 
           (88*(2 - 2*z + z^2)*HPL[{1, 2, 1, 1}, z])/z + 28*(6 - 4/z - 3*z)*
            HPL[{2, 0, 0, 0}, z] + 4*(54 - 40/z - 27*z)*HPL[{2, 1, 0, 0}, 
             z] + 4*(58 - 44/z - 29*z)*HPL[{2, 1, 1, 0}, z] + 
           4*(58 - 44/z - 29*z)*HPL[{2, 1, 1, 1}, z] - 58*(-2 + z)*
            HPL[{0, 0, 0, 0, 0}, z] - (56*(2 - 2*z + z^2)*
             HPL[{1, 0, 0, 0, 0}, z])/z - (80*(2 - 2*z + z^2)*
             HPL[{1, 1, 0, 0, 0}, z])/z - (88*(2 - 2*z + z^2)*
             HPL[{1, 1, 1, 0, 0}, z])/z - (88*(2 - 2*z + z^2)*
             HPL[{1, 1, 1, 1, 0}, z])/z - (84*(2 - 2*z + z^2)*
             HPL[{1, 1, 1, 1, 1}, z])/z + (HPL[{2}, z]*(-1962 + 
              Pi^2*(120 - 118*z + 63*z^2) + 512*Zeta[3] + 30*z^2*(-17 + 
                12*Zeta[3]) - 36*z*(-63 + 20*Zeta[3])))/(6*z) + 
           (HPL[{0, 0}, z]*(-597 + Pi^2*(48 - 27*z + 35*z^2) + 144*Zeta[3] - 
              8*z*(-87 + 41*Zeta[3]) + 2*z^2*(-81 + 82*Zeta[3])))/(3*z) + 
           (HPL[{1, 0}, z]*(-1962 + Pi^2*(120 - 164*z + 43*z^2) + 
              z*(2484 - 512*Zeta[3]) + 512*Zeta[3] + z^2*(-498 + 
                256*Zeta[3])))/(6*z) + (HPL[{1, 1}, z]*(-2346 + 
              Pi^2*(132 - 176*z + 49*z^2) + z*(2868 - 608*Zeta[3]) + 
              608*Zeta[3] + z^2*(-594 + 304*Zeta[3])))/(6*z) + 
           (HPL[{0}, z]*(Pi^4*(-368 + 522*z - 261*z^2) - 60*Pi^2*(-183 + 
                175*z + 5*z^2) + 60*(-4*z*(-615 + 46*Zeta[3]) + 
                3*z^2*(-165 + 92*Zeta[3]) + 3*(-655 + 96*Zeta[3]))))/
            (360*z) + (HPL[{1}, z]*(-73*Pi^4*(2 - 2*z + z^2) + 
              30*Pi^2*(215 - 234*z + 30*z^2) + 30*(-2733 + 
                z*(3438 - 688*Zeta[3]) + 480*Zeta[3] + z^2*(-681 + 
                  196*Zeta[3]))))/(180*z) + (Pi^4*(-576 + 292*z - 269*z^2) - 
             20*Pi^2*(-1677 + z*(1854 - 720*Zeta[3]) + 464*Zeta[3] + 15*z^2*
                (-29 + 24*Zeta[3])) - 60*(5469 - 1288*Zeta[3] + z^2*
                (1365 + 64*Zeta[3] - 336*Zeta[5]) - 384*Zeta[5] + 42*z*
                (-173 + 32*Zeta[3] + 16*Zeta[5])))/(720*z))*\[Delta][t]) + 
       CA*CF*((((513 - 394*z - 61*z^2 + 352*z^3 - 3*Pi^2*(50 - 10*z + 
                 39*z^2))/(9*z) - (2*(-217 + 508*z + 70*z^2 + 60*z^3)*HPL[
                {0}, z])/(3*z) + (-156 + 566/(3*z) - 24*z - (56*z^2)/3)*
              HPL[{1}, z] + (-8 + 120/z + 88*z)*HPL[{2}, z] + 
             16*(2 + 2/z + z)*HPL[{-1, 0}, z] + (56 + 88/z + 88*z)*
              HPL[{0, 0}, z] + (60*(2 - 2*z + z^2)*HPL[{1, 0}, z])/z + 
             (60*(2 - 2*z + z^2)*HPL[{1, 1}, z])/z)*L[2, t/\[Mu]^2] + 
           ((2*(-371 + 322*z + 10*z^2 + 28*z^3))/(9*z) + 
             (4*(8 - 36/z - 25*z)*HPL[{0}, z])/3 + (48 - 48/z - 24*z)*
              HPL[{1}, z])*L[3, t/\[Mu]^2] + (25*(2 - 2*z + z^2)*
             L[4, t/\[Mu]^2])/(3*z) + L[1, t/\[Mu]^2]*
            ((8*Pi^2*(2 + 2*z + z^2)*HPL[{-1}, z])/z - 
             (2*(1585 + 830*z + 443*z^2 + 704*z^3 - 3*Pi^2*(60 - 16*z + 
                  49*z^2))*HPL[{0}, z])/(9*z) + (2*(95 - 214*z + 233*z^2 - 
                352*z^3 + 90*Pi^2*(2 - 2*z + z^2))*HPL[{1}, z])/(9*z) + 
             (560 - 172/z + 144*z + 80*z^2)*HPL[{2}, z] + 
             (-96 - 192/z - 184*z)*HPL[{3}, z] - (32*(2 + 2*z + z^2)*HPL[
                {-2, 0}, z])/z + 16*z*HPL[{-1, 0}, z] - 
             (32*(2 + 2*z + z^2)*HPL[{-1, 2}, z])/z + 
             (4*(-217 + 700*z + 70*z^2 + 92*z^3)*HPL[{0, 0}, z])/(3*z) + 
             (4*(234 - 283/z + 30*z + 28*z^2)*HPL[{1, 0}, z])/3 + 
             (4*(-239 + 190*z + 52*z^2 + 28*z^3)*HPL[{1, 1}, z])/(3*z) - 
             (112*(2 - 2*z + z^2)*HPL[{1, 2}, z])/z + (-96 - 128/z - 120*z)*
              HPL[{2, 0}, z] - (56*(4 + 3*z^2)*HPL[{2, 1}, z])/z + 
             32*(2 + 2/z + z)*HPL[{-1, -1, 0}, z] - (64*(2 + 2*z + z^2)*HPL[
                {-1, 0, 0}, z])/z + 8*(-32 - 8/z - 17*z)*HPL[{0, 0, 0}, z] - 
             (112*(2 - 2*z + z^2)*HPL[{1, 0, 0}, z])/z - 
             (96*(2 - 2*z + z^2)*HPL[{1, 1, 0}, z])/z - 
             (112*(2 - 2*z + z^2)*HPL[{1, 1, 1}, z])/z + 
             (-15763 + 2432*z^3 - 9*Pi^2*(-33 + 234*z + 74*z^2 + 36*z^3) + 
               10512*Zeta[3] - 2*z*(-6775 + 5688*Zeta[3]) + z^2*
                (-2059 + 6120*Zeta[3]))/(27*z)) + L[0, t/\[Mu]^2]*
            ((-8*Pi^2*(2 + 2*z + z^2)*HPL[{-2}, z])/z + 
             (2*(977 + 1438*z + 271*z^2 + 704*z^3 - 6*Pi^2*(21 + z + 16*z^2))*
               HPL[{2}, z])/(9*z) + (-816 + 172/z - 160*z - (368*z^2)/3)*
              HPL[{3}, z] + 16*(11 + 9/z + 11*z)*HPL[{4}, z] + 
             32*(2 + 2/z + z)*HPL[{-3, 0}, z] - 16*z*HPL[{-2, 0}, z] + 
             32*(2 + 2/z + z)*HPL[{-2, 2}, z] + (8*Pi^2*(2 + 2*z + z^2)*HPL[
                {-1, -1}, z])/z - (12*Pi^2*(2 + 2*z + z^2)*HPL[{-1, 0}, z])/
              z - 16*z*HPL[{-1, 2}, z] + (64*(2 + 2*z + z^2)*HPL[{-1, 3}, z])/
              z + ((3170 + 4264*z + 766*z^2 + 2112*z^3 - 36*Pi^2*
                 (9 - z + 8*z^2))*HPL[{0, 0}, z])/(9*z) - 
             (2*(95 - 214*z + 233*z^2 - 352*z^3 + 99*Pi^2*(2 - 2*z + z^2))*
               HPL[{1, 0}, z])/(9*z) - (2*(399 - 518*z + 319*z^2 - 352*z^3 + 
                87*Pi^2*(2 - 2*z + z^2))*HPL[{1, 1}, z])/(9*z) - 
             (4*(-239 + 190*z + 52*z^2 + 28*z^3)*HPL[{1, 2}, z])/(3*z) + 
             (120*(2 - 2*z + z^2)*HPL[{1, 3}, z])/z + 
             (-560 + 172/z - 120*z - 80*z^2)*HPL[{2, 0}, z] - 
             (4*(-85 + 376*z + 130*z^2 + 60*z^3)*HPL[{2, 1}, z])/(3*z) + 
             16*(5 + 9/z + 8*z)*HPL[{2, 2}, z] + 16*(13 + 5/z + 8*z)*
              HPL[{3, 0}, z] + (80 + 208/z + 192*z)*HPL[{3, 1}, z] - 
             (32*(2 + 2*z + z^2)*HPL[{-2, -1, 0}, z])/z + 
             (64*(2 + 2*z + z^2)*HPL[{-2, 0, 0}, z])/z - 
             (32*(2 + 2*z + z^2)*HPL[{-1, -2, 0}, z])/z + 
             16*z*HPL[{-1, -1, 0}, z] - (32*(2 + 2*z + z^2)*HPL[{-1, -1, 2}, 
                z])/z - 32*z*HPL[{-1, 0, 0}, z] + 32*(2 + 2/z + z)*
              HPL[{-1, 2, 0}, z] + 32*(2 + 2/z + z)*HPL[{-1, 2, 1}, z] - 
             (4*(-217 + 796*z + 61*z^2 + 108*z^3)*HPL[{0, 0, 0}, z])/(3*z) + 
             4*(-46 + 65/z - 18*z - 4*z^2)*HPL[{1, 0, 0}, z] - 
             (4*(-239 + 190*z + 46*z^2 + 28*z^3)*HPL[{1, 1, 0}, z])/(3*z) - 
             (28*(-31 + 24*z + 9*z^2 + 4*z^3)*HPL[{1, 1, 1}, z])/(3*z) + 
             (104*(2 - 2*z + z^2)*HPL[{1, 1, 2}, z])/z + 
             (88*(2 - 2*z + z^2)*HPL[{1, 2, 0}, z])/z + 
             (112*(2 - 2*z + z^2)*HPL[{1, 2, 1}, z])/z + 
             16*(9 + z^(-1) + 4*z)*HPL[{2, 0, 0}, z] + 16*(3 + 11/z + 9*z)*
              HPL[{2, 1, 0}, z] + (56*(4 + 3*z^2)*HPL[{2, 1, 1}, z])/z + 
             32*(2 + 2/z + z)*HPL[{-1, -1, -1, 0}, z] - 
             (64*(2 + 2*z + z^2)*HPL[{-1, -1, 0, 0}, z])/z + 
             (80*(2 + 2*z + z^2)*HPL[{-1, 0, 0, 0}, z])/z + 
             (384 - 48/z + 88*z)*HPL[{0, 0, 0, 0}, z] + 
             (96*(2 - 2*z + z^2)*HPL[{1, 0, 0, 0}, z])/z + 
             (56*(2 - 2*z + z^2)*HPL[{1, 1, 0, 0}, z])/z + 
             (88*(2 - 2*z + z^2)*HPL[{1, 1, 1, 0}, z])/z + 
             (112*(2 - 2*z + z^2)*HPL[{1, 1, 1, 1}, z])/z + 
             HPL[{-1}, z]*(4*Pi^2*z - (56*(2 + 2*z + z^2)*Zeta[3])/z) + 
             (HPL[{0}, z]*(9083 - 4864*z^3 + 9*Pi^2*(-55 + 332*z + 80*z^2 + 
                  52*z^3) + z^2*(835 - 5688*Zeta[3]) - 8640*Zeta[3] + 
                2*z*(-9439 + 4176*Zeta[3])))/(27*z) + 
             (HPL[{1}, z]*(12099 - 2432*z^3 + 3*Pi^2*(-363 + 286*z + 
                  106*z^2 + 44*z^3) + z^2*(1139 - 3456*Zeta[3]) - 
                6912*Zeta[3] + z*(-9886 + 6912*Zeta[3])))/(27*z) + 
             (9*Pi^4*(50 + 462*z + 129*z^2) - 30*Pi^2*(1729 + 3034*z + 
                 547*z^2 + 1232*z^3) + 10*(10737 - 21096*Zeta[3] + 
                 32*z^3*(476 + 225*Zeta[3]) + z^2*(-36583 + 21456*Zeta[3]) + 
                 z*(21638 + 54288*Zeta[3])))/(1620*z)))/\[Mu]^2 + 
         ((8*Pi^2*(2 + 2*z + z^2)*HPL[{-3}, z])/z + 
           ((6*Pi^2*(40 + 16*z + 37*z^2) - 2*(977 + 2740*z + 211*z^2 + 
                1056*z^3))*HPL[{3}, z])/(9*z) + 4*(236 - 43/z + 41*z + 
             36*z^2)*HPL[{4}, z] + (-240 - 96/z - 160*z)*HPL[{5}, z] - 
           (32*(2 + 2*z + z^2)*HPL[{-4, 0}, z])/z + 16*z*HPL[{-3, 0}, z] - 
           (32*(2 + 2*z + z^2)*HPL[{-3, 2}, z])/z - 
           (8*Pi^2*(2 + 2*z + z^2)*HPL[{-2, -1}, z])/z + 
           (12*Pi^2*(2 + 2*z + z^2)*HPL[{-2, 0}, z])/z + 
           16*z*HPL[{-2, 2}, z] - (64*(2 + 2*z + z^2)*HPL[{-2, 3}, z])/z - 
           (8*Pi^2*(2 + 2*z + z^2)*HPL[{-1, -2}, z])/z + 
           (4*Pi^2*(2 + 2*z + z^2)*HPL[{-1, 2}, z])/z + 
           32*z*HPL[{-1, 3}, z] - (80*(2 + 2*z + z^2)*HPL[{-1, 4}, z])/z + 
           (2*(399 - 518*z + 319*z^2 - 352*z^3 + 87*Pi^2*(2 - 2*z + z^2))*
             HPL[{1, 2}, z])/(9*z) + (4*(-151 + 94*z + 82*z^2 + 12*z^3)*
             HPL[{1, 3}, z])/(3*z) - (120*(2 - 2*z + z^2)*HPL[{1, 4}, z])/z - 
           (2*(977 + 1438*z + 271*z^2 + 704*z^3 - 3*Pi^2*(28 + 25*z^2))*
             HPL[{2, 0}, z])/(9*z) - (2*(673 + 1742*z + 185*z^2 + 704*z^3 - 
              6*Pi^2*(29 - 7*z + 20*z^2))*HPL[{2, 1}, z])/(9*z) + 
           (4*(-85 + 376*z + 118*z^2 + 60*z^3)*HPL[{2, 2}, z])/(3*z) + 
           (-96 - 64/z - 88*z)*HPL[{2, 3}, z] + (816 - 172/z + 136*z + 
             (368*z^2)/3)*HPL[{3, 0}, z] + (4*(-85 + 568*z + 148*z^2 + 
              92*z^3)*HPL[{3, 1}, z])/(3*z) + 8*(-20 - 16/z - 19*z)*
            HPL[{3, 2}, z] + 8*(-36 - 4/z - 15*z)*HPL[{4, 0}, z] + 
           8*(-16 - 24/z - 25*z)*HPL[{4, 1}, z] + 32*(2 + 2/z + z)*
            HPL[{-3, -1, 0}, z] - (64*(2 + 2*z + z^2)*HPL[{-3, 0, 0}, z])/z + 
           32*(2 + 2/z + z)*HPL[{-2, -2, 0}, z] - 16*z*HPL[{-2, -1, 0}, z] + 
           32*(2 + 2/z + z)*HPL[{-2, -1, 2}, z] + 32*z*HPL[{-2, 0, 0}, z] - 
           (32*(2 + 2*z + z^2)*HPL[{-2, 2, 0}, z])/z - 
           (32*(2 + 2*z + z^2)*HPL[{-2, 2, 1}, z])/z + 32*(2 + 2/z + z)*
            HPL[{-1, -3, 0}, z] - 16*z*HPL[{-1, -2, 0}, z] + 
           32*(2 + 2/z + z)*HPL[{-1, -2, 2}, z] + (8*Pi^2*(2 + 2*z + z^2)*
             HPL[{-1, -1, -1}, z])/z - (12*Pi^2*(2 + 2*z + z^2)*
             HPL[{-1, -1, 0}, z])/z - 16*z*HPL[{-1, -1, 2}, z] + 
           (64*(2 + 2*z + z^2)*HPL[{-1, -1, 3}, z])/z + 
           (40*Pi^2*(2 + 2*z + z^2)*HPL[{-1, 0, 0}, z])/(3*z) + 
           16*z*HPL[{-1, 2, 0}, z] + 16*z*HPL[{-1, 2, 1}, z] - 
           (32*(2 + 2*z + z^2)*HPL[{-1, 2, 2}, z])/z - 
           (64*(2 + 2*z + z^2)*HPL[{-1, 3, 0}, z])/z - 
           (64*(2 + 2*z + z^2)*HPL[{-1, 3, 1}, z])/z + 
           ((12*Pi^2*(24 + z + 23*z^2) - 2*(1585 + 2783*z + 353*z^2 + 
                1232*z^3))*HPL[{0, 0, 0}, z])/(9*z) + 
           (2*(-441 + 458*z - 79*z^2 - 176*z^3 + 99*Pi^2*(2 - 2*z + z^2))*
             HPL[{1, 0, 0}, z])/(9*z) + (2*(399 - 518*z + 319*z^2 - 352*z^3 + 
              72*Pi^2*(2 - 2*z + z^2))*HPL[{1, 1, 0}, z])/(9*z) + 
           (2*(551 - 670*z + 362*z^2 - 352*z^3 + 87*Pi^2*(2 - 2*z + z^2))*
             HPL[{1, 1, 1}, z])/(9*z) + (28*(-31 + 24*z + 9*z^2 + 4*z^3)*
             HPL[{1, 1, 2}, z])/(3*z) - (80*(2 - 2*z + z^2)*
             HPL[{1, 1, 3}, z])/z + (4*(-239 + 190*z + 46*z^2 + 28*z^3)*
             HPL[{1, 2, 0}, z])/(3*z) + (4*(168 - 217/z + 66*z + 28*z^2)*
             HPL[{1, 2, 1}, z])/3 - (104*(2 - 2*z + z^2)*HPL[{1, 2, 2}, z])/
            z - (96*(2 - 2*z + z^2)*HPL[{1, 3, 0}, z])/z - 
           (128*(2 - 2*z + z^2)*HPL[{1, 3, 1}, z])/z + 
           (560 - 172/z + 96*z + 80*z^2)*HPL[{2, 0, 0}, z] + 
           (4*(-85 + 376*z + 124*z^2 + 60*z^3)*HPL[{2, 1, 0}, z])/(3*z) + 
           (472 - 84/z + 192*z + 80*z^2)*HPL[{2, 1, 1}, z] - 
           (16*(13 + z + 10*z^2)*HPL[{2, 1, 2}, z])/z + (-128 - 96/z - 104*z)*
            HPL[{2, 2, 0}, z] + 8*(-8 - 20/z - 17*z)*HPL[{2, 2, 1}, z] + 
           8*(-32 + 4/z - 9*z)*HPL[{3, 0, 0}, z] + 8*(-16 - 20/z - 21*z)*
            HPL[{3, 1, 0}, z] + 8*(-8 - 28/z - 25*z)*HPL[{3, 1, 1}, z] - 
           (32*(2 + 2*z + z^2)*HPL[{-2, -1, -1, 0}, z])/z + 
           (64*(2 + 2*z + z^2)*HPL[{-2, -1, 0, 0}, z])/z - 
           (80*(2 + 2*z + z^2)*HPL[{-2, 0, 0, 0}, z])/z - 
           (32*(2 + 2*z + z^2)*HPL[{-1, -2, -1, 0}, z])/z + 
           (64*(2 + 2*z + z^2)*HPL[{-1, -2, 0, 0}, z])/z - 
           (32*(2 + 2*z + z^2)*HPL[{-1, -1, -2, 0}, z])/z + 
           16*z*HPL[{-1, -1, -1, 0}, z] - (32*(2 + 2*z + z^2)*
             HPL[{-1, -1, -1, 2}, z])/z - 32*z*HPL[{-1, -1, 0, 0}, z] + 
           32*(2 + 2/z + z)*HPL[{-1, -1, 2, 0}, z] + 32*(2 + 2/z + z)*
            HPL[{-1, -1, 2, 1}, z] + 40*z*HPL[{-1, 0, 0, 0}, z] - 
           (48*(2 + 2*z + z^2)*HPL[{-1, 2, 0, 0}, z])/z - 
           (32*(2 + 2*z + z^2)*HPL[{-1, 2, 1, 0}, z])/z - 
           (32*(2 + 2*z + z^2)*HPL[{-1, 2, 1, 1}, z])/z + 
           (2*(-434 + 1688*z + 95*z^2 + 232*z^3)*HPL[{0, 0, 0, 0}, z])/
            (3*z) + (4*(90 - 151/z + 63*z + 4*z^2)*HPL[{1, 0, 0, 0}, z])/3 + 
           (4*(-327 + 286*z + 10*z^2 + 44*z^3)*HPL[{1, 1, 0, 0}, z])/(3*z) + 
           (4*(168 - 217/z + 57*z + 28*z^2)*HPL[{1, 1, 1, 0}, z])/3 + 
           (2*(-412 + 314*z + 143*z^2 + 56*z^3)*HPL[{1, 1, 1, 1}, z])/(3*z) - 
           (104*(2 - 2*z + z^2)*HPL[{1, 1, 1, 2}, z])/z - 
           (80*(2 - 2*z + z^2)*HPL[{1, 1, 2, 0}, z])/z - 
           (112*(2 - 2*z + z^2)*HPL[{1, 1, 2, 1}, z])/z - 
           (64*(2 - 2*z + z^2)*HPL[{1, 2, 0, 0}, z])/z - 
           (88*(2 - 2*z + z^2)*HPL[{1, 2, 1, 0}, z])/z - 
           (116*(2 - 2*z + z^2)*HPL[{1, 2, 1, 1}, z])/z + 8*(-24 + 8/z - 3*z)*
            HPL[{2, 0, 0, 0}, z] + 8*(-16 - 20/z - 17*z)*HPL[{2, 1, 0, 0}, 
             z] + 16*(-3 - 11/z - 9*z)*HPL[{2, 1, 1, 0}, z] + 
           (8 - 232/z - 172*z)*HPL[{2, 1, 1, 1}, z] + 32*(2 + 2/z + z)*
            HPL[{-1, -1, -1, -1, 0}, z] - (64*(2 + 2*z + z^2)*
             HPL[{-1, -1, -1, 0, 0}, z])/z + (80*(2 + 2*z + z^2)*
             HPL[{-1, -1, 0, 0, 0}, z])/z - (88*(2 + 2*z + z^2)*
             HPL[{-1, 0, 0, 0, 0}, z])/z + (-504 + 160/z - 36*z)*
            HPL[{0, 0, 0, 0, 0}, z] - (76*(2 - 2*z + z^2)*
             HPL[{1, 0, 0, 0, 0}, z])/z + (48 - 48/z - 24*z)*
            HPL[{1, 1, 0, 0, 0}, z] - (80*(2 - 2*z + z^2)*
             HPL[{1, 1, 1, 0, 0}, z])/z - (88*(2 - 2*z + z^2)*
             HPL[{1, 1, 1, 1, 0}, z])/z - (116*(2 - 2*z + z^2)*
             HPL[{1, 1, 1, 1, 1}, z])/z + HPL[{-1}, z]*
            ((-2*Pi^4*(2 + 2*z + z^2))/(15*z) - 28*z*Zeta[3]) + 
           HPL[{-1, -1}, z]*(4*Pi^2*z - (56*(2 + 2*z + z^2)*Zeta[3])/z) + 
           HPL[{-2}, z]*(-4*Pi^2*z + (56*(2 + 2*z + z^2)*Zeta[3])/z) + 
           HPL[{-1, 0}, z]*(-6*Pi^2*z + (224*(2 + 2*z + z^2)*Zeta[3])/
              (3*z)) + (HPL[{1, 1}, z]*(-10267 + 2432*z^3 - 3*Pi^2*(-341 + 
                264*z + 117*z^2 + 44*z^3) + z*(8054 - 6480*Zeta[3]) + 
              6480*Zeta[3] + z^2*(-679 + 3240*Zeta[3])))/(27*z) + 
           (HPL[{1, 0}, z]*(-12099 + 2432*z^3 - 3*Pi^2*(-187 + 94*z + 
                166*z^2 + 12*z^3) + z*(9886 - 6912*Zeta[3]) + 6912*Zeta[3] + 
              z^2*(-1139 + 3456*Zeta[3])))/(27*z) + 
           (HPL[{2}, z]*(-5419 + 4864*z^3 - 3*Pi^2*(-121 + 568*z + 202*z^2 + 
                92*z^3) + 5616*Zeta[3] - 2*z*(-7607 + 936*Zeta[3]) + 
              z^2*(85 + 3744*Zeta[3])))/(27*z) + 
           (HPL[{0, 0}, z]*(-9083 + 7296*z^3 - 3*Pi^2*(-165 + 1092*z + 
                243*z^2 + 172*z^3) + z*(26054 - 6768*Zeta[3]) + 
              7632*Zeta[3] + z^2*(-2575 + 5472*Zeta[3])))/(27*z) + 
           (HPL[{1}, z]*(-216*Pi^4*(2 - 2*z + z^2) + 15*Pi^2*(-719 + 890*z - 
                547*z^2 + 528*z^3) - 5*(-11279 - 33768*Zeta[3] + 
                32*z^3*(476 + 117*Zeta[3]) + z^2*(-42095 + 10368*Zeta[3]) + 
                z*(43654 + 27216*Zeta[3]))))/(810*z) + 
           (HPL[{0}, z]*(-9*Pi^4*(-136 + 604*z + 9*z^2) + 30*Pi^2*(1193 + 
                5044*z + 175*z^2 + 1760*z^3) - 10*(51889 - 19512*Zeta[3] + 
                32*z^3*(952 + 351*Zeta[3]) + z^2*(-32731 + 21888*Zeta[3]) + 
                z*(52706 + 78048*Zeta[3]))))/(1620*z) + 
           (9*Pi^4*(47 + 4550*z + 938*z^2 + 820*z^3) - 
             30*Pi^2*(8512*z^3 + z*(23878 - 13248*Zeta[3]) + 9*(-355 + 
                 1456*Zeta[3]) + z^2*(1213 + 8856*Zeta[3])) + 
             10*(-543859 + 118152*Zeta[3] + 64*z^3*(1448 + 1287*Zeta[3]) + 2*
                z*(234523 + 73944*Zeta[3] - 322704*Zeta[5]) + 451008*
                Zeta[5] + z^2*(-83971 + 25416*Zeta[3] + 248832*Zeta[5])))/
            (9720*z))*\[Delta][t]))
 
Mc[g, q[i_], 1] = CF*(((-4 + 4/z + 2*z)*L[0, t/\[Mu]^2])/\[Mu]^2 + 
       (2*z + (4 - 4/z - 2*z)*HPL[{0}, z] + (4 - 4/z - 2*z)*HPL[{1}, z])*
        \[Delta][t]) + CF*\[Epsilon]*
      (((-2*z + (-4 + 4/z + 2*z)*HPL[{0}, z] + (-4 + 4/z + 2*z)*HPL[{1}, z])*
          L[0, t/\[Mu]^2] + (4 - 4/z - 2*z)*L[1, t/\[Mu]^2])/\[Mu]^2 + 
       ((Pi^2*(2 - 2*z + z^2))/(6*z) + 2*z*HPL[{0}, z] + 2*z*HPL[{1}, z] + 
         (4 - 4/z - 2*z)*HPL[{2}, z] + (4 - 4/z - 2*z)*HPL[{0, 0}, z] + 
         (4 - 4/z - 2*z)*HPL[{1, 0}, z] + (4 - 4/z - 2*z)*HPL[{1, 1}, z])*
        \[Delta][t]) + CF*\[Epsilon]^2*
      (((-(Pi^2*(2 - 2*z + z^2))/(6*z) - 2*z*HPL[{0}, z] - 2*z*HPL[{1}, z] + 
           (-4 + 4/z + 2*z)*HPL[{2}, z] + (-4 + 4/z + 2*z)*HPL[{0, 0}, z] + 
           (-4 + 4/z + 2*z)*HPL[{1, 0}, z] + (-4 + 4/z + 2*z)*HPL[{1, 1}, z])*
          L[0, t/\[Mu]^2] + (2*z + (4 - 4/z - 2*z)*HPL[{0}, z] + 
           (4 - 4/z - 2*z)*HPL[{1}, z])*L[1, t/\[Mu]^2] + 
         (-2 + 2/z + z)*L[2, t/\[Mu]^2])/\[Mu]^2 + 
       (-(Pi^2*z)/6 + (Pi^2*(2 - 2*z + z^2)*HPL[{0}, z])/(6*z) + 
         (Pi^2*(2 - 2*z + z^2)*HPL[{1}, z])/(6*z) + 2*z*HPL[{2}, z] + 
         (4 - 4/z - 2*z)*HPL[{3}, z] + 2*z*HPL[{0, 0}, z] + 
         2*z*HPL[{1, 0}, z] + 2*z*HPL[{1, 1}, z] + (4 - 4/z - 2*z)*
          HPL[{1, 2}, z] + (4 - 4/z - 2*z)*HPL[{2, 0}, z] + 
         (4 - 4/z - 2*z)*HPL[{2, 1}, z] + (4 - 4/z - 2*z)*HPL[{0, 0, 0}, z] + 
         (4 - 4/z - 2*z)*HPL[{1, 0, 0}, z] + (4 - 4/z - 2*z)*
          HPL[{1, 1, 0}, z] + (4 - 4/z - 2*z)*HPL[{1, 1, 1}, z] + 
         (2*(2 - 2*z + z^2)*Zeta[3])/(3*z))*\[Delta][t]) + 
     CF*\[Epsilon]^3*((((Pi^2*(2 - 2*z + z^2))/(6*z) + 2*z*HPL[{0}, z] + 
           2*z*HPL[{1}, z] + (4 - 4/z - 2*z)*HPL[{2}, z] + 
           (4 - 4/z - 2*z)*HPL[{0, 0}, z] + (4 - 4/z - 2*z)*HPL[{1, 0}, z] + 
           (4 - 4/z - 2*z)*HPL[{1, 1}, z])*L[1, t/\[Mu]^2] + 
         (-z + (-2 + 2/z + z)*HPL[{0}, z] + (-2 + 2/z + z)*HPL[{1}, z])*
          L[2, t/\[Mu]^2] + ((2 - 2/z - z)*L[3, t/\[Mu]^2])/3 + 
         L[0, t/\[Mu]^2]*((Pi^2*z)/6 - (Pi^2*(2 - 2*z + z^2)*HPL[{0}, z])/
            (6*z) - (Pi^2*(2 - 2*z + z^2)*HPL[{1}, z])/(6*z) - 
           2*z*HPL[{2}, z] + (-4 + 4/z + 2*z)*HPL[{3}, z] - 
           2*z*HPL[{0, 0}, z] - 2*z*HPL[{1, 0}, z] - 2*z*HPL[{1, 1}, z] + 
           (-4 + 4/z + 2*z)*HPL[{1, 2}, z] + (-4 + 4/z + 2*z)*
            HPL[{2, 0}, z] + (-4 + 4/z + 2*z)*HPL[{2, 1}, z] + 
           (-4 + 4/z + 2*z)*HPL[{0, 0, 0}, z] + (-4 + 4/z + 2*z)*
            HPL[{1, 0, 0}, z] + (-4 + 4/z + 2*z)*HPL[{1, 1, 0}, z] + 
           (-4 + 4/z + 2*z)*HPL[{1, 1, 1}, z] - (2*(2 - 2*z + z^2)*Zeta[3])/
            (3*z)))/\[Mu]^2 + (-(Pi^4*(2 - 2*z + z^2))/(720*z) + 
         (Pi^2*(2 - 2*z + z^2)*HPL[{2}, z])/(6*z) + 2*z*HPL[{3}, z] + 
         (4 - 4/z - 2*z)*HPL[{4}, z] + (Pi^2*(2 - 2*z + z^2)*HPL[{0, 0}, z])/
          (6*z) + (Pi^2*(2 - 2*z + z^2)*HPL[{1, 0}, z])/(6*z) + 
         (Pi^2*(2 - 2*z + z^2)*HPL[{1, 1}, z])/(6*z) + 2*z*HPL[{1, 2}, z] + 
         (4 - 4/z - 2*z)*HPL[{1, 3}, z] + 2*z*HPL[{2, 0}, z] + 
         2*z*HPL[{2, 1}, z] + (4 - 4/z - 2*z)*HPL[{2, 2}, z] + 
         (4 - 4/z - 2*z)*HPL[{3, 0}, z] + (4 - 4/z - 2*z)*HPL[{3, 1}, z] + 
         2*z*HPL[{0, 0, 0}, z] + 2*z*HPL[{1, 0, 0}, z] + 
         2*z*HPL[{1, 1, 0}, z] + 2*z*HPL[{1, 1, 1}, z] + 
         (4 - 4/z - 2*z)*HPL[{1, 1, 2}, z] + (4 - 4/z - 2*z)*
          HPL[{1, 2, 0}, z] + (4 - 4/z - 2*z)*HPL[{1, 2, 1}, z] + 
         (4 - 4/z - 2*z)*HPL[{2, 0, 0}, z] + (4 - 4/z - 2*z)*
          HPL[{2, 1, 0}, z] + (4 - 4/z - 2*z)*HPL[{2, 1, 1}, z] + 
         (4 - 4/z - 2*z)*HPL[{0, 0, 0, 0}, z] + (4 - 4/z - 2*z)*
          HPL[{1, 0, 0, 0}, z] + (4 - 4/z - 2*z)*HPL[{1, 1, 0, 0}, z] + 
         (4 - 4/z - 2*z)*HPL[{1, 1, 1, 0}, z] + (4 - 4/z - 2*z)*
          HPL[{1, 1, 1, 1}, z] - (2*z*Zeta[3])/3 + HPL[{0}, z]*
          (-(Pi^2*z)/6 + (2*(2 - 2*z + z^2)*Zeta[3])/(3*z)) + 
         HPL[{1}, z]*(-(Pi^2*z)/6 + (2*(2 - 2*z + z^2)*Zeta[3])/(3*z)))*
        \[Delta][t]) + CF*\[Epsilon]^4*
      (((-(Pi^2*(2 - 2*z + z^2))/(12*z) - z*HPL[{0}, z] - z*HPL[{1}, z] + 
           (-2 + 2/z + z)*HPL[{2}, z] + (-2 + 2/z + z)*HPL[{0, 0}, z] + 
           (-2 + 2/z + z)*HPL[{1, 0}, z] + (-2 + 2/z + z)*HPL[{1, 1}, z])*
          L[2, t/\[Mu]^2] + (z/3 + ((2 - 2/z - z)*HPL[{0}, z])/3 + 
           ((2 - 2/z - z)*HPL[{1}, z])/3)*L[3, t/\[Mu]^2] + 
         ((2 - 2*z + z^2)*L[4, t/\[Mu]^2])/(12*z) + L[1, t/\[Mu]^2]*
          (-(Pi^2*z)/6 + (Pi^2*(2 - 2*z + z^2)*HPL[{0}, z])/(6*z) + 
           (Pi^2*(2 - 2*z + z^2)*HPL[{1}, z])/(6*z) + 2*z*HPL[{2}, z] + 
           (4 - 4/z - 2*z)*HPL[{3}, z] + 2*z*HPL[{0, 0}, z] + 
           2*z*HPL[{1, 0}, z] + 2*z*HPL[{1, 1}, z] + (4 - 4/z - 2*z)*
            HPL[{1, 2}, z] + (4 - 4/z - 2*z)*HPL[{2, 0}, z] + 
           (4 - 4/z - 2*z)*HPL[{2, 1}, z] + (4 - 4/z - 2*z)*
            HPL[{0, 0, 0}, z] + (4 - 4/z - 2*z)*HPL[{1, 0, 0}, z] + 
           (4 - 4/z - 2*z)*HPL[{1, 1, 0}, z] + (4 - 4/z - 2*z)*
            HPL[{1, 1, 1}, z] + (2*(2 - 2*z + z^2)*Zeta[3])/(3*z)) + 
         L[0, t/\[Mu]^2]*((Pi^4*(2 - 2*z + z^2))/(720*z) - 
           (Pi^2*(2 - 2*z + z^2)*HPL[{2}, z])/(6*z) - 2*z*HPL[{3}, z] + 
           (-4 + 4/z + 2*z)*HPL[{4}, z] - (Pi^2*(2 - 2*z + z^2)*
             HPL[{0, 0}, z])/(6*z) - (Pi^2*(2 - 2*z + z^2)*HPL[{1, 0}, z])/
            (6*z) - (Pi^2*(2 - 2*z + z^2)*HPL[{1, 1}, z])/(6*z) - 
           2*z*HPL[{1, 2}, z] + (-4 + 4/z + 2*z)*HPL[{1, 3}, z] - 
           2*z*HPL[{2, 0}, z] - 2*z*HPL[{2, 1}, z] + (-4 + 4/z + 2*z)*
            HPL[{2, 2}, z] + (-4 + 4/z + 2*z)*HPL[{3, 0}, z] + 
           (-4 + 4/z + 2*z)*HPL[{3, 1}, z] - 2*z*HPL[{0, 0, 0}, z] - 
           2*z*HPL[{1, 0, 0}, z] - 2*z*HPL[{1, 1, 0}, z] - 
           2*z*HPL[{1, 1, 1}, z] + (-4 + 4/z + 2*z)*HPL[{1, 1, 2}, z] + 
           (-4 + 4/z + 2*z)*HPL[{1, 2, 0}, z] + (-4 + 4/z + 2*z)*
            HPL[{1, 2, 1}, z] + (-4 + 4/z + 2*z)*HPL[{2, 0, 0}, z] + 
           (-4 + 4/z + 2*z)*HPL[{2, 1, 0}, z] + (-4 + 4/z + 2*z)*
            HPL[{2, 1, 1}, z] + (-4 + 4/z + 2*z)*HPL[{0, 0, 0, 0}, z] + 
           (-4 + 4/z + 2*z)*HPL[{1, 0, 0, 0}, z] + (-4 + 4/z + 2*z)*
            HPL[{1, 1, 0, 0}, z] + (-4 + 4/z + 2*z)*HPL[{1, 1, 1, 0}, z] + 
           (-4 + 4/z + 2*z)*HPL[{1, 1, 1, 1}, z] + (2*z*Zeta[3])/3 + 
           HPL[{0}, z]*((Pi^2*z)/6 - (2*(2 - 2*z + z^2)*Zeta[3])/(3*z)) + 
           HPL[{1}, z]*((Pi^2*z)/6 - (2*(2 - 2*z + z^2)*Zeta[3])/(3*z))))/
        \[Mu]^2 + ((Pi^2*(2 - 2*z + z^2)*HPL[{3}, z])/(6*z) + 
         2*z*HPL[{4}, z] + (4 - 4/z - 2*z)*HPL[{5}, z] + 
         (Pi^2*(2 - 2*z + z^2)*HPL[{1, 2}, z])/(6*z) + 2*z*HPL[{1, 3}, z] + 
         (4 - 4/z - 2*z)*HPL[{1, 4}, z] + (Pi^2*(2 - 2*z + z^2)*
           HPL[{2, 0}, z])/(6*z) + (Pi^2*(2 - 2*z + z^2)*HPL[{2, 1}, z])/
          (6*z) + 2*z*HPL[{2, 2}, z] + (4 - 4/z - 2*z)*HPL[{2, 3}, z] + 
         2*z*HPL[{3, 0}, z] + 2*z*HPL[{3, 1}, z] + (4 - 4/z - 2*z)*
          HPL[{3, 2}, z] + (4 - 4/z - 2*z)*HPL[{4, 0}, z] + 
         (4 - 4/z - 2*z)*HPL[{4, 1}, z] + (Pi^2*(2 - 2*z + z^2)*
           HPL[{0, 0, 0}, z])/(6*z) + (Pi^2*(2 - 2*z + z^2)*
           HPL[{1, 0, 0}, z])/(6*z) + (Pi^2*(2 - 2*z + z^2)*
           HPL[{1, 1, 0}, z])/(6*z) + (Pi^2*(2 - 2*z + z^2)*
           HPL[{1, 1, 1}, z])/(6*z) + 2*z*HPL[{1, 1, 2}, z] + 
         (4 - 4/z - 2*z)*HPL[{1, 1, 3}, z] + 2*z*HPL[{1, 2, 0}, z] + 
         2*z*HPL[{1, 2, 1}, z] + (4 - 4/z - 2*z)*HPL[{1, 2, 2}, z] + 
         (4 - 4/z - 2*z)*HPL[{1, 3, 0}, z] + (4 - 4/z - 2*z)*
          HPL[{1, 3, 1}, z] + 2*z*HPL[{2, 0, 0}, z] + 2*z*HPL[{2, 1, 0}, z] + 
         2*z*HPL[{2, 1, 1}, z] + (4 - 4/z - 2*z)*HPL[{2, 1, 2}, z] + 
         (4 - 4/z - 2*z)*HPL[{2, 2, 0}, z] + (4 - 4/z - 2*z)*
          HPL[{2, 2, 1}, z] + (4 - 4/z - 2*z)*HPL[{3, 0, 0}, z] + 
         (4 - 4/z - 2*z)*HPL[{3, 1, 0}, z] + (4 - 4/z - 2*z)*
          HPL[{3, 1, 1}, z] + 2*z*HPL[{0, 0, 0, 0}, z] + 
         2*z*HPL[{1, 0, 0, 0}, z] + 2*z*HPL[{1, 1, 0, 0}, z] + 
         2*z*HPL[{1, 1, 1, 0}, z] + 2*z*HPL[{1, 1, 1, 1}, z] + 
         (4 - 4/z - 2*z)*HPL[{1, 1, 1, 2}, z] + (4 - 4/z - 2*z)*
          HPL[{1, 1, 2, 0}, z] + (4 - 4/z - 2*z)*HPL[{1, 1, 2, 1}, z] + 
         (4 - 4/z - 2*z)*HPL[{1, 2, 0, 0}, z] + (4 - 4/z - 2*z)*
          HPL[{1, 2, 1, 0}, z] + (4 - 4/z - 2*z)*HPL[{1, 2, 1, 1}, z] + 
         (4 - 4/z - 2*z)*HPL[{2, 0, 0, 0}, z] + (4 - 4/z - 2*z)*
          HPL[{2, 1, 0, 0}, z] + (4 - 4/z - 2*z)*HPL[{2, 1, 1, 0}, z] + 
         (4 - 4/z - 2*z)*HPL[{2, 1, 1, 1}, z] + (4 - 4/z - 2*z)*
          HPL[{0, 0, 0, 0, 0}, z] + (4 - 4/z - 2*z)*HPL[{1, 0, 0, 0, 0}, z] + 
         (4 - 4/z - 2*z)*HPL[{1, 1, 0, 0, 0}, z] + (4 - 4/z - 2*z)*
          HPL[{1, 1, 1, 0, 0}, z] + (4 - 4/z - 2*z)*HPL[{1, 1, 1, 1, 0}, z] + 
         (4 - 4/z - 2*z)*HPL[{1, 1, 1, 1, 1}, z] + HPL[{0}, z]*
          (-(Pi^4*(2 - 2*z + z^2))/(720*z) - (2*z*Zeta[3])/3) + 
         HPL[{1}, z]*(-(Pi^4*(2 - 2*z + z^2))/(720*z) - (2*z*Zeta[3])/3) + 
         HPL[{2}, z]*(-(Pi^2*z)/6 + (2*(2 - 2*z + z^2)*Zeta[3])/(3*z)) + 
         HPL[{0, 0}, z]*(-(Pi^2*z)/6 + (2*(2 - 2*z + z^2)*Zeta[3])/(3*z)) + 
         HPL[{1, 0}, z]*(-(Pi^2*z)/6 + (2*(2 - 2*z + z^2)*Zeta[3])/(3*z)) + 
         HPL[{1, 1}, z]*(-(Pi^2*z)/6 + (2*(2 - 2*z + z^2)*Zeta[3])/(3*z)) + 
         (Pi^4*z^2 - 40*Pi^2*(2 - 2*z + z^2)*Zeta[3] + 288*(2 - 2*z + z^2)*
            Zeta[5])/(720*z))*\[Delta][t])
 
Mc /: Mc::usage = "Mc[i,j,n] is the renormalized \!\(\*SuperscriptBox[\(N\), \
\(n\)]\)LO matching coefficient \!\(\*SuperscriptBox[SubscriptBox[\(I\), \
\(ij\)], \((n)\)]\) \n\!\(\*SubscriptBox[\(I\), \(ij\)]\)=\[CapitalSigma]_{n} \
\!\(\*Cell[TextData[Cell[BoxData[\nFormBox[\n\n  RowBox[{\"(\", \n\n   \
RowBox[{\"\[Alpha]_s\", \"/\", \nRowBox[{\"(\", \nRowBox[{\"4\", \
\"\[Pi]\"}]}]}]}], \n  \
TraditionalForm]],ExpressionUUID->\"dd7ef266-0903-46de-a9ac-e03dfb2f7c2b\"]],\
ExpressionUUID->\"b3d9186e-43c6-4ddf-a360-84c3e833c041\"]\))\!\(\*Superscript\
Box[\()\), \(n\)]\) \!\(\*SuperscriptBox[SubscriptBox[\(I\), \(ij\)], \
\((n)\)]\),\nas defined in Eq. (2.44).\nExplicit results are provided for \
Mc[q[i],q[j],k], Mc[q[i],g,k], Mc[q[i],qbar[j],k], Mc[g,q[i],k] and Mc[g,g,k] \
for k=1,2.\nAll NNLO(NLO) matching coefficients are given up to order \
epsilon^2(epsilon^4) as required for the renomralization of N3LO beam \
functions."
 
BB[g, g, 1] = (4*CA*\[Delta][t]*\[Delta][1 - z])/\[Epsilon]^2 + 
     (CA*((8 - 4/z - 4*z + 4*z^2 - 4*L[0, 1 - z])*\[Delta][t] - 
        (4*L[0, t/\[Mu]^2]*\[Delta][1 - z])/\[Mu]^2))/\[Epsilon] + 
     CA*(((4*(-2 + z^(-1) + z - z^2) + 4*L[0, 1 - z])*L[0, t/\[Mu]^2])/
        \[Mu]^2 + (4*L[1, t/\[Mu]^2]*\[Delta][1 - z])/\[Mu]^2 + 
       \[Delta][t]*((4*(1 - z + z^2)^2*HPL[{0}, z])/((-1 + z)*z) + 
         (8 - 4/z - 4*z + 4*z^2)*HPL[{1}, z] + 4*L[1, 1 - z] - 
         (Pi^2*\[Delta][1 - z])/3)) + CA*\[Epsilon]^2*
      ((((4*(1 - z + z^2)^2*HPL[{0}, z])/((-1 + z)*z) + 
           (8 - 4/z - 4*z + 4*z^2)*HPL[{1}, z])*L[1, t/\[Mu]^2] + 
         4*L[1, 1 - z]*L[1, t/\[Mu]^2] + L[0, t/\[Mu]^2]*
          ((Pi^2*(-1 + 2*z - z^2 + z^3))/(3*z) - (4*(1 - z + z^2)^2*
             HPL[{2}, z])/((-1 + z)*z) - (4*(1 - z + z^2)^2*HPL[{0, 0}, z])/
            ((-1 + z)*z) - (4*(1 - z + z^2)^2*HPL[{1, 0}, z])/((-1 + z)*z) + 
           4*(-2 + z^(-1) + z - z^2)*HPL[{1, 1}, z] - (Pi^2*L[0, 1 - z])/3 + 
           2*L[2, 1 - z]) + 2*(-2 + z^(-1) + z - z^2)*L[2, t/\[Mu]^2] + 
         2*L[0, 1 - z]*L[2, t/\[Mu]^2])/\[Mu]^2 + 
       ((-(Pi^2*L[1, t/\[Mu]^2])/3 + (2*L[3, t/\[Mu]^2])/3 + 
          (4*L[0, t/\[Mu]^2]*Zeta[3])/3)*\[Delta][1 - z])/\[Mu]^2 + 
       \[Delta][t]*(-(Pi^2*(1 - z + z^2)^2*HPL[{0}, z])/(3*(-1 + z)*z) + 
         (Pi^2*(1 - 2*z + z^2 - z^3)*HPL[{1}, z])/(3*z) + 
         (4*(1 - z + z^2)^2*HPL[{3}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 2}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 1}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{0, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 1, 0}, z])/((-1 + z)*z) + 
         (8 - 4/z - 4*z + 4*z^2)*HPL[{1, 1, 1}, z] - (Pi^2*L[1, 1 - z])/3 + 
         (2*L[3, 1 - z])/3 + (4*(1 - 2*z + z^2 - z^3)*Zeta[3])/(3*z) + 
         (4*L[0, 1 - z]*Zeta[3])/3 + (Pi^4*\[Delta][1 - z])/360)) + 
     CA*\[Epsilon]*((L[0, t/\[Mu]^2]*((-4*(1 - z + z^2)^2*HPL[{0}, z])/
            ((-1 + z)*z) + 4*(-2 + z^(-1) + z - z^2)*HPL[{1}, z] - 
           4*L[1, 1 - z]) + (8 - 4/z - 4*z + 4*z^2)*L[1, t/\[Mu]^2] - 
         4*L[0, 1 - z]*L[1, t/\[Mu]^2])/\[Mu]^2 + 
       (((Pi^2*L[0, t/\[Mu]^2])/3 - 2*L[2, t/\[Mu]^2])*\[Delta][1 - z])/
        \[Mu]^2 + \[Delta][t]*((Pi^2*(1 - 2*z + z^2 - z^3))/(3*z) + 
         (4*(1 - z + z^2)^2*HPL[{2}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 0}, z])/((-1 + z)*z) + 
         (8 - 4/z - 4*z + 4*z^2)*HPL[{1, 1}, z] + (Pi^2*L[0, 1 - z])/3 - 
         2*L[2, 1 - z] - (4*Zeta[3]*\[Delta][1 - z])/3)) + 
     CA*\[Epsilon]^4*((((Pi^2*(-1 + 2*z - z^2 + z^3))/(6*z) - 
           (2*(1 - z + z^2)^2*HPL[{2}, z])/((-1 + z)*z) - 
           (2*(1 - z + z^2)^2*HPL[{0, 0}, z])/((-1 + z)*z) - 
           (2*(1 - z + z^2)^2*HPL[{1, 0}, z])/((-1 + z)*z) + 
           2*(-2 + z^(-1) + z - z^2)*HPL[{1, 1}, z])*L[2, t/\[Mu]^2] + 
         L[2, 1 - z]*L[2, t/\[Mu]^2] + L[1, 1 - z]*
          (-(Pi^2*L[1, t/\[Mu]^2])/3 + (2*L[3, t/\[Mu]^2])/3) + 
         ((2*(1 - z + z^2)^2*HPL[{0}, z])/(3*(-1 + z)*z) + 
           (2*(-1 + 2*z - z^2 + z^3)*HPL[{1}, z])/(3*z))*L[3, t/\[Mu]^2] + 
         ((1 - 2*z + z^2 - z^3)*L[4, t/\[Mu]^2])/(6*z) + 
         L[1, t/\[Mu]^2]*(-(Pi^2*(1 - z + z^2)^2*HPL[{0}, z])/
            (3*(-1 + z)*z) + (Pi^2*(1 - 2*z + z^2 - z^3)*HPL[{1}, z])/(3*z) + 
           (4*(1 - z + z^2)^2*HPL[{3}, z])/((-1 + z)*z) + 
           (4*(1 - z + z^2)^2*HPL[{1, 2}, z])/((-1 + z)*z) + 
           (4*(1 - z + z^2)^2*HPL[{2, 0}, z])/((-1 + z)*z) + 
           (4*(1 - z + z^2)^2*HPL[{2, 1}, z])/((-1 + z)*z) + 
           (4*(1 - z + z^2)^2*HPL[{0, 0, 0}, z])/((-1 + z)*z) + 
           (4*(1 - z + z^2)^2*HPL[{1, 0, 0}, z])/((-1 + z)*z) + 
           (4*(1 - z + z^2)^2*HPL[{1, 1, 0}, z])/((-1 + z)*z) + 
           (8 - 4/z - 4*z + 4*z^2)*HPL[{1, 1, 1}, z] + (2*L[3, 1 - z])/3 + 
           (4*(1 - 2*z + z^2 - z^3)*Zeta[3])/(3*z)) + L[0, t/\[Mu]^2]*
          (-(Pi^4*(-1 + 2*z - z^2 + z^3))/(360*z) + 
           (Pi^2*(1 - z + z^2)^2*HPL[{2}, z])/(3*(-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{4}, z])/((-1 + z)*z) + 
           (Pi^2*(1 - z + z^2)^2*HPL[{0, 0}, z])/(3*(-1 + z)*z) + 
           (Pi^2*(1 - z + z^2)^2*HPL[{1, 0}, z])/(3*(-1 + z)*z) + 
           (Pi^2*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1}, z])/(3*z) - 
           (4*(1 - z + z^2)^2*HPL[{1, 3}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{2, 2}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{3, 0}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{3, 1}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{1, 1, 2}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{1, 2, 0}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{1, 2, 1}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{2, 0, 0}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{2, 1, 0}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{2, 1, 1}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{0, 0, 0, 0}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{1, 0, 0, 0}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{1, 1, 0, 0}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{1, 1, 1, 0}, z])/((-1 + z)*z) + 
           4*(-2 + z^(-1) + z - z^2)*HPL[{1, 1, 1, 1}, z] + 
           (Pi^4*L[0, 1 - z])/360 - (Pi^2*L[2, 1 - z])/6 + L[4, 1 - z]/6 + 
           (4*(1 - z + z^2)^2*HPL[{0}, z]*Zeta[3])/(3*(-1 + z)*z) + 
           (4*(-1 + 2*z - z^2 + z^3)*HPL[{1}, z]*Zeta[3])/(3*z) + 
           (4*L[1, 1 - z]*Zeta[3])/3) + L[0, 1 - z]*
          (-(Pi^2*L[2, t/\[Mu]^2])/6 + L[4, t/\[Mu]^2]/6 + 
           (4*L[1, t/\[Mu]^2]*Zeta[3])/3))/\[Mu]^2 + 
       (((Pi^4*L[1, t/\[Mu]^2])/360 - (Pi^2*L[3, t/\[Mu]^2])/18 + 
          L[5, t/\[Mu]^2]/30 + (2*L[2, t/\[Mu]^2]*Zeta[3])/3 + 
          L[0, t/\[Mu]^2]*(-(Pi^2*Zeta[3])/9 + (4*Zeta[5])/5))*
         \[Delta][1 - z])/\[Mu]^2 + \[Delta][t]*
        ((Pi^4*(1 - z + z^2)^2*HPL[{0}, z])/(360*(-1 + z)*z) + 
         (Pi^4*(-1 + 2*z - z^2 + z^3)*HPL[{1}, z])/(360*z) - 
         (Pi^2*(1 - z + z^2)^2*HPL[{3}, z])/(3*(-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{5}, z])/((-1 + z)*z) - 
         (Pi^2*(1 - z + z^2)^2*HPL[{1, 2}, z])/(3*(-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 4}, z])/((-1 + z)*z) - 
         (Pi^2*(1 - z + z^2)^2*HPL[{2, 0}, z])/(3*(-1 + z)*z) - 
         (Pi^2*(1 - z + z^2)^2*HPL[{2, 1}, z])/(3*(-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 3}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{3, 2}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{4, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{4, 1}, z])/((-1 + z)*z) - 
         (Pi^2*(1 - z + z^2)^2*HPL[{0, 0, 0}, z])/(3*(-1 + z)*z) - 
         (Pi^2*(1 - z + z^2)^2*HPL[{1, 0, 0}, z])/(3*(-1 + z)*z) - 
         (Pi^2*(1 - z + z^2)^2*HPL[{1, 1, 0}, z])/(3*(-1 + z)*z) + 
         (Pi^2*(1 - 2*z + z^2 - z^3)*HPL[{1, 1, 1}, z])/(3*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 1, 3}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 2, 2}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 3, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 3, 1}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 1, 2}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 2, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 2, 1}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{3, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{3, 1, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{3, 1, 1}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 1, 1, 2}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 1, 2, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 1, 2, 1}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 2, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 2, 1, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 2, 1, 1}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 0, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 1, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 1, 1, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 1, 1, 1}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{0, 0, 0, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 0, 0, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 1, 0, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 1, 1, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 1, 1, 1, 0}, z])/((-1 + z)*z) + 
         (8 - 4/z - 4*z + 4*z^2)*HPL[{1, 1, 1, 1, 1}, z] + 
         (Pi^4*L[1, 1 - z])/360 - (Pi^2*L[3, 1 - z])/18 + L[5, 1 - z]/30 - 
         (4*(1 - z + z^2)^2*HPL[{2}, z]*Zeta[3])/(3*(-1 + z)*z) - 
         (4*(1 - z + z^2)^2*HPL[{0, 0}, z]*Zeta[3])/(3*(-1 + z)*z) - 
         (4*(1 - z + z^2)^2*HPL[{1, 0}, z]*Zeta[3])/(3*(-1 + z)*z) + 
         (4*(1 - 2*z + z^2 - z^3)*HPL[{1, 1}, z]*Zeta[3])/(3*z) + 
         (2*L[2, 1 - z]*Zeta[3])/3 + ((-1 + 2*z - z^2 + z^3)*
           (5*Pi^2*Zeta[3] - 36*Zeta[5]))/(45*z) + L[0, 1 - z]*
          (-(Pi^2*Zeta[3])/9 + (4*Zeta[5])/5) + 
         (-Pi^6/6048 + (2*Zeta[3]^2)/9)*\[Delta][1 - z])) + 
     CA*\[Epsilon]^3*((L[1, t/\[Mu]^2]*((Pi^2*(1 - 2*z + z^2 - z^3))/(3*z) + 
           (4*(1 - z + z^2)^2*HPL[{2}, z])/((-1 + z)*z) + 
           (4*(1 - z + z^2)^2*HPL[{0, 0}, z])/((-1 + z)*z) + 
           (4*(1 - z + z^2)^2*HPL[{1, 0}, z])/((-1 + z)*z) + 
           (8 - 4/z - 4*z + 4*z^2)*HPL[{1, 1}, z] - 2*L[2, 1 - z]) + 
         ((-2*(1 - z + z^2)^2*HPL[{0}, z])/((-1 + z)*z) + 
           2*(-2 + z^(-1) + z - z^2)*HPL[{1}, z])*L[2, t/\[Mu]^2] - 
         2*L[1, 1 - z]*L[2, t/\[Mu]^2] + L[0, 1 - z]*
          ((Pi^2*L[1, t/\[Mu]^2])/3 - (2*L[3, t/\[Mu]^2])/3) + 
         (2*(-1 + 2*z - z^2 + z^3)*L[3, t/\[Mu]^2])/(3*z) + 
         L[0, t/\[Mu]^2]*((Pi^2*(1 - z + z^2)^2*HPL[{0}, z])/(3*(-1 + z)*z) + 
           (Pi^2*(-1 + 2*z - z^2 + z^3)*HPL[{1}, z])/(3*z) - 
           (4*(1 - z + z^2)^2*HPL[{3}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{1, 2}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{2, 0}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{2, 1}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{0, 0, 0}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{1, 0, 0}, z])/((-1 + z)*z) - 
           (4*(1 - z + z^2)^2*HPL[{1, 1, 0}, z])/((-1 + z)*z) + 
           4*(-2 + z^(-1) + z - z^2)*HPL[{1, 1, 1}, z] + (Pi^2*L[1, 1 - z])/
            3 - (2*L[3, 1 - z])/3 + (4*(-1 + 2*z - z^2 + z^3)*Zeta[3])/
            (3*z) - (4*L[0, 1 - z]*Zeta[3])/3))/\[Mu]^2 + 
       ((-(Pi^4*L[0, t/\[Mu]^2])/360 + (Pi^2*L[2, t/\[Mu]^2])/6 - 
          L[4, t/\[Mu]^2]/6 - (4*L[1, t/\[Mu]^2]*Zeta[3])/3)*\[Delta][1 - z])/
        \[Mu]^2 + \[Delta][t]*((Pi^4*(-1 + 2*z - z^2 + z^3))/(360*z) - 
         (Pi^2*(1 - z + z^2)^2*HPL[{2}, z])/(3*(-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{4}, z])/((-1 + z)*z) - 
         (Pi^2*(1 - z + z^2)^2*HPL[{0, 0}, z])/(3*(-1 + z)*z) - 
         (Pi^2*(1 - z + z^2)^2*HPL[{1, 0}, z])/(3*(-1 + z)*z) + 
         (Pi^2*(1 - 2*z + z^2 - z^3)*HPL[{1, 1}, z])/(3*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 3}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 2}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{3, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{3, 1}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 1, 2}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 2, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 2, 1}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 1, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{2, 1, 1}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{0, 0, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 0, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 1, 0, 0}, z])/((-1 + z)*z) + 
         (4*(1 - z + z^2)^2*HPL[{1, 1, 1, 0}, z])/((-1 + z)*z) + 
         (8 - 4/z - 4*z + 4*z^2)*HPL[{1, 1, 1, 1}, z] - (Pi^4*L[0, 1 - z])/
          360 + (Pi^2*L[2, 1 - z])/6 - L[4, 1 - z]/6 - 
         (4*(1 - z + z^2)^2*HPL[{0}, z]*Zeta[3])/(3*(-1 + z)*z) + 
         (4*(1 - 2*z + z^2 - z^3)*HPL[{1}, z]*Zeta[3])/(3*z) - 
         (4*L[1, 1 - z]*Zeta[3])/3 + ((Pi^2*Zeta[3])/9 - (4*Zeta[5])/5)*
          \[Delta][1 - z]))
 
BB[g, g, 2] = 
    CF*nf*TF*((((16*(-10 + 3*(-8 + Pi^2)*z + 3*(8 + Pi^2)*z^2 + 10*z^3))/
            (9*z) + (8*(-8 - 9*z + 3*z^2 + 8*z^3)*HPL[{0}, z])/(3*z) + 
           (16*(-3 - 4/z + 3*z + 4*z^2)*HPL[{1}, z])/3 - 
           32*(1 + z)*HPL[{2}, z] - 48*(1 + z)*HPL[{0, 0}, z])*
          L[0, t/\[Mu]^2] + ((16*(3 + 4/z - 3*z - 4*z^2))/3 + 
           32*(1 + z)*HPL[{0}, z])*L[1, t/\[Mu]^2])/\[Mu]^2 + 
       ((-4*(-40 + 15*(-10 + Pi^2)*z + 3*(14 + 5*Pi^2)*z^2 + 40*z^3)*
           HPL[{0}, z])/(9*z) - (32*(-5 - 12*z + 12*z^2 + 5*z^3)*HPL[{1}, z])/
          (9*z) + (8*(9 + 8/z - 3*z - 8*z^2)*HPL[{2}, z])/3 + 
         48*(1 + z)*HPL[{3}, z] + (28 + 64/(3*z) - 4*z - (64*z^2)/3)*
          HPL[{0, 0}, z] - (16*(-1 + z)*(4 + 7*z + 4*z^2)*HPL[{1, 0}, z])/
          (3*z) + (16*(3 + 4/z - 3*z - 4*z^2)*HPL[{1, 1}, z])/3 + 
         32*(1 + z)*HPL[{2, 0}, z] + 32*(1 + z)*HPL[{2, 1}, z] + 
         56*(1 + z)*HPL[{0, 0, 0}, z] + (18*Pi^2*(-4 - 5*z + z^2 + 4*z^3) - 
           8*(-56 + 56*z^3 + z*(-345 + 54*Zeta[3]) + z^2*(345 + 54*Zeta[3])))/
          (27*z))*\[Delta][t]) + (8*CA^2*\[Delta][t]*\[Delta][1 - z])/
      \[Epsilon]^4 + (4*CA*nf*TF*\[Delta][t]*\[Delta][1 - z] + 
       CA^2*(\[Delta][t]*(16*(2 - z^(-1) - z + z^2) - 16*L[0, 1 - z] - 
           11*\[Delta][1 - z]) - (16*L[0, t/\[Mu]^2]*\[Delta][1 - z])/
          \[Mu]^2))/\[Epsilon]^3 + 
     CA^2*((((4*(-99 + 94*z - 83*z^2 + 99*z^3))/(3*z) + 
           (32*(3 - 4*z + 9*z^2 - 8*z^3 + 3*z^4)*HPL[{0}, z])/((-1 + z)*z) + 
           (128*(-1 + 2*z - z^2 + z^3)*HPL[{1}, z])/z)*L[1, t/\[Mu]^2] + 
         128*L[1, 1 - z]*L[1, t/\[Mu]^2] + L[0, t/\[Mu]^2]*
          (-(-536 + 334*z + 268*z^2 + 202*z^3 + 536*z^4 - 24*Pi^2*(-6 + 
                10*z - 3*z^3 + 7*z^4))/(9*z*(1 + z)) + 
           ((220 - 700*z + 708*z^2 - 756*z^3 + 572*z^4)*HPL[{0}, z])/
            (3*z - 3*z^2) - (4*(-99 + 94*z - 83*z^2 + 99*z^3)*HPL[{1}, z])/
            (3*z) - (16*(7 - 10*z + 21*z^2 - 18*z^3 + 7*z^4)*HPL[{2}, z])/
            ((-1 + z)*z) + (16*(1 + z + z^2)^2*HPL[{-1, 0}, z])/(z*(1 + z)) - 
           (16*(4 + z + 10*z^2 - z^3 - 10*z^4 + 5*z^5)*HPL[{0, 0}, z])/
            (z*(-1 + z^2)) - (112*(1 - z + z^2)^2*HPL[{1, 0}, z])/
            ((-1 + z)*z) - (128*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1}, z])/z + 
           ((536 - 312*Pi^2)*L[0, 1 - z])/(9 + 9*z) - (44*L[1, 1 - z])/3 + 
           64*L[2, 1 - z]) + 64*(-2 + z^(-1) + z - z^2)*L[2, t/\[Mu]^2] + 
         L[0, 1 - z]*((-44*L[1, t/\[Mu]^2])/3 + 64*L[2, t/\[Mu]^2]))/
        \[Mu]^2 + (((4*(67 - 39*Pi^2)*L[1, t/\[Mu]^2])/9 - 
          (22*L[2, t/\[Mu]^2])/3 + (64*L[3, t/\[Mu]^2])/3 + 
          (2*L[0, t/\[Mu]^2]*(-404 + 33*Pi^2 + 1386*Zeta[3]))/27)*
         \[Delta][1 - z])/\[Mu]^2 + \[Delta][t]*
        ((4*Pi^2*(1 + z + z^2)^2*HPL[{-1}, z])/(z*(1 + z)) + 
         ((1072 + 433*z + 303*z^2 - 165*z^3 - 1107*z^4 - 
            12*Pi^2*(13 - 6*z + 24*z^2 + 7*z^3 - 23*z^4 + 17*z^5))*
           HPL[{0}, z])/(9*z*(-1 + z^2)) + 
         ((-536 + 334*z + 262*z^2 + 196*z^3 + 536*z^4 - 
            12*Pi^2*(-14 + 27*z + 14*z^2 + 14*z^4))*HPL[{1}, z])/
          (9*z*(1 + z)) + (4*(55 - 175*z + 177*z^2 - 189*z^3 + 143*z^4)*
           HPL[{2}, z])/(3*(-1 + z)*z) + (16*(6 - z + 12*z^2 + z^3 - 12*z^4 + 
            7*z^5)*HPL[{3}, z])/(z*(-1 + z^2)) - 
         (16*(1 + z + z^2)^2*HPL[{-2, 0}, z])/(z*(1 + z)) - 
         (16*(1 + z + z^2)^2*HPL[{-1, 2}, z])/(z*(1 + z)) + 
         (2*(110 - 435*z + 450*z^2 - 477*z^3 + 374*z^4)*HPL[{0, 0}, z])/
          (3*(-1 + z)*z) + (4*(99 - 182*z + 177*z^2 - 182*z^3 + 99*z^4)*
           HPL[{1, 0}, z])/(3*(-1 + z)*z) + (4*(-99 + 94*z - 83*z^2 + 99*z^3)*
           HPL[{1, 1}, z])/(3*z) + (120*(1 - z + z^2)^2*HPL[{1, 2}, z])/
          ((-1 + z)*z) + (16*(5 - 6*z + 15*z^2 - 14*z^3 + 5*z^4)*
           HPL[{2, 0}, z])/((-1 + z)*z) + (8*(15 - 22*z + 45*z^2 - 38*z^3 + 
            15*z^4)*HPL[{2, 1}, z])/((-1 + z)*z) + 
         (16*(1 + z + z^2)^2*HPL[{-1, -1, 0}, z])/(z*(1 + z)) - 
         (32*(1 + z + z^2)^2*HPL[{-1, 0, 0}, z])/(z*(1 + z)) + 
         (8*(4 + 7*z + 18*z^2 - 7*z^3 - 18*z^4 + 7*z^5)*HPL[{0, 0, 0}, z])/
          (z*(-1 + z^2)) + (104*(1 - z + z^2)^2*HPL[{1, 0, 0}, z])/
          ((-1 + z)*z) + (8*(14 - 27*z + 42*z^2 - 28*z^3 + 14*z^4)*
           HPL[{1, 1, 0}, z])/((-1 + z)*z) + (128*(-1 + 2*z - z^2 + z^3)*
           HPL[{1, 1, 1}, z])/z + ((536 - 312*Pi^2)*L[1, 1 - z])/(9 + 9*z) - 
         (22*L[2, 1 - z])/3 + (64*L[3, 1 - z])/3 - 
         (-5710 + 3*Pi^2*(66 - 259*z + 23*z^2 - 16*z^3 - 56*z^4 + 242*z^5) + 
           z*(6144 - 8856*Zeta[3]) + z^4*(4564 - 4176*Zeta[3]) + 
           3312*Zeta[3] + z^3*(410 + 3528*Zeta[3]) + 
           z^5*(-5746 + 4392*Zeta[3]) + z^2*(338 + 4392*Zeta[3]))/
          (27*z*(-1 + z^2)) + L[0, 1 - z]*((-4*Pi^2*HPL[{0}, z])/3 + 
           (4*Pi^2*HPL[{1}, z])/3 + 8*HPL[{1, 1, 0}, z] - 
           (33*Pi^2*(-5 + z) + 8*(202 - 666*Zeta[3] + 27*z*Zeta[3]))/
            (27*(1 + z))) + ((4856 - 603*Pi^2 + 36*Pi^4 - 1980*Zeta[3])*
           \[Delta][1 - z])/162)) + 
     CA*nf*TF*((L[0, t/\[Mu]^2]*((8*(-23 + 16*z + 10*z^2 + 4*z^3 + 23*z^4))/
            (9*z*(1 + z)) + (16*(1 - z + 3*z^2 - 3*z^3 + z^4)*HPL[{0}, z])/
            (3*(-1 + z)*z) + (16*(-1 + 2*z - z^2 + z^3)*HPL[{1}, z])/(3*z) - 
           (160*L[0, 1 - z])/(9*(1 + z)) + (16*L[1, 1 - z])/3) - 
         (16*(-1 + 2*z - z^2 + z^3)*L[1, t/\[Mu]^2])/(3*z) + 
         (16*L[0, 1 - z]*L[1, t/\[Mu]^2])/3)/\[Mu]^2 + 
       (((8*(28 - 3*Pi^2)*L[0, t/\[Mu]^2])/27 - (80*L[1, t/\[Mu]^2])/9 + 
          (8*L[2, t/\[Mu]^2])/3)*\[Delta][1 - z])/\[Mu]^2 + 
       \[Delta][t]*((4*Pi^2*(-6 + 9*z - 6*z^2 - 6*z^3 + 6*z^4) - 
           8*(-96 + 45*z + 19*z^2 + 11*z^3 + 105*z^4))/(27*z*(1 + z)) - 
         (4*(46 - 77*z + 99*z^2 - 94*z^3 + 46*z^4)*HPL[{0}, z])/
          (9*(-1 + z)*z) - (4*(-46 + 32*z + 17*z^2 + 5*z^3 + 46*z^4)*
           HPL[{1}, z])/(9*z*(1 + z)) - (16*(1 - z + 3*z^2 - 3*z^3 + z^4)*
           HPL[{2}, z])/(3*(-1 + z)*z) - (8*(2 - z + 6*z^2 - 7*z^3 + 2*z^4)*
           HPL[{0, 0}, z])/(3*(-1 + z)*z) - (16*(1 - z + z^2)^2*
           HPL[{1, 0}, z])/(3*(-1 + z)*z) - (16*(-1 + 2*z - z^2 + z^3)*
           HPL[{1, 1}, z])/(3*z) + ((448 + 12*Pi^2*(-5 + z))*L[0, 1 - z])/
          (27*(1 + z)) - (160*L[1, 1 - z])/(9*(1 + z)) + (8*L[2, 1 - z])/3 + 
         (2*(-328 + 45*Pi^2 + 180*Zeta[3])*\[Delta][1 - z])/81)) + 
     (CF*nf*TF*((4*(3 + 4/z - 3*z - 4*z^2))/3 + 8*(1 + z)*HPL[{0}, z])*
        \[Delta][t] + CA*nf*TF*(\[Delta][t]*((8*(-1 + 2*z - z^2 + z^3))/
            (3*z) - (8*L[0, 1 - z])/3 - (20*\[Delta][1 - z])/9) - 
         (8*L[0, t/\[Mu]^2]*\[Delta][1 - z])/(3*\[Mu]^2)) + 
       CA^2*(((32*(-2 + z^(-1) + z - z^2) + 32*L[0, 1 - z])*L[0, t/\[Mu]^2])/
          \[Mu]^2 + (((22*L[0, t/\[Mu]^2])/3 + 32*L[1, t/\[Mu]^2])*
           \[Delta][1 - z])/\[Mu]^2 + \[Delta][t]*(28/3 - 22/z - (50*z)/3 + 
           22*z^2 + (8*(3 - 4*z + 9*z^2 - 8*z^3 + 3*z^4)*HPL[{0}, z])/
            ((-1 + z)*z) + 32*(2 - z^(-1) - z + z^2)*HPL[{1}, z] + 
           (22*L[0, 1 - z])/3 + 32*L[1, 1 - z] + 
           ((67 - 39*Pi^2)*\[Delta][1 - z])/9)))/\[Epsilon]^2 + 
     (CF*nf*TF*((((8*(-3 - 4/z + 3*z + 4*z^2))/3 - 16*(1 + z)*HPL[{0}, z])*
           L[0, t/\[Mu]^2])/\[Mu]^2 + 
         ((-8*(-10 + 3*(-8 + Pi^2)*z + 3*(8 + Pi^2)*z^2 + 10*z^3))/(9*z) + 
           (4*(9 + 8/z - 3*z - 8*z^2)*HPL[{0}, z])/3 + 
           (8*(3 + 4/z - 3*z - 4*z^2)*HPL[{1}, z])/3 + 
           16*(1 + z)*HPL[{2}, z] + 24*(1 + z)*HPL[{0, 0}, z])*\[Delta][t]) + 
       CA*nf*TF*((40*L[0, t/\[Mu]^2]*\[Delta][1 - z])/(9*\[Mu]^2) + 
         \[Delta][t]*((-4*(-23 + 16*z + 10*z^2 + 4*z^3 + 23*z^4))/
            (9*z*(1 + z)) + (8*(1 + z)*HPL[{0}, z])/3 + (80*L[0, 1 - z])/
            (9*(1 + z)) + (2*(-56 + 3*Pi^2)*\[Delta][1 - z])/27)) + 
       CA^2*((L[0, t/\[Mu]^2]*((16*(-9 + 11/z + 9*z - 11*z^2))/3 - 
             (16*(3 - 4*z + 9*z^2 - 8*z^3 + 3*z^4)*HPL[{0}, z])/
              ((-1 + z)*z) + 64*(-2 + z^(-1) + z - z^2)*HPL[{1}, z] - 
             64*L[1, 1 - z]) + (64*(-1 + 2*z - z^2 + z^3)*L[1, t/\[Mu]^2])/
            z - 64*L[0, 1 - z]*L[1, t/\[Mu]^2])/\[Mu]^2 + 
         (((2*(-67 + 39*Pi^2)*L[0, t/\[Mu]^2])/9 - 32*L[2, t/\[Mu]^2])*
           \[Delta][1 - z])/\[Mu]^2 + \[Delta][t]*
          ((-268 + 167*z + 134*z^2 + 101*z^3 + 268*z^4 - 
             12*Pi^2*(-6 + 10*z - 3*z^3 + 7*z^4))/(9*z*(1 + z)) + 
           (2*(109 - 44/z - 35*z + 132*z^2)*HPL[{0}, z])/3 + 
           (16*(-1 + z)*(11 + 2*z + 11*z^2)*HPL[{1}, z])/(3*z) + 
           (8*(7 - 10*z + 21*z^2 - 18*z^3 + 7*z^4)*HPL[{2}, z])/
            ((-1 + z)*z) - (8*(1 + z + z^2)^2*HPL[{-1, 0}, z])/(z*(1 + z)) + 
           (8*(4 + z + 10*z^2 - z^3 - 10*z^4 + 5*z^5)*HPL[{0, 0}, z])/
            (z*(-1 + z^2)) + (56*(1 - z + z^2)^2*HPL[{1, 0}, z])/
            ((-1 + z)*z) + (64*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1}, z])/z + 
           (4*(-67 + 39*Pi^2)*L[0, 1 - z])/(9*(1 + z)) - 32*L[2, 1 - z] + 
           ((808 - 33*Pi^2 - 2772*Zeta[3])*\[Delta][1 - z])/54)))/
      \[Epsilon] + \[Epsilon]^3*
      (CA^2*((((-11*Pi^2*(-1 + 2*z - z^2 + z^3))/(18*z) + 
             (22*(1 - z + z^2)^2*HPL[{2}, z])/(3*(-1 + z)*z) + 
             (22*(1 - z + z^2)^2*HPL[{0, 0}, z])/(3*(-1 + z)*z) + 
             (22*(1 - z + z^2)^2*HPL[{1, 0}, z])/(3*(-1 + z)*z) + 
             (22*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1}, z])/(3*z))*
            L[2, t/\[Mu]^2] - (11*L[2, 1 - z]*L[2, t/\[Mu]^2])/3 + 
           L[1, 1 - z]*((11*Pi^2*L[1, t/\[Mu]^2])/9 - (22*L[3, t/\[Mu]^2])/
              9) + ((-22*(1 - z + z^2)^2*HPL[{0}, z])/(9*(-1 + z)*z) - 
             (22*(-1 + 2*z - z^2 + z^3)*HPL[{1}, z])/(9*z))*L[3, t/\[Mu]^2] + 
           (11*(-1 + 2*z - z^2 + z^3)*L[4, t/\[Mu]^2])/(18*z) + 
           L[1, t/\[Mu]^2]*((11*Pi^2*(1 - z + z^2)^2*HPL[{0}, z])/
              (9*(-1 + z)*z) + (11*Pi^2*(-1 + 2*z - z^2 + z^3)*HPL[{1}, z])/
              (9*z) - (44*(1 - z + z^2)^2*HPL[{3}, z])/(3*(-1 + z)*z) - 
             (44*(1 - z + z^2)^2*HPL[{1, 2}, z])/(3*(-1 + z)*z) - 
             (44*(1 - z + z^2)^2*HPL[{2, 0}, z])/(3*(-1 + z)*z) - 
             (44*(1 - z + z^2)^2*HPL[{2, 1}, z])/(3*(-1 + z)*z) - 
             (44*(1 - z + z^2)^2*HPL[{0, 0, 0}, z])/(3*(-1 + z)*z) - 
             (44*(1 - z + z^2)^2*HPL[{1, 0, 0}, z])/(3*(-1 + z)*z) - 
             (44*(1 - z + z^2)^2*HPL[{1, 1, 0}, z])/(3*(-1 + z)*z) - 
             (44*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1, 1}, z])/(3*z) - 
             (22*L[3, 1 - z])/9 + (44*(-1 + 2*z - z^2 + z^3)*Zeta[3])/
              (9*z)) + L[0, t/\[Mu]^2]*((11*Pi^4*(-1 + 2*z - z^2 + z^3))/
              (1080*z) - (11*Pi^2*(1 - z + z^2)^2*HPL[{2}, z])/
              (9*(-1 + z)*z) + (44*(1 - z + z^2)^2*HPL[{4}, z])/
              (3*(-1 + z)*z) - (11*Pi^2*(1 - z + z^2)^2*HPL[{0, 0}, z])/
              (9*(-1 + z)*z) - (11*Pi^2*(1 - z + z^2)^2*HPL[{1, 0}, z])/
              (9*(-1 + z)*z) - (11*Pi^2*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1}, 
                z])/(9*z) + (44*(1 - z + z^2)^2*HPL[{1, 3}, z])/
              (3*(-1 + z)*z) + (44*(1 - z + z^2)^2*HPL[{2, 2}, z])/
              (3*(-1 + z)*z) + (44*(1 - z + z^2)^2*HPL[{3, 0}, z])/
              (3*(-1 + z)*z) + (44*(1 - z + z^2)^2*HPL[{3, 1}, z])/
              (3*(-1 + z)*z) + (44*(1 - z + z^2)^2*HPL[{1, 1, 2}, z])/
              (3*(-1 + z)*z) + (44*(1 - z + z^2)^2*HPL[{1, 2, 0}, z])/
              (3*(-1 + z)*z) + (44*(1 - z + z^2)^2*HPL[{1, 2, 1}, z])/
              (3*(-1 + z)*z) + (44*(1 - z + z^2)^2*HPL[{2, 0, 0}, z])/
              (3*(-1 + z)*z) + (44*(1 - z + z^2)^2*HPL[{2, 1, 0}, z])/
              (3*(-1 + z)*z) + (44*(1 - z + z^2)^2*HPL[{2, 1, 1}, z])/
              (3*(-1 + z)*z) + (44*(1 - z + z^2)^2*HPL[{0, 0, 0, 0}, z])/
              (3*(-1 + z)*z) + (44*(1 - z + z^2)^2*HPL[{1, 0, 0, 0}, z])/
              (3*(-1 + z)*z) + (44*(1 - z + z^2)^2*HPL[{1, 1, 0, 0}, z])/
              (3*(-1 + z)*z) + (44*(1 - z + z^2)^2*HPL[{1, 1, 1, 0}, z])/
              (3*(-1 + z)*z) + (44*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1, 1, 1}, 
                z])/(3*z) - (11*Pi^4*L[0, 1 - z])/1080 + 
             (11*Pi^2*L[2, 1 - z])/18 - (11*L[4, 1 - z])/18 - 
             (44*(1 - z + z^2)^2*HPL[{0}, z]*Zeta[3])/(9*(-1 + z)*z) - 
             (44*(-1 + 2*z - z^2 + z^3)*HPL[{1}, z]*Zeta[3])/(9*z) - 
             (44*L[1, 1 - z]*Zeta[3])/9) + L[0, 1 - z]*
            ((11*Pi^2*L[2, t/\[Mu]^2])/18 - (11*L[4, t/\[Mu]^2])/18 - 
             (44*L[1, t/\[Mu]^2]*Zeta[3])/9))/\[Mu]^2 + 
         (((-11*Pi^4*L[1, t/\[Mu]^2])/1080 + (11*Pi^2*L[3, t/\[Mu]^2])/54 - 
            (11*L[5, t/\[Mu]^2])/90 - (22*L[2, t/\[Mu]^2]*Zeta[3])/9 + 
            (11*L[0, t/\[Mu]^2]*(5*Pi^2*Zeta[3] - 36*Zeta[5]))/135)*
           \[Delta][1 - z])/\[Mu]^2 + \[Delta][t]*
          ((-11*Pi^4*(1 - z + z^2)^2*HPL[{0}, z])/(1080*(-1 + z)*z) - 
           (11*Pi^4*(-1 + 2*z - z^2 + z^3)*HPL[{1}, z])/(1080*z) + 
           (11*Pi^2*(1 - z + z^2)^2*HPL[{3}, z])/(9*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{5}, z])/(3*(-1 + z)*z) + 
           (11*Pi^2*(1 - z + z^2)^2*HPL[{1, 2}, z])/(9*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{1, 4}, z])/(3*(-1 + z)*z) + 
           (11*Pi^2*(1 - z + z^2)^2*HPL[{2, 0}, z])/(9*(-1 + z)*z) + 
           (11*Pi^2*(1 - z + z^2)^2*HPL[{2, 1}, z])/(9*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{2, 3}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{3, 2}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{4, 0}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{4, 1}, z])/(3*(-1 + z)*z) + 
           (11*Pi^2*(1 - z + z^2)^2*HPL[{0, 0, 0}, z])/(9*(-1 + z)*z) + 
           (11*Pi^2*(1 - z + z^2)^2*HPL[{1, 0, 0}, z])/(9*(-1 + z)*z) + 
           (11*Pi^2*(1 - z + z^2)^2*HPL[{1, 1, 0}, z])/(9*(-1 + z)*z) + 
           (11*Pi^2*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1, 1}, z])/(9*z) - 
           (44*(1 - z + z^2)^2*HPL[{1, 1, 3}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{1, 2, 2}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{1, 3, 0}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{1, 3, 1}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{2, 1, 2}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{2, 2, 0}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{2, 2, 1}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{3, 0, 0}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{3, 1, 0}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{3, 1, 1}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{1, 1, 1, 2}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{1, 1, 2, 0}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{1, 1, 2, 1}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{1, 2, 0, 0}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{1, 2, 1, 0}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{1, 2, 1, 1}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{2, 0, 0, 0}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{2, 1, 0, 0}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{2, 1, 1, 0}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{2, 1, 1, 1}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{0, 0, 0, 0, 0}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{1, 0, 0, 0, 0}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{1, 1, 0, 0, 0}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{1, 1, 1, 0, 0}, z])/(3*(-1 + z)*z) - 
           (44*(1 - z + z^2)^2*HPL[{1, 1, 1, 1, 0}, z])/(3*(-1 + z)*z) - 
           (44*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1, 1, 1, 1}, z])/(3*z) - 
           (11*Pi^4*L[1, 1 - z])/1080 + (11*Pi^2*L[3, 1 - z])/54 - 
           (11*L[5, 1 - z])/90 + (44*(1 - z + z^2)^2*HPL[{2}, z]*Zeta[3])/
            (9*(-1 + z)*z) + (44*(1 - z + z^2)^2*HPL[{0, 0}, z]*Zeta[3])/
            (9*(-1 + z)*z) + (44*(1 - z + z^2)^2*HPL[{1, 0}, z]*Zeta[3])/
            (9*(-1 + z)*z) + (44*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1}, z]*
             Zeta[3])/(9*z) - (22*L[2, 1 - z]*Zeta[3])/9 - 
           (11*(-1 + 2*z - z^2 + z^3)*(5*Pi^2*Zeta[3] - 36*Zeta[5]))/
            (135*z) + (11*L[0, 1 - z]*(5*Pi^2*Zeta[3] - 36*Zeta[5]))/135 + 
           (11*(Pi^6 - 1344*Zeta[3]^2)*\[Delta][1 - z])/18144)) + 
       CA*nf*TF*((((2*Pi^2*(-1 + 2*z - z^2 + z^3))/(9*z) - 
             (8*(1 - z + z^2)^2*HPL[{2}, z])/(3*(-1 + z)*z) - 
             (8*(1 - z + z^2)^2*HPL[{0, 0}, z])/(3*(-1 + z)*z) - 
             (8*(1 - z + z^2)^2*HPL[{1, 0}, z])/(3*(-1 + z)*z) - 
             (8*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1}, z])/(3*z))*
            L[2, t/\[Mu]^2] + (4*L[2, 1 - z]*L[2, t/\[Mu]^2])/3 + 
           L[1, 1 - z]*((-4*Pi^2*L[1, t/\[Mu]^2])/9 + (8*L[3, t/\[Mu]^2])/
              9) + ((8*(1 - z + z^2)^2*HPL[{0}, z])/(9*(-1 + z)*z) + 
             (8*(-1 + 2*z - z^2 + z^3)*HPL[{1}, z])/(9*z))*L[3, t/\[Mu]^2] - 
           (2*(-1 + 2*z - z^2 + z^3)*L[4, t/\[Mu]^2])/(9*z) + 
           L[1, t/\[Mu]^2]*((-4*Pi^2*(1 - z + z^2)^2*HPL[{0}, z])/
              (9*(-1 + z)*z) + (4*Pi^2*(1 - 2*z + z^2 - z^3)*HPL[{1}, z])/
              (9*z) + (16*(1 - z + z^2)^2*HPL[{3}, z])/(3*(-1 + z)*z) + 
             (16*(1 - z + z^2)^2*HPL[{1, 2}, z])/(3*(-1 + z)*z) + 
             (16*(1 - z + z^2)^2*HPL[{2, 0}, z])/(3*(-1 + z)*z) + 
             (16*(1 - z + z^2)^2*HPL[{2, 1}, z])/(3*(-1 + z)*z) + 
             (16*(1 - z + z^2)^2*HPL[{0, 0, 0}, z])/(3*(-1 + z)*z) + 
             (16*(1 - z + z^2)^2*HPL[{1, 0, 0}, z])/(3*(-1 + z)*z) + 
             (16*(1 - z + z^2)^2*HPL[{1, 1, 0}, z])/(3*(-1 + z)*z) + 
             (16*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1, 1}, z])/(3*z) + 
             (8*L[3, 1 - z])/9 - (16*(-1 + 2*z - z^2 + z^3)*Zeta[3])/(9*z)) + 
           L[0, t/\[Mu]^2]*(-(Pi^4*(-1 + 2*z - z^2 + z^3))/(270*z) + 
             (4*Pi^2*(1 - z + z^2)^2*HPL[{2}, z])/(9*(-1 + z)*z) - 
             (16*(1 - z + z^2)^2*HPL[{4}, z])/(3*(-1 + z)*z) + 
             (4*Pi^2*(1 - z + z^2)^2*HPL[{0, 0}, z])/(9*(-1 + z)*z) + 
             (4*Pi^2*(1 - z + z^2)^2*HPL[{1, 0}, z])/(9*(-1 + z)*z) + 
             (4*Pi^2*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1}, z])/(9*z) - 
             (16*(1 - z + z^2)^2*HPL[{1, 3}, z])/(3*(-1 + z)*z) - 
             (16*(1 - z + z^2)^2*HPL[{2, 2}, z])/(3*(-1 + z)*z) - 
             (16*(1 - z + z^2)^2*HPL[{3, 0}, z])/(3*(-1 + z)*z) - 
             (16*(1 - z + z^2)^2*HPL[{3, 1}, z])/(3*(-1 + z)*z) - 
             (16*(1 - z + z^2)^2*HPL[{1, 1, 2}, z])/(3*(-1 + z)*z) - 
             (16*(1 - z + z^2)^2*HPL[{1, 2, 0}, z])/(3*(-1 + z)*z) - 
             (16*(1 - z + z^2)^2*HPL[{1, 2, 1}, z])/(3*(-1 + z)*z) - 
             (16*(1 - z + z^2)^2*HPL[{2, 0, 0}, z])/(3*(-1 + z)*z) - 
             (16*(1 - z + z^2)^2*HPL[{2, 1, 0}, z])/(3*(-1 + z)*z) - 
             (16*(1 - z + z^2)^2*HPL[{2, 1, 1}, z])/(3*(-1 + z)*z) - 
             (16*(1 - z + z^2)^2*HPL[{0, 0, 0, 0}, z])/(3*(-1 + z)*z) - 
             (16*(1 - z + z^2)^2*HPL[{1, 0, 0, 0}, z])/(3*(-1 + z)*z) - 
             (16*(1 - z + z^2)^2*HPL[{1, 1, 0, 0}, z])/(3*(-1 + z)*z) - 
             (16*(1 - z + z^2)^2*HPL[{1, 1, 1, 0}, z])/(3*(-1 + z)*z) - 
             (16*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1, 1, 1}, z])/(3*z) + 
             (Pi^4*L[0, 1 - z])/270 - (2*Pi^2*L[2, 1 - z])/9 + 
             (2*L[4, 1 - z])/9 + (16*(1 - z + z^2)^2*HPL[{0}, z]*Zeta[3])/
              (9*(-1 + z)*z) + (16*(-1 + 2*z - z^2 + z^3)*HPL[{1}, z]*Zeta[
                3])/(9*z) + (16*L[1, 1 - z]*Zeta[3])/9) + 
           L[0, 1 - z]*((-2*Pi^2*L[2, t/\[Mu]^2])/9 + (2*L[4, t/\[Mu]^2])/9 + 
             (16*L[1, t/\[Mu]^2]*Zeta[3])/9))/\[Mu]^2 + 
         (((Pi^4*L[1, t/\[Mu]^2])/270 - (2*Pi^2*L[3, t/\[Mu]^2])/27 + 
            (2*L[5, t/\[Mu]^2])/45 + (8*L[2, t/\[Mu]^2]*Zeta[3])/9 + 
            L[0, t/\[Mu]^2]*((-4*Pi^2*Zeta[3])/27 + (16*Zeta[5])/15))*
           \[Delta][1 - z])/\[Mu]^2 + \[Delta][t]*
          ((Pi^4*(1 - z + z^2)^2*HPL[{0}, z])/(270*(-1 + z)*z) + 
           (Pi^4*(-1 + 2*z - z^2 + z^3)*HPL[{1}, z])/(270*z) - 
           (4*Pi^2*(1 - z + z^2)^2*HPL[{3}, z])/(9*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{5}, z])/(3*(-1 + z)*z) - 
           (4*Pi^2*(1 - z + z^2)^2*HPL[{1, 2}, z])/(9*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{1, 4}, z])/(3*(-1 + z)*z) - 
           (4*Pi^2*(1 - z + z^2)^2*HPL[{2, 0}, z])/(9*(-1 + z)*z) - 
           (4*Pi^2*(1 - z + z^2)^2*HPL[{2, 1}, z])/(9*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{2, 3}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{3, 2}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{4, 0}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{4, 1}, z])/(3*(-1 + z)*z) - 
           (4*Pi^2*(1 - z + z^2)^2*HPL[{0, 0, 0}, z])/(9*(-1 + z)*z) - 
           (4*Pi^2*(1 - z + z^2)^2*HPL[{1, 0, 0}, z])/(9*(-1 + z)*z) - 
           (4*Pi^2*(1 - z + z^2)^2*HPL[{1, 1, 0}, z])/(9*(-1 + z)*z) + 
           (4*Pi^2*(1 - 2*z + z^2 - z^3)*HPL[{1, 1, 1}, z])/(9*z) + 
           (16*(1 - z + z^2)^2*HPL[{1, 1, 3}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{1, 2, 2}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{1, 3, 0}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{1, 3, 1}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{2, 1, 2}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{2, 2, 0}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{2, 2, 1}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{3, 0, 0}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{3, 1, 0}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{3, 1, 1}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{1, 1, 1, 2}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{1, 1, 2, 0}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{1, 1, 2, 1}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{1, 2, 0, 0}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{1, 2, 1, 0}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{1, 2, 1, 1}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{2, 0, 0, 0}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{2, 1, 0, 0}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{2, 1, 1, 0}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{2, 1, 1, 1}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{0, 0, 0, 0, 0}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{1, 0, 0, 0, 0}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{1, 1, 0, 0, 0}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{1, 1, 1, 0, 0}, z])/(3*(-1 + z)*z) + 
           (16*(1 - z + z^2)^2*HPL[{1, 1, 1, 1, 0}, z])/(3*(-1 + z)*z) + 
           (16*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1, 1, 1, 1}, z])/(3*z) + 
           (Pi^4*L[1, 1 - z])/270 - (2*Pi^2*L[3, 1 - z])/27 + 
           (2*L[5, 1 - z])/45 - (16*(1 - z + z^2)^2*HPL[{2}, z]*Zeta[3])/
            (9*(-1 + z)*z) - (16*(1 - z + z^2)^2*HPL[{0, 0}, z]*Zeta[3])/
            (9*(-1 + z)*z) - (16*(1 - z + z^2)^2*HPL[{1, 0}, z]*Zeta[3])/
            (9*(-1 + z)*z) - (16*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1}, z]*
             Zeta[3])/(9*z) + (8*L[2, 1 - z]*Zeta[3])/9 + 
           (4*(-1 + 2*z - z^2 + z^3)*(5*Pi^2*Zeta[3] - 36*Zeta[5]))/(135*z) + 
           L[0, 1 - z]*((-4*Pi^2*Zeta[3])/27 + (16*Zeta[5])/15) + 
           (-Pi^6/4536 + (8*Zeta[3]^2)/27)*\[Delta][1 - z]))) + 
     \[Epsilon]*
      (CF*nf*TF*((((-32*(-10 + 3*(-8 + Pi^2)*z + 3*(8 + Pi^2)*z^2 + 10*z^3))/
              (9*z) - (16*(-8 - 9*z + 3*z^2 + 8*z^3)*HPL[{0}, z])/(3*z) - 
             (32*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1}, z])/(3*z) + 
             64*(1 + z)*HPL[{2}, z] + 96*(1 + z)*HPL[{0, 0}, z])*
            L[1, t/\[Mu]^2] + ((16*(-3 - 4/z + 3*z + 4*z^2))/3 - 
             32*(1 + z)*HPL[{0}, z])*L[2, t/\[Mu]^2] + L[0, t/\[Mu]^2]*
            ((8*(-40 + 15*(-10 + Pi^2)*z + 3*(14 + 5*Pi^2)*z^2 + 40*z^3)*HPL[
                {0}, z])/(9*z) + (64*(-5 - 12*z + 12*z^2 + 5*z^3)*HPL[{1}, 
                z])/(9*z) + (16*(-8 - 9*z + 3*z^2 + 8*z^3)*HPL[{2}, z])/
              (3*z) - 96*(1 + z)*HPL[{3}, z] + (8*(-21 - 16/z + 3*z + 16*z^2)*
               HPL[{0, 0}, z])/3 + (32*(-1 + z)*(4 + 7*z + 4*z^2)*HPL[{1, 0}, 
                z])/(3*z) + (32*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 1}, z])/
              (3*z) - 64*(1 + z)*HPL[{2, 0}, z] - 64*(1 + z)*HPL[{2, 1}, z] - 
             112*(1 + z)*HPL[{0, 0, 0}, z] + (4*(-9*Pi^2*(-4 - 5*z + z^2 + 
                  4*z^3) + 4*(-56 + 56*z^3 + z*(-345 + 54*Zeta[3]) + 
                  z^2*(345 + 54*Zeta[3]))))/(27*z)))/\[Mu]^2 + 
         ((4*(-1 + z)*(9*Pi^2*(4 + 7*z + 4*z^2) - 4*(56 + 401*z + 56*z^2))*
             HPL[{1}, z])/(27*z) - (8*(-40 + 3*(-50 + 3*Pi^2)*z + 
              (42 + 9*Pi^2)*z^2 + 40*z^3)*HPL[{2}, z])/(9*z) + 
           (8*(21 + 16/z - 3*z - 16*z^2)*HPL[{3}, z])/3 + 
           112*(1 + z)*HPL[{4}, z] - (4*(-80 + (-354 + 33*Pi^2)*z + 
              (30 + 33*Pi^2)*z^2 + 80*z^3)*HPL[{0, 0}, z])/(9*z) - 
           (64*(-1 + z)*(5 + 17*z + 5*z^2)*HPL[{1, 0}, z])/(9*z) - 
           (64*(-5 - 12*z + 12*z^2 + 5*z^3)*HPL[{1, 1}, z])/(9*z) - 
           (32*(-1 + z)*(4 + 7*z + 4*z^2)*HPL[{1, 2}, z])/(3*z) - 
           (16*(-8 - 9*z + 3*z^2 + 8*z^3)*HPL[{2, 0}, z])/(3*z) - 
           (16*(-8 - 9*z + 3*z^2 + 8*z^3)*HPL[{2, 1}, z])/(3*z) + 
           64*(1 + z)*HPL[{2, 2}, z] + 96*(1 + z)*HPL[{3, 0}, z] + 
           96*(1 + z)*HPL[{3, 1}, z] + (4*(45 + 32/z - 3*z - 32*z^2)*
             HPL[{0, 0, 0}, z])/3 - (32*(-1 + z)*(4 + 7*z + 4*z^2)*
             HPL[{1, 0, 0}, z])/(3*z) - (32*(-1 + z)*(4 + 7*z + 4*z^2)*
             HPL[{1, 1, 0}, z])/(3*z) - (32*(-4 - 3*z + 3*z^2 + 4*z^3)*
             HPL[{1, 1, 1}, z])/(3*z) + 64*(1 + z)*HPL[{2, 0, 0}, z] + 
           64*(1 + z)*HPL[{2, 1, 0}, z] + 64*(1 + z)*HPL[{2, 1, 1}, z] + 
           120*(1 + z)*HPL[{0, 0, 0, 0}, z] + 
           (HPL[{0}, z]*(18*Pi^2*(-8 - 11*z + z^2 + 8*z^3) - 
              32*(-28 + 28*z^3 + 3*z*(-71 + 15*Zeta[3]) + 3*z^2*
                 (44 + 15*Zeta[3]))))/(27*z) + 
           (8*(27*Pi^4*z*(1 + z) + 45*Pi^2*(-5 - 21*z + 3*z^2 + 5*z^3) + 
              10*(164 - 126*Zeta[3] + 6*z^2*(-269 + 9*Zeta[3]) - 
                3*z*(-538 + 45*Zeta[3]) + 2*z^3*(-82 + 63*Zeta[3]))))/
            (405*z))*\[Delta][t]) + CA*nf*TF*
        ((((-16*(-23 + 16*z + 10*z^2 + 4*z^3 + 23*z^4))/(9*z*(1 + z)) - 
             (16*(3 - 4*z + 9*z^2 - 8*z^3 + 3*z^4)*HPL[{0}, z])/
              (3*(-1 + z)*z) + 16*(-2 + z^(-1) + z - z^2)*HPL[{1}, z])*
            L[1, t/\[Mu]^2] - 16*L[1, 1 - z]*L[1, t/\[Mu]^2] + 
           L[0, t/\[Mu]^2]*((4*(-3*Pi^2*(-5 + 7*z - 3*z^2 - 4*z^3 + 5*z^4) + 
                4*(-96 + 45*z + 19*z^2 + 11*z^3 + 105*z^4)))/(27*z*(1 + z)) + 
             (8*(46 - 77*z + 99*z^2 - 94*z^3 + 46*z^4)*HPL[{0}, z])/
              (9*(-1 + z)*z) + (8*(-46 + 32*z + 17*z^2 + 5*z^3 + 46*z^4)*HPL[
                {1}, z])/(9*z*(1 + z)) + (16*(3 - 4*z + 9*z^2 - 8*z^3 + 
                3*z^4)*HPL[{2}, z])/(3*(-1 + z)*z) + (16*(1 - z + 3*z^2 - 
                3*z^3 + z^4)*HPL[{0, 0}, z])/((-1 + z)*z) + 
             (16*(1 - z + z^2)^2*HPL[{1, 0}, z])/((-1 + z)*z) + 
             (16*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1}, z])/z - 
             (4*(224 + 3*Pi^2*(-11 + z))*L[0, 1 - z])/(27*(1 + z)) + 
             (320*L[1, 1 - z])/(9*(1 + z)) - 8*L[2, 1 - z]) + 
           L[0, 1 - z]*((320*L[1, t/\[Mu]^2])/(9*(1 + z)) - 
             8*L[2, t/\[Mu]^2]) + 8*(2 - z^(-1) - z + z^2)*L[2, t/\[Mu]^2])/
          \[Mu]^2 + (((4*(-112 + 15*Pi^2)*L[1, t/\[Mu]^2])/27 + 
            (80*L[2, t/\[Mu]^2])/9 - (8*L[3, t/\[Mu]^2])/3 - 
            (4*L[0, t/\[Mu]^2]*(-328 + 45*Pi^2 + 216*Zeta[3]))/81)*
           \[Delta][1 - z])/\[Mu]^2 + \[Delta][t]*
          ((4*(-384 + 674*z - 861*z^2 + 888*z^3 - 420*z^4 + 15*Pi^2*(1 - z + 
                3*z^2 - 3*z^3 + z^4))*HPL[{0}, z])/(27*(-1 + z)*z) + 
           ((12*Pi^2*(-5 + 11*z + 5*z^2 + 5*z^4) - 8*(-201 + 90*z + 26*z^2 + 
                z^3 + 210*z^4))*HPL[{1}, z])/(27*z*(1 + z)) - 
           (8*(46 - 77*z + 102*z^2 - 97*z^3 + 46*z^4)*HPL[{2}, z])/
            (9*(-1 + z)*z) - (16*(1 - z + 3*z^2 - 3*z^3 + z^4)*HPL[{3}, z])/
            ((-1 + z)*z) + ((368 - 588*z + 804*z^2 - 792*z^3 + 368*z^4)*
             HPL[{0, 0}, z])/(9*z - 9*z^2) - 
           (8*(46 - 84*z + 99*z^2 - 87*z^3 + 46*z^4)*HPL[{1, 0}, z])/
            (9*(-1 + z)*z) - (4*(-92 + 64*z + 31*z^2 + 7*z^3 + 92*z^4)*
             HPL[{1, 1}, z])/(9*z*(1 + z)) - (16*(1 - z + z^2)^2*
             HPL[{1, 2}, z])/((-1 + z)*z) - (16*(3 - 4*z + 9*z^2 - 8*z^3 + 
              3*z^4)*HPL[{2, 0}, z])/(3*(-1 + z)*z) - 
           (16*(3 - 4*z + 9*z^2 - 8*z^3 + 3*z^4)*HPL[{2, 1}, z])/
            (3*(-1 + z)*z) - (8*(6 - 5*z + 18*z^2 - 19*z^3 + 6*z^4)*
             HPL[{0, 0, 0}, z])/(3*(-1 + z)*z) - (16*(1 - z + z^2)^2*
             HPL[{1, 0, 0}, z])/((-1 + z)*z) - (16*(1 - z + z^2)^2*
             HPL[{1, 1, 0}, z])/((-1 + z)*z) + 16*(-2 + z^(-1) + z - z^2)*
            HPL[{1, 1, 1}, z] - (4*(224 + 3*Pi^2*(-11 + z))*L[1, 1 - z])/
            (27*(1 + z)) + (160*L[2, 1 - z])/(9*(1 + z)) - 
           (8*L[3, 1 - z])/3 + (8*L[0, 1 - z]*(328 - 45*Pi^2 - 234*Zeta[3] + 
              18*z*Zeta[3]))/(81*(1 + z)) + 
           (2*(2990 - 152*z^2 + 3*Pi^2*(-69 + 34*z - 10*z^2 - 14*z^3 + 
                69*z^4) - 432*Zeta[3] - 36*z^3*(11 + 6*Zeta[3]) + 
              z^4*(-3494 + 432*Zeta[3]) + z*(-916 + 720*Zeta[3])))/
            (81*z*(1 + z)) + ((2520*Pi^2 - 63*Pi^4 + 40*(-488 + 315*Zeta[3]))*
             \[Delta][1 - z])/1215)) + 
       CA^2*((L[1, t/\[Mu]^2]*((4*(-268 + 167*z + 134*z^2 + 101*z^3 + 
                268*z^4 - 12*Pi^2*(-6 + 10*z - 3*z^3 + 7*z^4)))/
              (9*z*(1 + z)) + (4*(121 - 372*z + 387*z^2 - 400*z^3 + 297*z^4)*
               HPL[{0}, z])/(3*(-1 + z)*z) + (280 - 836/(3*z) - 236*z + 
               (836*z^2)/3)*HPL[{1}, z] + (32*(7 - 10*z + 21*z^2 - 18*z^3 + 
                7*z^4)*HPL[{2}, z])/((-1 + z)*z) - (32*(1 + z + z^2)^2*HPL[
                {-1, 0}, z])/(z*(1 + z)) + (32*(4 + z + 10*z^2 - z^3 - 
                10*z^4 + 5*z^5)*HPL[{0, 0}, z])/(z*(-1 + z^2)) + 
             (224*(1 - z + z^2)^2*HPL[{1, 0}, z])/((-1 + z)*z) + 
             (256*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1}, z])/z - 
             128*L[2, 1 - z]) + L[1, 1 - z]*(44*L[1, t/\[Mu]^2] - 
             128*L[2, t/\[Mu]^2]) + (-140 + 418/(3*z) + 118*z - (418*z^2)/3 - 
             (32*(3 - 4*z + 9*z^2 - 8*z^3 + 3*z^4)*HPL[{0}, z])/
              ((-1 + z)*z) - (128*(-1 + 2*z - z^2 + z^3)*HPL[{1}, z])/z)*
            L[2, t/\[Mu]^2] + L[0, 1 - z]*((16*(-67 + 39*Pi^2)*L[1, 
                t/\[Mu]^2])/(9*(1 + z)) + 22*L[2, t/\[Mu]^2] - 
             (128*L[3, t/\[Mu]^2])/3) + (128*(-1 + 2*z - z^2 + z^3)*
             L[3, t/\[Mu]^2])/(3*z) + L[0, t/\[Mu]^2]*
            ((-8*Pi^2*(1 + z + z^2)^2*HPL[{-1}, z])/(z*(1 + z)) + 
             ((-2144 - 866*z - 606*z^2 + 330*z^3 + 2214*z^4 + 24*Pi^2*
                 (13 - 6*z + 24*z^2 + 7*z^3 - 23*z^4 + 17*z^5))*HPL[{0}, z])/
              (9*z*(-1 + z^2)) + (4*(268 - 167*z - 131*z^2 - 98*z^3 - 
                268*z^4 + 6*Pi^2*(-14 + 27*z + 14*z^2 + 14*z^4))*HPL[{1}, z])/
              (9*z*(1 + z)) - (4*(121 - 372*z + 387*z^2 - 400*z^3 + 297*z^4)*
               HPL[{2}, z])/(3*(-1 + z)*z) - (32*(6 - z + 12*z^2 + z^3 - 
                12*z^4 + 7*z^5)*HPL[{3}, z])/(z*(-1 + z^2)) + 
             (32*(1 + z + z^2)^2*HPL[{-2, 0}, z])/(z*(1 + z)) + 
             (32*(1 + z + z^2)^2*HPL[{-1, 2}, z])/(z*(1 + z)) - 
             (4*(121 - 457*z + 483*z^2 - 499*z^3 + 385*z^4)*HPL[{0, 0}, z])/
              (3*(-1 + z)*z) - (4*(209 - 386*z + 387*z^2 - 386*z^3 + 209*z^4)*
               HPL[{1, 0}, z])/(3*(-1 + z)*z) + (-280 + 836/(3*z) + 236*z - 
               (836*z^2)/3)*HPL[{1, 1}, z] - (240*(1 - z + z^2)^2*HPL[{1, 2}, 
                z])/((-1 + z)*z) - (32*(5 - 6*z + 15*z^2 - 14*z^3 + 5*z^4)*
               HPL[{2, 0}, z])/((-1 + z)*z) - (16*(15 - 22*z + 45*z^2 - 
                38*z^3 + 15*z^4)*HPL[{2, 1}, z])/((-1 + z)*z) - 
             (32*(1 + z + z^2)^2*HPL[{-1, -1, 0}, z])/(z*(1 + z)) + 
             (64*(1 + z + z^2)^2*HPL[{-1, 0, 0}, z])/(z*(1 + z)) - 
             (16*(4 + 7*z + 18*z^2 - 7*z^3 - 18*z^4 + 7*z^5)*HPL[{0, 0, 0}, 
                z])/(z*(-1 + z^2)) - (208*(1 - z + z^2)^2*HPL[{1, 0, 0}, z])/
              ((-1 + z)*z) - (16*(14 - 27*z + 42*z^2 - 28*z^3 + 14*z^4)*HPL[
                {1, 1, 0}, z])/((-1 + z)*z) - (256*(-1 + 2*z - z^2 + z^3)*HPL[
                {1, 1, 1}, z])/z + (16*(-67 + 39*Pi^2)*L[1, 1 - z])/
              (9*(1 + z)) + 22*L[2, 1 - z] - (128*L[3, 1 - z])/3 + 
             (3*Pi^2*(143 - 540*z + 46*z^2 - 21*z^3 - 123*z^4 + 495*z^5) + 4*
                (-2855 + z*(3072 - 4428*Zeta[3]) + z^4*(2282 - 2088*
                    Zeta[3]) + 1656*Zeta[3] + z^3*(205 + 1764*Zeta[3]) + 
                 z^5*(-2873 + 2196*Zeta[3]) + z^2*(169 + 2196*Zeta[3])))/
              (27*z*(-1 + z^2)) + L[0, 1 - z]*((8*Pi^2*HPL[{0}, z])/3 - 
               (8*Pi^2*HPL[{1}, z])/3 - 16*HPL[{1, 1, 0}, z] + 
               (33*Pi^2*(-11 + z) + 16*(202 - 666*Zeta[3] + 27*z*Zeta[3]))/
                (27*(1 + z)))))/\[Mu]^2 + 
         (((4*(-67 + 39*Pi^2)*L[2, t/\[Mu]^2])/9 + (22*L[3, t/\[Mu]^2])/3 - 
            (32*L[4, t/\[Mu]^2])/3 + (L[1, t/\[Mu]^2]*(1616 - 165*Pi^2 - 5544*
                Zeta[3]))/27 + (L[0, t/\[Mu]^2]*(-4856 + 603*Pi^2 - 36*Pi^4 + 
               2376*Zeta[3]))/81)*\[Delta][1 - z])/\[Mu]^2 + 
         \[Delta][t]*((8*Pi^2*(1 + z + z^2)^2*HPL[{-2}, z])/(z*(1 + z)) - 
           (2*(-1072 + 639*z - 948*z^2 + 1113*z^3 + 6*Pi^2*(23 - 33*z + 
                69*z^2 - 58*z^3 + 23*z^4))*HPL[{2}, z])/(9*(-1 + z)*z) + 
           (4*(121 - 457*z + 483*z^2 - 499*z^3 + 385*z^4)*HPL[{3}, z])/
            (3*(-1 + z)*z) + (16*(10 + z + 24*z^2 - z^3 - 24*z^4 + 13*z^5)*
             HPL[{4}, z])/(z*(-1 + z^2)) - (32*(1 + z + z^2)^2*
             HPL[{-3, 0}, z])/(z*(1 + z)) - (32*(1 + z + z^2)^2*
             HPL[{-2, 2}, z])/(z*(1 + z)) - (8*Pi^2*(1 + z + z^2)^2*
             HPL[{-1, -1}, z])/(z*(1 + z)) + (12*Pi^2*(1 + z + z^2)^2*
             HPL[{-1, 0}, z])/(z*(1 + z)) - (64*(1 + z + z^2)^2*
             HPL[{-1, 3}, z])/(z*(1 + z)) + ((2144 + 2305*z + 707*z^2 - 
              697*z^3 - 2315*z^4 - 1072*z^5 - 12*Pi^2*(24 - 11*z + 46*z^2 + 
                11*z^3 - 46*z^4 + 33*z^5))*HPL[{0, 0}, z])/(9*z*(-1 + z^2)) - 
           (4*(-268 + 435*z - 471*z^2 + 438*z^3 - 268*z^4 + 3*Pi^2*(29 - 
                57*z + 87*z^2 - 58*z^3 + 29*z^4))*HPL[{1, 0}, z])/
            (9*(-1 + z)*z) + (2*(-536 + 334*z + 259*z^2 + 193*z^3 + 536*z^4 - 
              12*Pi^2*(-14 + 27*z + 14*z^2 + 14*z^4))*HPL[{1, 1}, z])/
            (9*z*(1 + z)) + (4*(209 - 386*z + 387*z^2 - 386*z^3 + 209*z^4)*
             HPL[{1, 2}, z])/(3*(-1 + z)*z) + (240*(1 - z + z^2)^2*
             HPL[{1, 3}, z])/((-1 + z)*z) + (4*(121 - 372*z + 387*z^2 - 
              400*z^3 + 297*z^4)*HPL[{2, 0}, z])/(3*(-1 + z)*z) + 
           (4*(121 - 372*z + 387*z^2 - 400*z^3 + 297*z^4)*HPL[{2, 1}, z])/
            (3*(-1 + z)*z) + (64*(3 - 4*z + 9*z^2 - 8*z^3 + 3*z^4)*
             HPL[{2, 2}, z])/((-1 + z)*z) + (32*(4 + z + 10*z^2 - z^3 - 
              10*z^4 + 5*z^5)*HPL[{3, 0}, z])/(z*(-1 + z^2)) + 
           (32*(7 - 2*z + 13*z^2 + 2*z^3 - 13*z^4 + 8*z^5)*HPL[{3, 1}, z])/
            (z*(-1 + z^2)) + (32*(1 + z + z^2)^2*HPL[{-2, -1, 0}, z])/
            (z*(1 + z)) - (64*(1 + z + z^2)^2*HPL[{-2, 0, 0}, z])/
            (z*(1 + z)) + (32*(1 + z + z^2)^2*HPL[{-1, -2, 0}, z])/
            (z*(1 + z)) + (32*(1 + z + z^2)^2*HPL[{-1, -1, 2}, z])/
            (z*(1 + z)) - (32*(1 + z + z^2)^2*HPL[{-1, 2, 0}, z])/
            (z*(1 + z)) - (32*(1 + z + z^2)^2*HPL[{-1, 2, 1}, z])/
            (z*(1 + z)) + (2*(242 - 999*z + 1062*z^2 - 1097*z^3 + 858*z^4)*
             HPL[{0, 0, 0}, z])/(3*(-1 + z)*z) + 
           (4*(55 - 98*z + 97*z^2 - 98*z^3 + 55*z^4)*HPL[{1, 0, 0}, z])/
            ((-1 + z)*z) + (4*(209 - 386*z + 387*z^2 - 386*z^3 + 209*z^4)*
             HPL[{1, 1, 0}, z])/(3*(-1 + z)*z) + (280 - 836/(3*z) - 236*z + 
             (836*z^2)/3)*HPL[{1, 1, 1}, z] + 
           (8*(30 - 59*z + 90*z^2 - 60*z^3 + 30*z^4)*HPL[{1, 1, 2}, z])/
            ((-1 + z)*z) + (208*(1 - z + z^2)^2*HPL[{1, 2, 0}, z])/
            ((-1 + z)*z) + (248*(1 - z + z^2)^2*HPL[{1, 2, 1}, z])/
            ((-1 + z)*z) + (32*(3 + 7*z^2 - 7*z^4 + 4*z^5)*HPL[{2, 0, 0}, z])/
            (z*(-1 + z^2)) + (16*(13 - 18*z + 39*z^2 - 34*z^3 + 13*z^4)*
             HPL[{2, 1, 0}, z])/((-1 + z)*z) + 
           (8*(31 - 46*z + 93*z^2 - 78*z^3 + 31*z^4)*HPL[{2, 1, 1}, z])/
            ((-1 + z)*z) - (32*(1 + z + z^2)^2*HPL[{-1, -1, -1, 0}, z])/
            (z*(1 + z)) + (64*(1 + z + z^2)^2*HPL[{-1, -1, 0, 0}, z])/
            (z*(1 + z)) - (80*(1 + z + z^2)^2*HPL[{-1, 0, 0, 0}, z])/
            (z*(1 + z)) + (8*(23 + 30*z - 23*z^2 - 30*z^3 + 7*z^4)*
             HPL[{0, 0, 0, 0}, z])/(-1 + z^2) + (184*(1 - z + z^2)^2*
             HPL[{1, 0, 0, 0}, z])/((-1 + z)*z) + 
           (176*(1 - z + z^2)^2*HPL[{1, 1, 0, 0}, z])/((-1 + z)*z) + 
           (8*(28 - 53*z + 84*z^2 - 56*z^3 + 28*z^4)*HPL[{1, 1, 1, 0}, z])/
            ((-1 + z)*z) + (256*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1, 1, 1}, z])/
            z + (8*(-67 + 39*Pi^2)*L[2, 1 - z])/(9*(1 + z)) + 
           (22*L[3, 1 - z])/3 - (32*L[4, 1 - z])/3 + 
           (56*(1 + z + z^2)^2*HPL[{-1}, z]*Zeta[3])/(z*(1 + z)) - 
           (HPL[{0}, z]*(-8044 + 3*Pi^2*(187 - 552*z + 50*z^2 - 20*z^3 - 
                182*z^4 + 627*z^5) + 2*z*(5426 - 2376*Zeta[3]) + 
              5616*Zeta[3] + 56*z^2*(-17 + 162*Zeta[3]) + 36*z^5*(-413 + 
                228*Zeta[3]) - 18*z^4*(-411 + 472*Zeta[3]) + 6*z^3*(403 + 
                888*Zeta[3])))/(27*z*(-1 + z^2)) + L[0, 1 - z]*
            ((-64*HPL[{0}, z]*Zeta[3])/3 - (2*(4856 - 603*Pi^2 + 36*Pi^4 - 
                2574*Zeta[3] + 198*z*Zeta[3]))/(81*(1 + z))) + 
           (HPL[{1}, z]*(-3*Pi^2*(-319 + 73*z + 55*z^2 + 48*z^3 + 319*z^4) + 
              2*(1149*z^3 + z*(434 - 5436*Zeta[3]) + z^2*(757 - 
                  2664*Zeta[3]) + z^4*(5746 - 2664*Zeta[3]) + 
                8*(-716 + 333*Zeta[3]))))/(27*z*(1 + z)) + 
           (72*Pi^4*(8 - 3*z + 20*z^2 - 7*z^3 - 20*z^4 + 5*z^5) + 
             15*Pi^2*(-1876 - 229*z - 585*z^2 + 363*z^3 + 2059*z^4 + 268*
                z^5) - 10*(-1 + z)*(18758 - 8712*Zeta[3] + 4*z^2*
                (-1115 + 2592*Zeta[3]) + 3*z^3*(-4337 + 3588*Zeta[3]) + 2*z^4*
                (-9577 + 9108*Zeta[3]) + z*(3299 + 11880*Zeta[3])))/
            (810*z*(-1 + z^2)) + L[1, 1 - z]*((4*Pi^2*HPL[{0}, z])/3 - 
             (4*Pi^2*HPL[{1}, z])/3 - 8*HPL[{1, 1, 0}, z] + 
             (33*Pi^2*(-11 + z) + 8*(404 - 1359*Zeta[3] + 27*z*Zeta[3]))/
              (27*(1 + z))) + (14576/243 + (77*Pi^4)/540 - (938*Zeta[3])/27 + 
             (Pi^2*(-202 + 717*Zeta[3]))/27 - (926*Zeta[5])/5)*
            \[Delta][1 - z]))) + \[Epsilon]^2*
      (CF*nf*TF*((((32*(-10 + 3*(-8 + Pi^2)*z + 3*(8 + Pi^2)*z^2 + 10*z^3))/
              (9*z) + (16*(-8 - 9*z + 3*z^2 + 8*z^3)*HPL[{0}, z])/(3*z) + 
             (32*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1}, z])/(3*z) - 
             64*(1 + z)*HPL[{2}, z] - 96*(1 + z)*HPL[{0, 0}, z])*
            L[2, t/\[Mu]^2] + ((-32*(-4 - 3*z + 3*z^2 + 4*z^3))/(9*z) + 
             (64*(1 + z)*HPL[{0}, z])/3)*L[3, t/\[Mu]^2] + 
           L[1, t/\[Mu]^2]*((-16*(-40 + 15*(-10 + Pi^2)*z + 3*(14 + 5*Pi^2)*
                 z^2 + 40*z^3)*HPL[{0}, z])/(9*z) - (128*(-5 - 12*z + 
                12*z^2 + 5*z^3)*HPL[{1}, z])/(9*z) - (32*(-8 - 9*z + 3*z^2 + 
                8*z^3)*HPL[{2}, z])/(3*z) + 192*(1 + z)*HPL[{3}, z] + 
             (16*(21 + 16/z - 3*z - 16*z^2)*HPL[{0, 0}, z])/3 - 
             (64*(-1 + z)*(4 + 7*z + 4*z^2)*HPL[{1, 0}, z])/(3*z) - 
             (64*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 1}, z])/(3*z) + 
             128*(1 + z)*HPL[{2, 0}, z] + 128*(1 + z)*HPL[{2, 1}, z] + 
             224*(1 + z)*HPL[{0, 0, 0}, z] + (8*(9*Pi^2*(-4 - 5*z + z^2 + 
                  4*z^3) - 4*(-56 + 56*z^3 + z*(-345 + 54*Zeta[3]) + 
                  z^2*(345 + 54*Zeta[3]))))/(27*z)) + L[0, t/\[Mu]^2]*
            ((-8*(-1 + z)*(9*Pi^2*(4 + 7*z + 4*z^2) - 4*(56 + 401*z + 
                  56*z^2))*HPL[{1}, z])/(27*z) + (16*(-40 + 3*(-50 + 3*Pi^2)*
                 z + (42 + 9*Pi^2)*z^2 + 40*z^3)*HPL[{2}, z])/(9*z) + 
             (16*(-16 - 21*z + 3*z^2 + 16*z^3)*HPL[{3}, z])/(3*z) - 
             224*(1 + z)*HPL[{4}, z] + (8*(-80 + (-354 + 33*Pi^2)*z + 
                (30 + 33*Pi^2)*z^2 + 80*z^3)*HPL[{0, 0}, z])/(9*z) + 
             (128*(-1 + z)*(5 + 17*z + 5*z^2)*HPL[{1, 0}, z])/(9*z) + 
             (128*(-5 - 12*z + 12*z^2 + 5*z^3)*HPL[{1, 1}, z])/(9*z) + 
             (64*(-1 + z)*(4 + 7*z + 4*z^2)*HPL[{1, 2}, z])/(3*z) + 
             (32*(-8 - 9*z + 3*z^2 + 8*z^3)*HPL[{2, 0}, z])/(3*z) + 
             (32*(-8 - 9*z + 3*z^2 + 8*z^3)*HPL[{2, 1}, z])/(3*z) - 
             128*(1 + z)*HPL[{2, 2}, z] - 192*(1 + z)*HPL[{3, 0}, z] - 
             192*(1 + z)*HPL[{3, 1}, z] + (8*(-32 - 45*z + 3*z^2 + 32*z^3)*
               HPL[{0, 0, 0}, z])/(3*z) + (64*(-1 + z)*(4 + 7*z + 4*z^2)*HPL[
                {1, 0, 0}, z])/(3*z) + (64*(-1 + z)*(4 + 7*z + 4*z^2)*HPL[
                {1, 1, 0}, z])/(3*z) + (64*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[
                {1, 1, 1}, z])/(3*z) - 128*(1 + z)*HPL[{2, 0, 0}, z] - 
             128*(1 + z)*HPL[{2, 1, 0}, z] - 128*(1 + z)*HPL[{2, 1, 1}, z] - 
             240*(1 + z)*HPL[{0, 0, 0, 0}, z] + (HPL[{0}, z]*(-36*Pi^2*
                 (-8 - 11*z + z^2 + 8*z^3) + 64*(-28 + 28*z^3 + 
                  3*z*(-71 + 15*Zeta[3]) + 3*z^2*(44 + 15*Zeta[3]))))/
              (27*z) - (16*(27*Pi^4*z*(1 + z) + 45*Pi^2*(-5 - 21*z + 3*z^2 + 
                  5*z^3) + 10*(164 - 126*Zeta[3] + 6*z^2*(-269 + 9*Zeta[3]) - 
                  3*z*(-538 + 45*Zeta[3]) + 2*z^3*(-82 + 63*Zeta[3]))))/
              (405*z)))/\[Mu]^2 + 
         ((-8*(-80 + 3*(-118 + 9*Pi^2)*z + 3*(10 + 9*Pi^2)*z^2 + 80*z^3)*
             HPL[{3}, z])/(9*z) + (8*(45 + 32/z - 3*z - 32*z^2)*HPL[{4}, z])/
            3 + 240*(1 + z)*HPL[{5}, z] + 
           (8*(-1 + z)*(9*Pi^2*(4 + 7*z + 4*z^2) - 4*(56 + 401*z + 56*z^2))*
             HPL[{1, 0}, z])/(27*z) + (8*(-1 + z)*(9*Pi^2*(4 + 7*z + 4*z^2) - 
              4*(56 + 401*z + 56*z^2))*HPL[{1, 1}, z])/(27*z) - 
           (128*(-1 + z)*(5 + 17*z + 5*z^2)*HPL[{1, 2}, z])/(9*z) - 
           (64*(-1 + z)*(4 + 7*z + 4*z^2)*HPL[{1, 3}, z])/(3*z) - 
           (16*(-40 + 3*(-50 + 3*Pi^2)*z + (42 + 9*Pi^2)*z^2 + 40*z^3)*
             HPL[{2, 0}, z])/(9*z) - (16*(-40 + 3*(-50 + 3*Pi^2)*z + 
              (42 + 9*Pi^2)*z^2 + 40*z^3)*HPL[{2, 1}, z])/(9*z) - 
           (32*(-8 - 9*z + 3*z^2 + 8*z^3)*HPL[{2, 2}, z])/(3*z) + 
           128*(1 + z)*HPL[{2, 3}, z] + (16*(21 + 16/z - 3*z - 16*z^2)*
             HPL[{3, 0}, z])/3 + (16*(21 + 16/z - 3*z - 16*z^2)*
             HPL[{3, 1}, z])/3 + 192*(1 + z)*HPL[{3, 2}, z] + 
           224*(1 + z)*HPL[{4, 0}, z] + 224*(1 + z)*HPL[{4, 1}, z] - 
           (4*(-160 + (-762 + 69*Pi^2)*z + (6 + 69*Pi^2)*z^2 + 160*z^3)*
             HPL[{0, 0, 0}, z])/(9*z) - (128*(-1 + z)*(5 + 17*z + 5*z^2)*
             HPL[{1, 0, 0}, z])/(9*z) - (128*(-1 + z)*(5 + 17*z + 5*z^2)*
             HPL[{1, 1, 0}, z])/(9*z) - (128*(-5 - 12*z + 12*z^2 + 5*z^3)*
             HPL[{1, 1, 1}, z])/(9*z) - (64*(-1 + z)*(4 + 7*z + 4*z^2)*
             HPL[{1, 1, 2}, z])/(3*z) - (64*(-1 + z)*(4 + 7*z + 4*z^2)*
             HPL[{1, 2, 0}, z])/(3*z) - (64*(-1 + z)*(4 + 7*z + 4*z^2)*
             HPL[{1, 2, 1}, z])/(3*z) - (32*(-8 - 9*z + 3*z^2 + 8*z^3)*
             HPL[{2, 0, 0}, z])/(3*z) - (32*(-8 - 9*z + 3*z^2 + 8*z^3)*
             HPL[{2, 1, 0}, z])/(3*z) - (32*(-8 - 9*z + 3*z^2 + 8*z^3)*
             HPL[{2, 1, 1}, z])/(3*z) + 128*(1 + z)*HPL[{2, 1, 2}, z] + 
           128*(1 + z)*HPL[{2, 2, 0}, z] + 128*(1 + z)*HPL[{2, 2, 1}, z] + 
           192*(1 + z)*HPL[{3, 0, 0}, z] + 192*(1 + z)*HPL[{3, 1, 0}, z] + 
           192*(1 + z)*HPL[{3, 1, 1}, z] + (4*(93 + 64/z - 3*z - 64*z^2)*
             HPL[{0, 0, 0, 0}, z])/3 - (64*(-1 + z)*(4 + 7*z + 4*z^2)*
             HPL[{1, 0, 0, 0}, z])/(3*z) - (64*(-1 + z)*(4 + 7*z + 4*z^2)*
             HPL[{1, 1, 0, 0}, z])/(3*z) - (64*(-1 + z)*(4 + 7*z + 4*z^2)*
             HPL[{1, 1, 1, 0}, z])/(3*z) - (64*(-4 - 3*z + 3*z^2 + 4*z^3)*
             HPL[{1, 1, 1, 1}, z])/(3*z) + 128*(1 + z)*HPL[{2, 0, 0, 0}, z] + 
           128*(1 + z)*HPL[{2, 1, 0, 0}, z] + 128*(1 + z)*HPL[{2, 1, 1, 0}, 
             z] + 128*(1 + z)*HPL[{2, 1, 1, 1}, z] + 248*(1 + z)*
            HPL[{0, 0, 0, 0, 0}, z] + (16*(-1 + z)*HPL[{1}, z]*
             (9*Pi^2*(5 + 17*z + 5*z^2) + 7*z*(-508 + 63*Zeta[3]) + 
              4*(-82 + 63*Zeta[3]) + 4*z^2*(-82 + 63*Zeta[3])))/(81*z) + 
           (4*HPL[{2}, z]*(9*Pi^2*(-8 - 9*z + 3*z^2 + 8*z^3) - 
              8*(-56 + 56*z^3 + 3*z^2*(88 + 21*Zeta[3]) + 
                z*(-426 + 63*Zeta[3]))))/(27*z) + 
           (HPL[{0}, z]*(351*Pi^4*z*(1 + z) + 180*Pi^2*(-20 - 93*z + 3*z^2 + 
                20*z^3) + 40*(656 + z*(7509 - 648*Zeta[3]) - 504*Zeta[3] + 
                3*z^2*(-1801 + 36*Zeta[3]) + 8*z^3*(-82 + 63*Zeta[3]))))/
            (405*z) + (2*HPL[{0, 0}, z]*(9*Pi^2*(-16 - 23*z + z^2 + 16*z^3) - 
              8*(-112 + 112*z^3 + 3*z*(-311 + 72*Zeta[3]) + 3*z^2*
                 (149 + 72*Zeta[3]))))/(27*z) + 
           (-27*Pi^4*(-20 - 39*z - 9*z^2 + 20*z^3) + 360*Pi^2*
              (-56 + 56*z^3 + 3*z*(-151 + 34*Zeta[3]) + 3*z^2*
                (79 + 34*Zeta[3])) + 160*(976 - 630*Zeta[3] + z^3*
                (-976 + 630*Zeta[3]) + 3*z^2*(-4451 + 261*Zeta[3] - 
                 243*Zeta[5]) - 3*z*(-4451 + 747*Zeta[3] + 243*Zeta[5])))/
            (2430*z))*\[Delta][t]) + 
       CA^2*((((4*(268 - 167*z - 134*z^2 - 101*z^3 - 268*z^4 + 12*Pi^2*
                 (-6 + 10*z - 3*z^3 + 7*z^4)))/(9*z*(1 + z)) - 
             (2*(253 - 766*z + 807*z^2 - 822*z^3 + 605*z^4)*HPL[{0}, z])/
              (3*(-1 + z)*z) + (-884/3 + 286/z + (730*z)/3 - 286*z^2)*
              HPL[{1}, z] - (32*(7 - 10*z + 21*z^2 - 18*z^3 + 7*z^4)*HPL[{2}, 
                z])/((-1 + z)*z) + (32*(1 + z + z^2)^2*HPL[{-1, 0}, z])/
              (z*(1 + z)) - (32*(4 + z + 10*z^2 - z^3 - 10*z^4 + 5*z^5)*HPL[
                {0, 0}, z])/(z*(-1 + z^2)) - (224*(1 - z + z^2)^2*HPL[{1, 0}, 
                z])/((-1 + z)*z) - (256*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1}, 
                z])/z)*L[2, t/\[Mu]^2] + 128*L[2, 1 - z]*L[2, t/\[Mu]^2] + 
           ((2*(-429 + 442*z - 365*z^2 + 429*z^3))/(9*z) + 
             (64*(3 - 4*z + 9*z^2 - 8*z^3 + 3*z^4)*HPL[{0}, z])/
              (3*(-1 + z)*z) + (256*(-1 + 2*z - z^2 + z^3)*HPL[{1}, z])/
              (3*z))*L[3, t/\[Mu]^2] + L[1, 1 - z]*
            ((-32*(-67 + 39*Pi^2)*L[1, t/\[Mu]^2])/(9*(1 + z)) - 
             (154*L[2, t/\[Mu]^2])/3 + (256*L[3, t/\[Mu]^2])/3) - 
           (64*(-1 + 2*z - z^2 + z^3)*L[4, t/\[Mu]^2])/(3*z) + 
           L[1, t/\[Mu]^2]*((16*Pi^2*(1 + z + z^2)^2*HPL[{-1}, z])/
              (z*(1 + z)) + ((4288 + 1732*z + 1212*z^2 - 660*z^3 - 4428*z^4 - 
                48*Pi^2*(13 - 6*z + 24*z^2 + 7*z^3 - 23*z^4 + 17*z^5))*HPL[
                {0}, z])/(9*z*(-1 + z^2)) - (8*(268 - 167*z - 131*z^2 - 
                98*z^3 - 268*z^4 + 6*Pi^2*(-14 + 27*z + 14*z^2 + 14*z^4))*HPL[
                {1}, z])/(9*z*(1 + z)) + (4*(253 - 766*z + 807*z^2 - 
                822*z^3 + 605*z^4)*HPL[{2}, z])/(3*(-1 + z)*z) + 
             (64*(6 - z + 12*z^2 + z^3 - 12*z^4 + 7*z^5)*HPL[{3}, z])/
              (z*(-1 + z^2)) - (64*(1 + z + z^2)^2*HPL[{-2, 0}, z])/
              (z*(1 + z)) - (64*(1 + z + z^2)^2*HPL[{-1, 2}, z])/
              (z*(1 + z)) + (4*(253 - 936*z + 999*z^2 - 1020*z^3 + 781*z^4)*
               HPL[{0, 0}, z])/(3*(-1 + z)*z) + (4*(429 - 794*z + 807*z^2 - 
                794*z^3 + 429*z^4)*HPL[{1, 0}, z])/(3*(-1 + z)*z) + 
             (4*(442 - 429/z - 365*z + 429*z^2)*HPL[{1, 1}, z])/3 + 
             (480*(1 - z + z^2)^2*HPL[{1, 2}, z])/((-1 + z)*z) + 
             (64*(5 - 6*z + 15*z^2 - 14*z^3 + 5*z^4)*HPL[{2, 0}, z])/
              ((-1 + z)*z) + (32*(15 - 22*z + 45*z^2 - 38*z^3 + 15*z^4)*HPL[
                {2, 1}, z])/((-1 + z)*z) + (64*(1 + z + z^2)^2*HPL[
                {-1, -1, 0}, z])/(z*(1 + z)) - (128*(1 + z + z^2)^2*HPL[
                {-1, 0, 0}, z])/(z*(1 + z)) + (32*(4 + 7*z + 18*z^2 - 7*z^3 - 
                18*z^4 + 7*z^5)*HPL[{0, 0, 0}, z])/(z*(-1 + z^2)) + 
             (416*(1 - z + z^2)^2*HPL[{1, 0, 0}, z])/((-1 + z)*z) + 
             (32*(14 - 27*z + 42*z^2 - 28*z^3 + 14*z^4)*HPL[{1, 1, 0}, z])/
              ((-1 + z)*z) + (512*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1, 1}, z])/
              z - (154*L[2, 1 - z])/3 + (256*L[3, 1 - z])/3 + 
             (Pi^2*(-891 + 3306*z - 276*z^2 + 93*z^3 + 771*z^4 - 3003*z^5) - 
               8*(-2855 + z*(3072 - 4428*Zeta[3]) + z^4*(2282 - 
                   2088*Zeta[3]) + 1656*Zeta[3] + z^3*(205 + 1764*Zeta[3]) + 
                 z^5*(-2873 + 2196*Zeta[3]) + z^2*(169 + 2196*Zeta[3])))/
              (27*z*(-1 + z^2))) + L[0, t/\[Mu]^2]*
            ((-16*Pi^2*(1 + z + z^2)^2*HPL[{-2}, z])/(z*(1 + z)) + 
             (4*(-1072 + 639*z - 948*z^2 + 1113*z^3 + 6*Pi^2*(23 - 33*z + 
                  69*z^2 - 58*z^3 + 23*z^4))*HPL[{2}, z])/(9*(-1 + z)*z) - 
             (4*(253 - 936*z + 999*z^2 - 1020*z^3 + 781*z^4)*HPL[{3}, z])/
              (3*(-1 + z)*z) - (32*(10 + z + 24*z^2 - z^3 - 24*z^4 + 13*z^5)*
               HPL[{4}, z])/(z*(-1 + z^2)) + (64*(1 + z + z^2)^2*HPL[{-3, 0}, 
                z])/(z*(1 + z)) + (64*(1 + z + z^2)^2*HPL[{-2, 2}, z])/
              (z*(1 + z)) + (16*Pi^2*(1 + z + z^2)^2*HPL[{-1, -1}, z])/
              (z*(1 + z)) - (24*Pi^2*(1 + z + z^2)^2*HPL[{-1, 0}, z])/
              (z*(1 + z)) + (128*(1 + z + z^2)^2*HPL[{-1, 3}, z])/
              (z*(1 + z)) + (2*(-2144 - 2305*z - 707*z^2 + 697*z^3 + 
                2315*z^4 + 1072*z^5 + 12*Pi^2*(24 - 11*z + 46*z^2 + 11*z^3 - 
                  46*z^4 + 33*z^5))*HPL[{0, 0}, z])/(9*z*(-1 + z^2)) + 
             (8*(-268 + 435*z - 471*z^2 + 438*z^3 - 268*z^4 + 3*Pi^2*
                 (29 - 57*z + 87*z^2 - 58*z^3 + 29*z^4))*HPL[{1, 0}, z])/
              (9*(-1 + z)*z) + (4*(536 - 334*z - 259*z^2 - 193*z^3 - 
                536*z^4 + 12*Pi^2*(-14 + 27*z + 14*z^2 + 14*z^4))*HPL[{1, 1}, 
                z])/(9*z*(1 + z)) - (4*(429 - 794*z + 807*z^2 - 794*z^3 + 
                429*z^4)*HPL[{1, 2}, z])/(3*(-1 + z)*z) - 
             (480*(1 - z + z^2)^2*HPL[{1, 3}, z])/((-1 + z)*z) - 
             (4*(253 - 766*z + 807*z^2 - 822*z^3 + 605*z^4)*HPL[{2, 0}, z])/
              (3*(-1 + z)*z) - (4*(253 - 766*z + 807*z^2 - 822*z^3 + 605*z^4)*
               HPL[{2, 1}, z])/(3*(-1 + z)*z) - (128*(3 - 4*z + 9*z^2 - 
                8*z^3 + 3*z^4)*HPL[{2, 2}, z])/((-1 + z)*z) - 
             (64*(4 + z + 10*z^2 - z^3 - 10*z^4 + 5*z^5)*HPL[{3, 0}, z])/
              (z*(-1 + z^2)) - (64*(7 - 2*z + 13*z^2 + 2*z^3 - 13*z^4 + 
                8*z^5)*HPL[{3, 1}, z])/(z*(-1 + z^2)) - 
             (64*(1 + z + z^2)^2*HPL[{-2, -1, 0}, z])/(z*(1 + z)) + 
             (128*(1 + z + z^2)^2*HPL[{-2, 0, 0}, z])/(z*(1 + z)) - 
             (64*(1 + z + z^2)^2*HPL[{-1, -2, 0}, z])/(z*(1 + z)) - 
             (64*(1 + z + z^2)^2*HPL[{-1, -1, 2}, z])/(z*(1 + z)) + 
             (64*(1 + z + z^2)^2*HPL[{-1, 2, 0}, z])/(z*(1 + z)) + 
             (64*(1 + z + z^2)^2*HPL[{-1, 2, 1}, z])/(z*(1 + z)) + 
             ((1012 - 4084*z + 4380*z^2 - 4476*z^3 + 3476*z^4)*HPL[{0, 0, 0}, 
                z])/(3*z - 3*z^2) - (4*(341 - 610*z + 615*z^2 - 610*z^3 + 
                341*z^4)*HPL[{1, 0, 0}, z])/(3*(-1 + z)*z) - 
             (4*(429 - 794*z + 807*z^2 - 794*z^3 + 429*z^4)*HPL[{1, 1, 0}, 
                z])/(3*(-1 + z)*z) + (4*(-442 + 429/z + 365*z - 429*z^2)*HPL[
                {1, 1, 1}, z])/3 - (16*(30 - 59*z + 90*z^2 - 60*z^3 + 30*z^4)*
               HPL[{1, 1, 2}, z])/((-1 + z)*z) - (416*(1 - z + z^2)^2*HPL[
                {1, 2, 0}, z])/((-1 + z)*z) - (496*(1 - z + z^2)^2*HPL[
                {1, 2, 1}, z])/((-1 + z)*z) - (64*(3 + 7*z^2 - 7*z^4 + 4*z^5)*
               HPL[{2, 0, 0}, z])/(z*(-1 + z^2)) - (32*(13 - 18*z + 39*z^2 - 
                34*z^3 + 13*z^4)*HPL[{2, 1, 0}, z])/((-1 + z)*z) - 
             (16*(31 - 46*z + 93*z^2 - 78*z^3 + 31*z^4)*HPL[{2, 1, 1}, z])/
              ((-1 + z)*z) + (64*(1 + z + z^2)^2*HPL[{-1, -1, -1, 0}, z])/
              (z*(1 + z)) - (128*(1 + z + z^2)^2*HPL[{-1, -1, 0, 0}, z])/
              (z*(1 + z)) + (160*(1 + z + z^2)^2*HPL[{-1, 0, 0, 0}, z])/
              (z*(1 + z)) - (16*(23 + 30*z - 23*z^2 - 30*z^3 + 7*z^4)*HPL[
                {0, 0, 0, 0}, z])/(-1 + z^2) - (368*(1 - z + z^2)^2*HPL[
                {1, 0, 0, 0}, z])/((-1 + z)*z) - (352*(1 - z + z^2)^2*HPL[
                {1, 1, 0, 0}, z])/((-1 + z)*z) - (16*(28 - 53*z + 84*z^2 - 
                56*z^3 + 28*z^4)*HPL[{1, 1, 1, 0}, z])/((-1 + z)*z) - 
             (512*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1, 1, 1}, z])/z + 
             ((1072 - 624*Pi^2)*L[2, 1 - z])/(9 + 9*z) - (154*L[3, 1 - z])/
              9 + (64*L[4, 1 - z])/3 - (112*(1 + z + z^2)^2*HPL[{-1}, z]*Zeta[
                3])/(z*(1 + z)) + L[0, 1 - z]*((128*HPL[{0}, z]*Zeta[3])/3 + 
               (4*(4856 - 603*Pi^2 + 36*Pi^4 - 2673*Zeta[3] + 99*z*Zeta[3]))/
                (81*(1 + z))) + (HPL[{0}, z]*(3*Pi^2*(385 - 1115*z + 
                  111*z^2 - 29*z^3 - 375*z^4 + 1265*z^5) + 
                4*(-4022 + z*(5426 - 2376*Zeta[3]) + 2808*Zeta[3] + 
                  28*z^2*(-17 + 162*Zeta[3]) + 18*z^5*(-413 + 228*Zeta[3]) - 
                  9*z^4*(-411 + 472*Zeta[3]) + 3*z^3*(403 + 888*Zeta[3]))))/
              (27*z*(-1 + z^2)) + (HPL[{1}, z]*(3*Pi^2*(-649 + 157*z + 
                  121*z^2 + 96*z^3 + 649*z^4) + 4*(5728 - 1149*z^3 - 
                  2664*Zeta[3] + z^4*(-5746 + 2664*Zeta[3]) + 
                  z^2*(-757 + 2664*Zeta[3]) + z*(-434 + 5436*Zeta[3]))))/
              (27*z*(1 + z)) + (-72*Pi^4*(8 - 3*z + 20*z^2 - 7*z^3 - 20*z^4 + 
                 5*z^5) - 15*Pi^2*(-1876 - 229*z - 585*z^2 + 363*z^3 + 
                 2059*z^4 + 268*z^5) + 10*(-1 + z)*(18758 - 8910*Zeta[3] + 
                 3*z^3*(-4337 + 3588*Zeta[3]) + 2*z^2*(-2230 + 5283*
                    Zeta[3]) + 2*z^4*(-9577 + 9207*Zeta[3]) + 
                 z*(3299 + 12078*Zeta[3])))/(405*z*(-1 + z^2)) + 
             L[1, 1 - z]*((-8*Pi^2*HPL[{0}, z])/3 + (8*Pi^2*HPL[{1}, z])/3 + 
               16*HPL[{1, 1, 0}, z] - (33*Pi^2*(-23 + z) + 
                 16*(404 - 1359*Zeta[3] + 27*z*Zeta[3]))/(27*(1 + z)))) + 
           L[0, 1 - z]*(((1072 - 624*Pi^2)*L[2, t/\[Mu]^2])/(9 + 9*z) - 
             (154*L[3, t/\[Mu]^2])/9 + (64*L[4, t/\[Mu]^2])/3 + 
             L[1, t/\[Mu]^2]*((-16*Pi^2*HPL[{0}, z])/3 + (16*Pi^2*
                 HPL[{1}, z])/3 + 32*HPL[{1, 1, 0}, z] - (33*Pi^2*(-23 + z) + 
                 32*(202 - 666*Zeta[3] + 27*z*Zeta[3]))/(27*(1 + z)))))/
          \[Mu]^2 + (((-8*(-67 + 39*Pi^2)*L[3, t/\[Mu]^2])/27 - 
            (77*L[4, t/\[Mu]^2])/18 + (64*L[5, t/\[Mu]^2])/15 + 
            (2*L[1, t/\[Mu]^2]*(4856 - 603*Pi^2 + 36*Pi^4 - 2574*Zeta[3]))/
             81 + (L[2, t/\[Mu]^2]*(-3232 + 363*Pi^2 + 11088*Zeta[3]))/54 + 
            L[0, t/\[Mu]^2]*(-29152/243 - (319*Pi^4)/1080 + (1876*Zeta[3])/
               27 - (2*Pi^2*(-202 + 717*Zeta[3]))/27 + (1852*Zeta[5])/5))*
           \[Delta][1 - z])/\[Mu]^2 + \[Delta][t]*
          ((16*Pi^2*(1 + z + z^2)^2*HPL[{-3}, z])/(z*(1 + z)) - 
           (4*Pi^4*(1 + z + z^2)^2*HPL[{-1}, z])/(15*z*(1 + z)) - 
           (2*(-2144 - 2305*z - 719*z^2 + 697*z^3 + 2327*z^4 + 1072*z^5 + 
              12*Pi^2*(22 - 7*z + 40*z^2 + 7*z^3 - 40*z^4 + 25*z^5))*
             HPL[{3}, z])/(9*z*(-1 + z^2)) + (4*(253 - 1021*z + 1095*z^2 - 
              1119*z^3 + 869*z^4)*HPL[{4}, z])/(3*(-1 + z)*z) + 
           (16*(16 + 7*z + 46*z^2 - 7*z^3 - 46*z^4 + 23*z^5)*HPL[{5}, z])/
            (z*(-1 + z^2)) - (64*(1 + z + z^2)^2*HPL[{-4, 0}, z])/
            (z*(1 + z)) - (64*(1 + z + z^2)^2*HPL[{-3, 2}, z])/(z*(1 + z)) - 
           (16*Pi^2*(1 + z + z^2)^2*HPL[{-2, -1}, z])/(z*(1 + z)) + 
           (24*Pi^2*(1 + z + z^2)^2*HPL[{-2, 0}, z])/(z*(1 + z)) - 
           (128*(1 + z + z^2)^2*HPL[{-2, 3}, z])/(z*(1 + z)) - 
           (16*Pi^2*(1 + z + z^2)^2*HPL[{-1, -2}, z])/(z*(1 + z)) + 
           (8*Pi^2*(1 + z + z^2)^2*HPL[{-1, 2}, z])/(z*(1 + z)) - 
           (160*(1 + z + z^2)^2*HPL[{-1, 4}, z])/(z*(1 + z)) - 
           (4*(-536 + 870*z - 945*z^2 + 879*z^3 - 536*z^4 + 3*Pi^2*(55 - 
                109*z + 165*z^2 - 110*z^3 + 55*z^4))*HPL[{1, 2}, z])/
            (9*(-1 + z)*z) + (4*(341 - 610*z + 615*z^2 - 610*z^3 + 341*z^4)*
             HPL[{1, 3}, z])/(3*(-1 + z)*z) + (464*(1 - z + z^2)^2*
             HPL[{1, 4}, z])/((-1 + z)*z) - (4*(-1072 - 433*z - 309*z^2 + 
              165*z^3 + 1113*z^4 + 6*Pi^2*(19 - 11*z + 31*z^2 + 11*z^3 - 
                31*z^4 + 23*z^5))*HPL[{2, 0}, z])/(9*z*(-1 + z^2)) - 
           (4*(-1072 + 639*z - 951*z^2 + 1116*z^3 + 3*Pi^2*(55 - 85*z + 
                165*z^2 - 134*z^3 + 55*z^4))*HPL[{2, 1}, z])/(9*(-1 + z)*z) + 
           (4*(253 - 766*z + 807*z^2 - 822*z^3 + 605*z^4)*HPL[{2, 2}, z])/
            (3*(-1 + z)*z) + (32*(9 - 3*z + 17*z^2 + 3*z^3 - 17*z^4 + 11*z^5)*
             HPL[{2, 3}, z])/(z*(-1 + z^2)) + 
           (4*(253 - 936*z + 999*z^2 - 1020*z^3 + 781*z^4)*HPL[{3, 0}, z])/
            (3*(-1 + z)*z) + (4*(253 - 936*z + 999*z^2 - 1020*z^3 + 781*z^4)*
             HPL[{3, 1}, z])/(3*(-1 + z)*z) + 
           (32*(11 - z + 23*z^2 + z^3 - 23*z^4 + 13*z^5)*HPL[{3, 2}, z])/
            (z*(-1 + z^2)) + (32*(6 + 5*z + 20*z^2 - 5*z^3 - 20*z^4 + 9*z^5)*
             HPL[{4, 0}, z])/(z*(-1 + z^2)) + 
           (32*(13 - 2*z + 27*z^2 + 2*z^3 - 27*z^4 + 16*z^5)*HPL[{4, 1}, z])/
            (z*(-1 + z^2)) + (64*(1 + z + z^2)^2*HPL[{-3, -1, 0}, z])/
            (z*(1 + z)) - (128*(1 + z + z^2)^2*HPL[{-3, 0, 0}, z])/
            (z*(1 + z)) + (64*(1 + z + z^2)^2*HPL[{-2, -2, 0}, z])/
            (z*(1 + z)) + (64*(1 + z + z^2)^2*HPL[{-2, -1, 2}, z])/
            (z*(1 + z)) - (64*(1 + z + z^2)^2*HPL[{-2, 2, 0}, z])/
            (z*(1 + z)) - (64*(1 + z + z^2)^2*HPL[{-2, 2, 1}, z])/
            (z*(1 + z)) + (64*(1 + z + z^2)^2*HPL[{-1, -3, 0}, z])/
            (z*(1 + z)) + (64*(1 + z + z^2)^2*HPL[{-1, -2, 2}, z])/
            (z*(1 + z)) + (16*Pi^2*(1 + z + z^2)^2*HPL[{-1, -1, -1}, z])/
            (z*(1 + z)) - (24*Pi^2*(1 + z + z^2)^2*HPL[{-1, -1, 0}, z])/
            (z*(1 + z)) + (128*(1 + z + z^2)^2*HPL[{-1, -1, 3}, z])/
            (z*(1 + z)) + (80*Pi^2*(1 + z + z^2)^2*HPL[{-1, 0, 0}, z])/
            (3*z*(1 + z)) - (64*(1 + z + z^2)^2*HPL[{-1, 2, 2}, z])/
            (z*(1 + z)) - (128*(1 + z + z^2)^2*HPL[{-1, 3, 0}, z])/
            (z*(1 + z)) - (128*(1 + z + z^2)^2*HPL[{-1, 3, 1}, z])/
            (z*(1 + z)) + ((4288 + 6049*z + 1515*z^2 - 1761*z^3 - 4731*z^4 - 
              3216*z^5 - 12*Pi^2*(44 - 17*z + 90*z^2 + 17*z^3 - 90*z^4 + 
                63*z^5))*HPL[{0, 0, 0}, z])/(9*z*(-1 + z^2)) + 
           ((-684*Pi^2*(1 - z + z^2)^2 + 8*(402 - 737*z + 807*z^2 - 740*z^3 + 
                402*z^4))*HPL[{1, 0, 0}, z])/(9*(-1 + z)*z) - 
           (4*(-536 + 870*z - 945*z^2 + 879*z^3 - 536*z^4 + 6*Pi^2*(25 - 
                49*z + 75*z^2 - 50*z^3 + 25*z^4))*HPL[{1, 1, 0}, z])/
            (9*(-1 + z)*z) + (2*(-1072 + 668*z + 515*z^2 + 383*z^3 + 
              1072*z^4 - 24*Pi^2*(-14 + 27*z + 14*z^2 + 14*z^4))*
             HPL[{1, 1, 1}, z])/(9*z*(1 + z)) + 
           (4*(429 - 794*z + 807*z^2 - 794*z^3 + 429*z^4)*HPL[{1, 1, 2}, z])/
            (3*(-1 + z)*z) + (416*(1 - z + z^2)^2*HPL[{1, 1, 3}, z])/
            ((-1 + z)*z) + (4*(429 - 794*z + 807*z^2 - 794*z^3 + 429*z^4)*
             HPL[{1, 2, 0}, z])/(3*(-1 + z)*z) + 
           (4*(429 - 794*z + 807*z^2 - 794*z^3 + 429*z^4)*HPL[{1, 2, 1}, z])/
            (3*(-1 + z)*z) + (464*(1 - z + z^2)^2*HPL[{1, 2, 2}, z])/
            ((-1 + z)*z) + (416*(1 - z + z^2)^2*HPL[{1, 3, 0}, z])/
            ((-1 + z)*z) + (512*(1 - z + z^2)^2*HPL[{1, 3, 1}, z])/
            ((-1 + z)*z) + (4*(253 - 766*z + 807*z^2 - 822*z^3 + 605*z^4)*
             HPL[{2, 0, 0}, z])/(3*(-1 + z)*z) + 
           (4*(253 - 766*z + 807*z^2 - 822*z^3 + 605*z^4)*HPL[{2, 1, 0}, z])/
            (3*(-1 + z)*z) + (4*(253 - 766*z + 807*z^2 - 822*z^3 + 605*z^4)*
             HPL[{2, 1, 1}, z])/(3*(-1 + z)*z) + 
           (16*(29 - 42*z + 87*z^2 - 74*z^3 + 29*z^4)*HPL[{2, 1, 2}, z])/
            ((-1 + z)*z) + (64*(5 - 6*z + 15*z^2 - 14*z^3 + 5*z^4)*
             HPL[{2, 2, 0}, z])/((-1 + z)*z) + 
           (32*(13 - 18*z + 39*z^2 - 34*z^3 + 13*z^4)*HPL[{2, 2, 1}, z])/
            ((-1 + z)*z) + (128*(1 + z + 4*z^2 - z^3 - 4*z^4 + 2*z^5)*
             HPL[{3, 0, 0}, z])/(z*(-1 + z^2)) + 
           (64*(6 - z + 12*z^2 + z^3 - 12*z^4 + 7*z^5)*HPL[{3, 1, 0}, z])/
            (z*(-1 + z^2)) + (32*(15 - 5*z + 27*z^2 + 5*z^3 - 27*z^4 + 
              17*z^5)*HPL[{3, 1, 1}, z])/(z*(-1 + z^2)) - 
           (64*(1 + z + z^2)^2*HPL[{-2, -1, -1, 0}, z])/(z*(1 + z)) + 
           (128*(1 + z + z^2)^2*HPL[{-2, -1, 0, 0}, z])/(z*(1 + z)) - 
           (160*(1 + z + z^2)^2*HPL[{-2, 0, 0, 0}, z])/(z*(1 + z)) - 
           (64*(1 + z + z^2)^2*HPL[{-1, -2, -1, 0}, z])/(z*(1 + z)) + 
           (128*(1 + z + z^2)^2*HPL[{-1, -2, 0, 0}, z])/(z*(1 + z)) - 
           (64*(1 + z + z^2)^2*HPL[{-1, -1, -2, 0}, z])/(z*(1 + z)) - 
           (64*(1 + z + z^2)^2*HPL[{-1, -1, -1, 2}, z])/(z*(1 + z)) + 
           (64*(1 + z + z^2)^2*HPL[{-1, -1, 2, 0}, z])/(z*(1 + z)) + 
           (64*(1 + z + z^2)^2*HPL[{-1, -1, 2, 1}, z])/(z*(1 + z)) - 
           (96*(1 + z + z^2)^2*HPL[{-1, 2, 0, 0}, z])/(z*(1 + z)) - 
           (64*(1 + z + z^2)^2*HPL[{-1, 2, 1, 0}, z])/(z*(1 + z)) - 
           (64*(1 + z + z^2)^2*HPL[{-1, 2, 1, 1}, z])/(z*(1 + z)) + 
           (2*(506 - 2127*z + 2286*z^2 - 2337*z^3 + 1826*z^4)*
             HPL[{0, 0, 0, 0}, z])/(3*(-1 + z)*z) + 
           (4*(297 - 518*z + 519*z^2 - 518*z^3 + 297*z^4)*HPL[{1, 0, 0, 0}, 
              z])/(3*(-1 + z)*z) + (4*(517 - 978*z + 999*z^2 - 978*z^3 + 
              517*z^4)*HPL[{1, 1, 0, 0}, z])/(3*(-1 + z)*z) + 
           (4*(429 - 794*z + 807*z^2 - 794*z^3 + 429*z^4)*HPL[{1, 1, 1, 0}, 
              z])/(3*(-1 + z)*z) + (4*(442 - 429/z - 365*z + 429*z^2)*
             HPL[{1, 1, 1, 1}, z])/3 + (24*(20 - 39*z + 60*z^2 - 40*z^3 + 
              20*z^4)*HPL[{1, 1, 1, 2}, z])/((-1 + z)*z) + 
           (416*(1 - z + z^2)^2*HPL[{1, 1, 2, 0}, z])/((-1 + z)*z) + 
           (8*(62 - 123*z + 186*z^2 - 124*z^3 + 62*z^4)*HPL[{1, 1, 2, 1}, z])/
            ((-1 + z)*z) + (352*(1 - z + z^2)^2*HPL[{1, 2, 0, 0}, z])/
            ((-1 + z)*z) + (432*(1 - z + z^2)^2*HPL[{1, 2, 1, 0}, z])/
            ((-1 + z)*z) + (504*(1 - z + z^2)^2*HPL[{1, 2, 1, 1}, z])/
            ((-1 + z)*z) + (32*(3 + 2*z + 11*z^2 - 2*z^3 - 11*z^4 + 6*z^5)*
             HPL[{2, 0, 0, 0}, z])/(z*(-1 + z^2)) + 
           (64*(6 - z + 10*z^2 + z^3 - 10*z^4 + 5*z^5)*HPL[{2, 1, 0, 0}, z])/
            (z*(-1 + z^2)) + (16*(27 - 38*z + 81*z^2 - 70*z^3 + 27*z^4)*
             HPL[{2, 1, 1, 0}, z])/((-1 + z)*z) + 
           (8*(63 - 94*z + 189*z^2 - 158*z^3 + 63*z^4)*HPL[{2, 1, 1, 1}, z])/
            ((-1 + z)*z) + (64*(1 + z + z^2)^2*HPL[{-1, -1, -1, -1, 0}, z])/
            (z*(1 + z)) - (128*(1 + z + z^2)^2*HPL[{-1, -1, -1, 0, 0}, z])/
            (z*(1 + z)) + (160*(1 + z + z^2)^2*HPL[{-1, -1, 0, 0, 0}, z])/
            (z*(1 + z)) - (176*(1 + z + z^2)^2*HPL[{-1, 0, 0, 0, 0}, z])/
            (z*(1 + z)) - (8*(16 - 63*z - 46*z^2 + 63*z^3 + 46*z^4 + z^5)*
             HPL[{0, 0, 0, 0, 0}, z])/(z*(-1 + z^2)) + 
           (312*(1 - z + z^2)^2*HPL[{1, 0, 0, 0, 0}, z])/((-1 + z)*z) + 
           (272*(1 - z + z^2)^2*HPL[{1, 1, 0, 0, 0}, z])/((-1 + z)*z) + 
           (416*(1 - z + z^2)^2*HPL[{1, 1, 1, 0, 0}, z])/((-1 + z)*z) + 
           (56*(8 - 15*z + 24*z^2 - 16*z^3 + 8*z^4)*HPL[{1, 1, 1, 1, 0}, z])/
            ((-1 + z)*z) + (512*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1, 1, 1, 1}, 
              z])/z - (16*(-67 + 39*Pi^2)*L[3, 1 - z])/(27*(1 + z)) - 
           (77*L[4, 1 - z])/18 + (64*L[5, 1 - z])/15 + 
           (112*(1 + z + z^2)^2*HPL[{-2}, z]*Zeta[3])/(z*(1 + z)) - 
           (112*(1 + z + z^2)^2*HPL[{-1, -1}, z]*Zeta[3])/(z*(1 + z)) + 
           (448*(1 + z + z^2)^2*HPL[{-1, 0}, z]*Zeta[3])/(3*z*(1 + z)) + 
           (HPL[{1, 1}, z]*(-3*Pi^2*(-649 + 157*z + 121*z^2 + 96*z^3 + 
                649*z^4) + 2*(-11474 + 2265*z^3 + z*(868 - 10872*Zeta[3]) + 
                z^2*(1499 - 5328*Zeta[3]) + z^4*(11492 - 5328*Zeta[3]) + 
                5328*Zeta[3])))/(27*z*(1 + z)) + L[1, 1 - z]*
            ((64*HPL[{0}, z]*Zeta[3])/3 + (4*(4856 - 603*Pi^2 + 36*Pi^4 - 
                2673*Zeta[3] + 99*z*Zeta[3]))/(81*(1 + z))) + 
           (HPL[{0}, z]*(-18*Pi^4*(-17 - 92*z - 86*z^2 + 101*z^3 + 95*z^4 + 
                23*z^5) + 15*Pi^2*(-3216 - 4177*z - 1135*z^2 + 1229*z^3 + 
                3547*z^4 + 2144*z^5) - 10*(1 + z)*(-58092 + 
                z^3*(51443 - 63072*Zeta[3]) + z*(48671 - 58032*Zeta[3]) + 
                16236*Zeta[3] + 108*z^2*(-313 + 575*Zeta[3]) + 
                44*z^4*(-403 + 1089*Zeta[3]))))/(810*z*(-1 + z^2)) - 
           (HPL[{0, 0}, z]*(3*Pi^2*(385 - 1200*z + 122*z^2 - 32*z^3 - 
                386*z^4 + 1353*z^5) + 2*(-8044 + z^4*(8789 - 8496*Zeta[3]) + 
                z*(14006 - 4464*Zeta[3]) + 5040*Zeta[3] + 6*z^2*(-389 + 
                  1416*Zeta[3]) + 3*z^3*(883 + 1488*Zeta[3]) + 
                4*z^5*(-4561 + 1980*Zeta[3]))))/(27*z*(-1 + z^2)) + 
           (HPL[{1}, z]*(18*Pi^4*(33 - 76*z + 30*z^2 + 33*z^3 - 33*z^4 + 
                33*z^5) - 45*Pi^2*(268 - 435*z + 38*z^2 + 33*z^3 - 172*z^4 + 
                268*z^5) - 10*(-1 + z)*(18956 - 13662*Zeta[3] + 
                12*z^3*(-1063 + 168*Zeta[3]) + z^2*(-4403 + 2574*Zeta[3]) + 
                z*(3299 + 3330*Zeta[3]) + 2*z^4*(-9577 + 6831*Zeta[3]))))/
            (405*z*(-1 + z^2)) - (HPL[{2}, z]*(3*Pi^2*(385 - 1160*z + 
                1227*z^2 - 1244*z^3 + 913*z^4) + 4*(z*(9484 - 3456*Zeta[3]) + 
                18*z^4*(-413 + 128*Zeta[3]) + 8*(-505 + 288*Zeta[3]) - 
                6*z^3*(-1861 + 936*Zeta[3]) + z^2*(-9975 + 6912*Zeta[3]))))/
            (27*(-1 + z)*z) - (HPL[{1, 0}, z]*(3*Pi^2*(473 - 834*z + 
                843*z^2 - 834*z^3 + 473*z^4) + 4*(-5728 + z^3*(10343 - 
                  5256*Zeta[3]) + z*(10274 - 5112*Zeta[3]) + 2628*Zeta[3] + 
                z^4*(-5746 + 2628*Zeta[3]) + z^2*(-9951 + 7884*Zeta[3]))))/
            (27*(-1 + z)*z) + L[2, 1 - z]*((-2*Pi^2*HPL[{0}, z])/3 + 
             (2*Pi^2*HPL[{1}, z])/3 + 4*HPL[{1, 1, 0}, z] - 
             (33*Pi^2*(-23 + z) + 8*(808 - 2745*Zeta[3] + 27*z*Zeta[3]))/
              (54*(1 + z))) + (9*Pi^4*(1287 - 5744*z + 586*z^2 - 97*z^3 - 
               1543*z^4 + 5511*z^5) + 120*Pi^2*(-5225 + z^4*(5182 - 
                 7200*Zeta[3]) + 4752*Zeta[3] - 4*z*(-2762 + 3285*Zeta[3]) + 
               z^3*(2177 + 4644*Zeta[3]) + z^5*(-11995 + 7092*Zeta[3]) + z^2*
                (-1151 + 7308*Zeta[3])) - 16*(9*(-74005 + 17420*Zeta[3] + 
                 36072*Zeta[5]) + 9*z^5*(-74855 + 1340*Zeta[3] + 
                 56052*Zeta[5]) - 12*z*(-55960 + 2790*Zeta[3] + 
                 74277*Zeta[5]) - 2*z^4*(-266705 + 78885*Zeta[3] + 
                 191484*Zeta[5]) + z^2*(59755 + 43200*Zeta[3] + 
                 387828*Zeta[5]) + z^3*(75055 - 20790*Zeta[3] + 
                 446148*Zeta[5])))/(9720*z*(-1 + z^2)) + 
           L[0, 1 - z]*(-(Pi^4*HPL[{0}, z])/5 - (2*Pi^4*HPL[{1}, z])/15 - 
             (4*Pi^2*HPL[{1, 1, 0}, z])/3 + (4*Pi^2*HPL[{1, 1, 1}, z])/3 + 
             8*HPL[{1, 1, 1, 1, 0}, z] - 8*HPL[{1, 1}, z]*Zeta[3] + 
             (99*Pi^4*(-59 + z) + 1440*Pi^2*(202 - 708*Zeta[3] + 
                 9*z*Zeta[3]) + 64*(-36440 + 21105*Zeta[3] + 111294*Zeta[5] - 
                 1215*z*Zeta[5]))/(9720*(1 + z))) + 
           (87472/729 + (67*Pi^4)/216 - (1381*Pi^6)/22680 - 
             (5656*Zeta[3])/81 + (1246*Zeta[3]^2)/9 + 
             (2*Pi^2*(-607 + 330*Zeta[3]))/81 - (638*Zeta[5])/15)*
            \[Delta][1 - z])) + CA*nf*TF*
        ((L[1, t/\[Mu]^2]*((4*(3*Pi^2*(-11 + 15*z - 5*z^2 - 8*z^3 + 11*z^4) - 
                8*(-96 + 45*z + 19*z^2 + 11*z^3 + 105*z^4)))/(27*z*(1 + z)) - 
             (16*(46 - 77*z + 99*z^2 - 94*z^3 + 46*z^4)*HPL[{0}, z])/
              (9*(-1 + z)*z) - (16*(-46 + 32*z + 17*z^2 + 5*z^3 + 46*z^4)*HPL[
                {1}, z])/(9*z*(1 + z)) - (16*(7 - 10*z + 21*z^2 - 18*z^3 + 
                7*z^4)*HPL[{2}, z])/(3*(-1 + z)*z) - (16*(7 - 8*z + 21*z^2 - 
                20*z^3 + 7*z^4)*HPL[{0, 0}, z])/(3*(-1 + z)*z) - 
             (112*(1 - z + z^2)^2*HPL[{1, 0}, z])/(3*(-1 + z)*z) - 
             (112*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1}, z])/(3*z) + 
             (56*L[2, 1 - z])/3) + ((16*(-23 + 16*z + 10*z^2 + 4*z^3 + 
                23*z^4))/(9*z*(1 + z)) + (8*(7 - 10*z + 21*z^2 - 18*z^3 + 
                7*z^4)*HPL[{0}, z])/(3*(-1 + z)*z) + (56*(-1 + 2*z - z^2 + 
                z^3)*HPL[{1}, z])/(3*z))*L[2, t/\[Mu]^2] + 
           L[1, 1 - z]*((-640*L[1, t/\[Mu]^2])/(9*(1 + z)) + 
             (56*L[2, t/\[Mu]^2])/3) - (56*(-1 + 2*z - z^2 + z^3)*
             L[3, t/\[Mu]^2])/(9*z) + L[0, 1 - z]*
            ((4*(448 + 3*Pi^2*(-23 + z))*L[1, t/\[Mu]^2])/(27*(1 + z)) - 
             (320*L[2, t/\[Mu]^2])/(9*(1 + z)) + (56*L[3, t/\[Mu]^2])/9) + 
           L[0, t/\[Mu]^2]*(((-4*Pi^2*(33 - 36*z + 99*z^2 - 96*z^3 + 
                  33*z^4) + 8*(384 - 674*z + 861*z^2 - 888*z^3 + 420*z^4))*
               HPL[{0}, z])/(27*(-1 + z)*z) + ((-4*Pi^2*(-33 + 69*z + 
                  33*z^2 + 33*z^4) + 16*(-201 + 90*z + 26*z^2 + z^3 + 
                  210*z^4))*HPL[{1}, z])/(27*z*(1 + z)) + 
             (16*(46 - 77*z + 102*z^2 - 97*z^3 + 46*z^4)*HPL[{2}, z])/
              (9*(-1 + z)*z) + (16*(7 - 8*z + 21*z^2 - 20*z^3 + 7*z^4)*HPL[
                {3}, z])/(3*(-1 + z)*z) + (8*(92 - 147*z + 201*z^2 - 
                198*z^3 + 92*z^4)*HPL[{0, 0}, z])/(9*(-1 + z)*z) + 
             (16*(46 - 84*z + 99*z^2 - 87*z^3 + 46*z^4)*HPL[{1, 0}, z])/
              (9*(-1 + z)*z) + (8*(-92 + 64*z + 31*z^2 + 7*z^3 + 92*z^4)*HPL[
                {1, 1}, z])/(9*z*(1 + z)) + (112*(1 - z + z^2)^2*HPL[{1, 2}, 
                z])/(3*(-1 + z)*z) + (16*(7 - 10*z + 21*z^2 - 18*z^3 + 7*z^4)*
               HPL[{2, 0}, z])/(3*(-1 + z)*z) + (16*(7 - 10*z + 21*z^2 - 
                18*z^3 + 7*z^4)*HPL[{2, 1}, z])/(3*(-1 + z)*z) + 
             (112*(1 - z + 3*z^2 - 3*z^3 + z^4)*HPL[{0, 0, 0}, z])/
              (3*(-1 + z)*z) + (112*(1 - z + z^2)^2*HPL[{1, 0, 0}, z])/
              (3*(-1 + z)*z) + (112*(1 - z + z^2)^2*HPL[{1, 1, 0}, z])/
              (3*(-1 + z)*z) + (112*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1, 1}, z])/
              (3*z) + (4*(448 + 3*Pi^2*(-23 + z))*L[1, 1 - z])/(27*(1 + z)) - 
             (320*L[2, 1 - z])/(9*(1 + z)) + (56*L[3, 1 - z])/9 + 
             (16*L[0, 1 - z]*(-328 + 45*Pi^2 + 243*Zeta[3] - 9*z*Zeta[3]))/
              (81*(1 + z)) - (4*(2990 + 3*Pi^2*(-69 + 34*z - 10*z^2 - 
                  14*z^3 + 69*z^4) - 468*Zeta[3] - 36*z^3*(11 + 6*Zeta[3]) + 
                4*z^2*(-38 + 9*Zeta[3]) + z^4*(-3494 + 468*Zeta[3]) + 
                z*(-916 + 756*Zeta[3])))/(81*z*(1 + z))))/\[Mu]^2 + 
         (((448/27 - (22*Pi^2)/9)*L[2, t/\[Mu]^2] - (160*L[3, t/\[Mu]^2])/
             27 + (14*L[4, t/\[Mu]^2])/9 + (L[0, t/\[Mu]^2]*(78080 - 10080*
                Pi^2 + 261*Pi^4 - 50400*Zeta[3]))/2430 + 
            (8*L[1, t/\[Mu]^2]*(-328 + 45*Pi^2 + 234*Zeta[3]))/81)*
           \[Delta][1 - z])/\[Mu]^2 + \[Delta][t]*
          (((4*Pi^2*(33 - 48*z + 99*z^2 - 84*z^3 + 33*z^4) - 8*(402 - 710*z + 
                921*z^2 - 930*z^3 + 420*z^4))*HPL[{2}, z])/(27*(-1 + z)*z) - 
           (8*(92 - 147*z + 207*z^2 - 204*z^3 + 92*z^4)*HPL[{3}, z])/
            (9*(-1 + z)*z) - (112*(1 - z + 3*z^2 - 3*z^3 + z^4)*HPL[{4}, z])/
            (3*(-1 + z)*z) + (4*(-768 + 1298*z - 1755*z^2 + 1868*z^3 - 
              840*z^4 + 33*Pi^2*(1 - z + 3*z^2 - 3*z^3 + z^4))*
             HPL[{0, 0}, z])/(27*(-1 + z)*z) + 
           (4*(33*Pi^2*(1 - z + z^2)^2 - 4*(201 - 380*z + 444*z^2 - 419*z^3 + 
                210*z^4))*HPL[{1, 0}, z])/(27*(-1 + z)*z) + 
           (4*(822 - 360*z - 80*z^2 + 38*z^3 - 840*z^4 + Pi^2*(-33 + 69*z + 
                33*z^2 + 33*z^4))*HPL[{1, 1}, z])/(27*z*(1 + z)) - 
           (8*(92 - 168*z + 201*z^2 - 177*z^3 + 92*z^4)*HPL[{1, 2}, z])/
            (9*(-1 + z)*z) - (112*(1 - z + z^2)^2*HPL[{1, 3}, z])/
            (3*(-1 + z)*z) - (16*(46 - 77*z + 102*z^2 - 97*z^3 + 46*z^4)*
             HPL[{2, 0}, z])/(9*(-1 + z)*z) - 
           (8*(92 - 154*z + 207*z^2 - 197*z^3 + 92*z^4)*HPL[{2, 1}, z])/
            (9*(-1 + z)*z) - (16*(7 - 10*z + 21*z^2 - 18*z^3 + 7*z^4)*
             HPL[{2, 2}, z])/(3*(-1 + z)*z) - 
           (16*(7 - 8*z + 21*z^2 - 20*z^3 + 7*z^4)*HPL[{3, 0}, z])/
            (3*(-1 + z)*z) - (16*(7 - 8*z + 21*z^2 - 20*z^3 + 7*z^4)*
             HPL[{3, 1}, z])/(3*(-1 + z)*z) - 
           (4*(184 - 287*z + 405*z^2 - 406*z^3 + 184*z^4)*HPL[{0, 0, 0}, z])/
            (9*(-1 + z)*z) - (16*(46 - 84*z + 99*z^2 - 87*z^3 + 46*z^4)*
             HPL[{1, 0, 0}, z])/(9*(-1 + z)*z) - 
           (8*(92 - 168*z + 201*z^2 - 177*z^3 + 92*z^4)*HPL[{1, 1, 0}, z])/
            (9*(-1 + z)*z) - (4*(-184 + 128*z + 59*z^2 + 11*z^3 + 184*z^4)*
             HPL[{1, 1, 1}, z])/(9*z*(1 + z)) - (112*(1 - z + z^2)^2*
             HPL[{1, 1, 2}, z])/(3*(-1 + z)*z) - (112*(1 - z + z^2)^2*
             HPL[{1, 2, 0}, z])/(3*(-1 + z)*z) - (112*(1 - z + z^2)^2*
             HPL[{1, 2, 1}, z])/(3*(-1 + z)*z) - 
           (16*(7 - 10*z + 21*z^2 - 18*z^3 + 7*z^4)*HPL[{2, 0, 0}, z])/
            (3*(-1 + z)*z) - (16*(7 - 10*z + 21*z^2 - 18*z^3 + 7*z^4)*
             HPL[{2, 1, 0}, z])/(3*(-1 + z)*z) - 
           (16*(7 - 10*z + 21*z^2 - 18*z^3 + 7*z^4)*HPL[{2, 1, 1}, z])/
            (3*(-1 + z)*z) - (8*(14 - 13*z + 42*z^2 - 43*z^3 + 14*z^4)*
             HPL[{0, 0, 0, 0}, z])/(3*(-1 + z)*z) - 
           (112*(1 - z + z^2)^2*HPL[{1, 0, 0, 0}, z])/(3*(-1 + z)*z) - 
           (112*(1 - z + z^2)^2*HPL[{1, 1, 0, 0}, z])/(3*(-1 + z)*z) - 
           (112*(1 - z + z^2)^2*HPL[{1, 1, 1, 0}, z])/(3*(-1 + z)*z) - 
           (112*(-1 + 2*z - z^2 + z^3)*HPL[{1, 1, 1, 1}, z])/(3*z) + 
           ((896 + 6*Pi^2*(-23 + z))*L[2, 1 - z])/(27*(1 + z)) - 
           (320*L[3, 1 - z])/(27*(1 + z)) + (14*L[4, 1 - z])/9 + 
           (16*L[1, 1 - z]*(-328 + 45*Pi^2 + 243*Zeta[3] - 9*z*Zeta[3]))/
            (81*(1 + z)) - (L[0, 1 - z]*(20160*Pi^2 + 9*Pi^4*(-59 + z) + 
              320*(-488 + 315*Zeta[3])))/(2430*(1 + z)) + 
           (HPL[{0}, z]*(6*Pi^2*(138 - 217*z + 315*z^2 - 314*z^3 + 138*z^4) + 
              4*(-2990 + z^3*(7262 - 1296*Zeta[3]) + z*(5295 - 576*Zeta[3]) + 
                468*Zeta[3] + z^4*(-3494 + 468*Zeta[3]) + 3*z^2*(-2201 + 
                  468*Zeta[3]))))/(81*(-1 + z)*z) + 
           (-9*Pi^4*(29 - 40*z + 78*z^2 - 19*z^3 - 77*z^4 + 29*z^5) + 
             120*Pi^2*(306 - 391*z + 185*z^2 - 17*z^3 - 416*z^4 + 315*z^5) + 
             80*(-1 + z)*(5711 - 1449*Zeta[3] + 23*z^4*(-298 + 63*Zeta[3]) + 
               z^2*(167 + 90*Zeta[3]) - z^3*(757 + 99*Zeta[3]) + z*
                (-1195 + 819*Zeta[3])))/(2430*z*(-1 + z^2)) + 
           (HPL[{1}, z]*(18*Pi^2*(-46 + 32*z + 15*z^2 + 3*z^3 + 46*z^4) + 
              4*(3242 - 15*z^3 - 468*Zeta[3] + z^4*(-3494 + 468*Zeta[3]) + 
                z^2*(-23 + 468*Zeta[3]) + z*(-916 + 972*Zeta[3]))))/
            (81*z*(1 + z)) + ((-5*Pi^4)/54 - (8*Pi^2*(-41 + 30*Zeta[3]))/81 + 
             (8*(-14600 + 8820*Zeta[3] + 7047*Zeta[5]))/3645)*
            \[Delta][1 - z])))
 
BB[q[i_], q[j_], 2] = 
    CF*TF*((((8*(16 + 3*(-8 + Pi^2)*z + 3*(8 + Pi^2)*z^2 - 16*z^3))/(9*z) + 
           (12 + 28*z + (64*z^2)/3)*HPL[{0}, z] + (8*(-3 - 4/z + 3*z + 4*z^2)*
             HPL[{1}, z])/3 - 16*(1 + z)*HPL[{2}, z] - 
           24*(1 + z)*HPL[{0, 0}, z])*L[0, t/\[Mu]^2] + 
         ((8*(3 + 4/z - 3*z - 4*z^2))/3 + 16*(1 + z)*HPL[{0}, z])*
          L[1, t/\[Mu]^2])/\[Mu]^2 + 
       ((-2*(15*Pi^2*(1 + z) - 8*(21 - 3*z + 16*z^2))*HPL[{0}, z])/9 + 
         (64*(-2 + 3*z - 3*z^2 + 2*z^3)*HPL[{1}, z])/(9*z) - 
         (4*(9 + 21*z + 16*z^2)*HPL[{2}, z])/3 + 24*(1 + z)*HPL[{3}, z] - 
         2*(15 + 15*z + 16*z^2)*HPL[{0, 0}, z] + 
         (8*(3 + 4/z - 3*z - 4*z^2)*HPL[{1, 0}, z])/3 + 
         (8*(3 + 4/z - 3*z - 4*z^2)*HPL[{1, 1}, z])/3 + 
         16*(1 + z)*HPL[{2, 0}, z] + 16*(1 + z)*HPL[{2, 1}, z] + 
         28*(1 + z)*HPL[{0, 0, 0}, z] + (416 - 416*z^3 + 
           3*Pi^2*(4 + 21*z + 39*z^2 + 28*z^3) - 6*z^2*(-23 + 36*Zeta[3]) - 
           6*z*(23 + 36*Zeta[3]))/(27*z))*\[Delta][t]) + 
     (8*CF^2*KroneckerDelta[i, j]*\[Delta][t]*\[Delta][1 - z])/\[Epsilon]^4 + 
     (KroneckerDelta[i, j]*(-11*CA*CF*\[Delta][t]*\[Delta][1 - z] + 
        4*CF*nf*TF*\[Delta][t]*\[Delta][1 - z] + 
        CF^2*((8*(1 + z) - 16*L[0, 1 - z])*\[Delta][t] - 
          (16*L[0, t/\[Mu]^2]*\[Delta][1 - z])/\[Mu]^2)))/\[Epsilon]^3 + 
     KroneckerDelta[i, j]*
      (CF^2*(((-16*(-1 + z) + (8*(5 + 7*z^2)*HPL[{0}, z])/(-1 + z) + 
             64*(1 + z)*HPL[{1}, z])*L[1, t/\[Mu]^2] + 128*L[1, 1 - z]*
            L[1, t/\[Mu]^2] + L[0, t/\[Mu]^2]*
            ((28*(3*(-1 + z) + Pi^2*(1 + z)))/3 - (4*(-7 + 4*z)*HPL[{0}, z])/
              (-1 + z) + 16*(-1 + z)*HPL[{1}, z] - (16*(3 + 4*z^2)*HPL[{2}, 
                z])/(-1 + z) - (4*(5 + 11*z^2)*HPL[{0, 0}, z])/(-1 + z) - 
             (56*(1 + z^2)*HPL[{1, 0}, z])/(-1 + z) - 64*(1 + z)*
              HPL[{1, 1}, z] - 16*Pi^2*L[0, 1 - z] + 64*L[2, 1 - z]) - 
           32*(1 + z)*L[2, t/\[Mu]^2] + 64*L[0, 1 - z]*L[2, t/\[Mu]^2])/
          \[Mu]^2 + ((-16*Pi^2*L[1, t/\[Mu]^2] + (64*L[3, t/\[Mu]^2])/3 + 
            (224*L[0, t/\[Mu]^2]*Zeta[3])/3)*\[Delta][1 - z])/\[Mu]^2 + 
         \[Delta][t]*(((6*(3 - 25*z + 30*z^2) + Pi^2*(21 + 31*z^2))*
             HPL[{0}, z])/(3 - 3*z) - ((84 - 162*z + 78*z^2 + 
              4*Pi^2*(-7 + 5*z^2))*HPL[{1}, z])/(3*(-1 + z)) - 
           (4*(8 - 6*z + z^2)*HPL[{2}, z])/(-1 + z) + 
           (12*(3 + 5*z^2)*HPL[{3}, z])/(-1 + z) + 
           (2*(-11 - 8*z + 10*z^2)*HPL[{0, 0}, z])/(-1 + z) - 
           12*(-1 + z)*HPL[{1, 0}, z] - 16*(-1 + z)*HPL[{1, 1}, z] + 
           (56*(1 + z^2)*HPL[{1, 2}, z])/(-1 + z) + 
           (16*(2 + 3*z^2)*HPL[{2, 0}, z])/(-1 + z) + 
           ((52 + 68*z^2)*HPL[{2, 1}, z])/(-1 + z) + 
           ((2 + 30*z^2)*HPL[{0, 0, 0}, z])/(-1 + z) + 
           (60*(1 + z^2)*HPL[{1, 0, 0}, z])/(-1 + z) + 
           (64*(1 + z^2)*HPL[{1, 1, 0}, z])/(-1 + z) + 
           64*(1 + z)*HPL[{1, 1, 1}, z] - 16*Pi^2*L[1, 1 - z] + 
           (64*L[3, 1 - z])/3 + (224*L[0, 1 - z]*Zeta[3])/3 + 
           (2*(39 - 84*z + Pi^2*(8 - 6*z + z^2) + z^2*(45 - 122*Zeta[3]) + 
              2*Zeta[3]))/(3*(-1 + z)) + (Pi^4*\[Delta][1 - z])/3)) + 
       CA*CF*((L[0, t/\[Mu]^2]*((2*(20 - 154*z + 3*Pi^2*(1 + z)))/9 + 
             ((56 + 32*z^2)*HPL[{0}, z])/(3 - 3*z) - (22*(1 + z)*HPL[{1}, z])/
              3 - (4*(1 + z^2)*HPL[{0, 0}, z])/(-1 + z) + 
             (4*(67 - 3*Pi^2)*L[0, 1 - z])/9 - (44*L[1, 1 - z])/3) + 
           (22*(1 + z)*L[1, t/\[Mu]^2])/3 - (44*L[0, 1 - z]*L[1, t/\[Mu]^2])/
            3)/\[Mu]^2 + (((4*(67 - 3*Pi^2)*L[1, t/\[Mu]^2])/9 - 
            (22*L[2, t/\[Mu]^2])/3 + L[0, t/\[Mu]^2]*(-808/27 + (22*Pi^2)/9 + 
              28*Zeta[3]))*\[Delta][1 - z])/\[Mu]^2 + 
         \[Delta][t]*(((76 - 94*z + 158*z^2 - 4*Pi^2*(1 + z^2))*HPL[{0}, z])/
            (3*(-1 + z)) + ((-12*Pi^2*(1 + 2*z^2) + 10*(4 - 33*z + 29*z^2))*
             HPL[{1}, z])/(9*(-1 + z)) + (8*(7 + 4*z^2)*HPL[{2}, z])/
            (3*(-1 + z)) + (4*(1 + z^2)*HPL[{3}, z])/(-1 + z) + 
           ((55 + 36*z + 19*z^2)*HPL[{0, 0}, z])/(3*(-1 + z)) + 
           (22*(1 + z^2)*HPL[{1, 0}, z])/(3*(-1 + z)) + 
           (22*(1 + z)*HPL[{1, 1}, z])/3 + (4*(1 + z^2)*HPL[{1, 2}, z])/
            (-1 + z) + (6*(1 + z^2)*HPL[{0, 0, 0}, z])/(-1 + z) - 
           (8*(1 + z^2)*HPL[{1, 0, 0}, z])/(-1 + z) - 
           (8*(1 + z^2)*HPL[{1, 1, 0}, z])/(-1 + z) + 
           (4*(67 - 3*Pi^2)*L[1, 1 - z])/9 - (22*L[2, 1 - z])/3 + 
           L[0, 1 - z]*(-808/27 + (22*Pi^2)/9 + 28*Zeta[3]) + 
           (-692 + 684*z - 3*Pi^2*(3 + 6*z + 13*z^2) + 918*Zeta[3] + 
             2*z^2*(4 + 81*Zeta[3]))/(27*(-1 + z)) + 
           ((4856 - 603*Pi^2 - 18*Pi^4 - 1980*Zeta[3])*\[Delta][1 - z])/
            162)) + CF*nf*TF*((L[0, t/\[Mu]^2]*((16*(1 + 4*z))/9 + 
             (16*(1 + z^2)*HPL[{0}, z])/(3*(-1 + z)) + 
             (8*(1 + z)*HPL[{1}, z])/3 - (80*L[0, 1 - z])/9 + 
             (16*L[1, 1 - z])/3) - (8*(1 + z)*L[1, t/\[Mu]^2])/3 + 
           (16*L[0, 1 - z]*L[1, t/\[Mu]^2])/3)/\[Mu]^2 + 
         (((8*(28 - 3*Pi^2)*L[0, t/\[Mu]^2])/27 - (80*L[1, t/\[Mu]^2])/9 + 
            (8*L[2, t/\[Mu]^2])/3)*\[Delta][1 - z])/\[Mu]^2 + 
         \[Delta][t]*((4*(37 - 18*z + (-19 + 6*Pi^2)*z^2))/(27*(-1 + z)) + 
           ((20 - 8*z + 28*z^2)*HPL[{0}, z])/(3 - 3*z) - 
           (16*(1 + 4*z)*HPL[{1}, z])/9 - (16*(1 + z^2)*HPL[{2}, z])/
            (3*(-1 + z)) - (20*(1 + z^2)*HPL[{0, 0}, z])/(3*(-1 + z)) + 
           ((8 + 8*z^2)*HPL[{1, 0}, z])/(3 - 3*z) - 
           (8*(1 + z)*HPL[{1, 1}, z])/3 + (8*(28 - 3*Pi^2)*L[0, 1 - z])/27 - 
           (80*L[1, 1 - z])/9 + (8*L[2, 1 - z])/3 + 
           (2*(-328 + 45*Pi^2 + 180*Zeta[3])*\[Delta][1 - z])/81))) + 
     \[Epsilon]^3*KroneckerDelta[i, j]*
      (CA*CF*((((-11*Pi^2*(1 + z))/36 - (11*(-1 + z)*HPL[{0}, z])/3 - 
             (11*(-1 + z)*HPL[{1}, z])/3 + (11*(1 + z^2)*HPL[{2}, z])/
              (3*(-1 + z)) + (11*(1 + z^2)*HPL[{0, 0}, z])/(3*(-1 + z)) + 
             (11*(1 + z^2)*HPL[{1, 0}, z])/(3*(-1 + z)) + 
             (11*(1 + z)*HPL[{1, 1}, z])/3)*L[2, t/\[Mu]^2] - 
           (11*L[2, 1 - z]*L[2, t/\[Mu]^2])/3 + L[1, 1 - z]*
            ((11*Pi^2*L[1, t/\[Mu]^2])/9 - (22*L[3, t/\[Mu]^2])/9) + 
           ((11*(-1 + z))/9 - (11*(1 + z^2)*HPL[{0}, z])/(9*(-1 + z)) - 
             (11*(1 + z)*HPL[{1}, z])/9)*L[3, t/\[Mu]^2] + 
           (11*(1 + z)*L[4, t/\[Mu]^2])/36 + L[0, 1 - z]*
            ((11*Pi^2*L[2, t/\[Mu]^2])/18 - (11*L[4, t/\[Mu]^2])/18 - 
             (44*L[1, t/\[Mu]^2]*Zeta[3])/9) + L[1, t/\[Mu]^2]*
            ((11*Pi^2*(1 + z^2)*HPL[{0}, z])/(18*(-1 + z)) + 
             (11*Pi^2*(1 + z)*HPL[{1}, z])/18 + (22*(-1 + z)*HPL[{2}, z])/3 - 
             (22*(1 + z^2)*HPL[{3}, z])/(3*(-1 + z)) + 
             (22*(-1 + z)*HPL[{0, 0}, z])/3 + (22*(-1 + z)*HPL[{1, 0}, z])/
              3 + (22*(-1 + z)*HPL[{1, 1}, z])/3 - (22*(1 + z^2)*HPL[{1, 2}, 
                z])/(3*(-1 + z)) - (22*(1 + z^2)*HPL[{2, 0}, z])/
              (3*(-1 + z)) - (22*(1 + z^2)*HPL[{2, 1}, z])/(3*(-1 + z)) - 
             (22*(1 + z^2)*HPL[{0, 0, 0}, z])/(3*(-1 + z)) - 
             (22*(1 + z^2)*HPL[{1, 0, 0}, z])/(3*(-1 + z)) - 
             (22*(1 + z^2)*HPL[{1, 1, 0}, z])/(3*(-1 + z)) - 
             (22*(1 + z)*HPL[{1, 1, 1}, z])/3 - (22*L[3, 1 - z])/9 - 
             (11*(Pi^2*(-1 + z) - 4*(1 + z)*Zeta[3]))/18) + 
           L[0, t/\[Mu]^2]*((-11*Pi^2*(1 + z^2)*HPL[{2}, z])/(18*(-1 + z)) - 
             (22*(-1 + z)*HPL[{3}, z])/3 + (22*(1 + z^2)*HPL[{4}, z])/
              (3*(-1 + z)) - (11*Pi^2*(1 + z^2)*HPL[{0, 0}, z])/
              (18*(-1 + z)) - (11*Pi^2*(1 + z^2)*HPL[{1, 0}, z])/
              (18*(-1 + z)) - (11*Pi^2*(1 + z)*HPL[{1, 1}, z])/18 - 
             (22*(-1 + z)*HPL[{1, 2}, z])/3 + (22*(1 + z^2)*HPL[{1, 3}, z])/
              (3*(-1 + z)) - (22*(-1 + z)*HPL[{2, 0}, z])/3 - 
             (22*(-1 + z)*HPL[{2, 1}, z])/3 + (22*(1 + z^2)*HPL[{2, 2}, z])/
              (3*(-1 + z)) + (22*(1 + z^2)*HPL[{3, 0}, z])/(3*(-1 + z)) + 
             (22*(1 + z^2)*HPL[{3, 1}, z])/(3*(-1 + z)) - 
             (22*(-1 + z)*HPL[{0, 0, 0}, z])/3 - (22*(-1 + z)*HPL[{1, 0, 0}, 
                z])/3 - (22*(-1 + z)*HPL[{1, 1, 0}, z])/3 - 
             (22*(-1 + z)*HPL[{1, 1, 1}, z])/3 + (22*(1 + z^2)*HPL[{1, 1, 2}, 
                z])/(3*(-1 + z)) + (22*(1 + z^2)*HPL[{1, 2, 0}, z])/
              (3*(-1 + z)) + (22*(1 + z^2)*HPL[{1, 2, 1}, z])/(3*(-1 + z)) + 
             (22*(1 + z^2)*HPL[{2, 0, 0}, z])/(3*(-1 + z)) + 
             (22*(1 + z^2)*HPL[{2, 1, 0}, z])/(3*(-1 + z)) + 
             (22*(1 + z^2)*HPL[{2, 1, 1}, z])/(3*(-1 + z)) + 
             (22*(1 + z^2)*HPL[{0, 0, 0, 0}, z])/(3*(-1 + z)) + 
             (22*(1 + z^2)*HPL[{1, 0, 0, 0}, z])/(3*(-1 + z)) + 
             (22*(1 + z^2)*HPL[{1, 1, 0, 0}, z])/(3*(-1 + z)) + 
             (22*(1 + z^2)*HPL[{1, 1, 1, 0}, z])/(3*(-1 + z)) + 
             (22*(1 + z)*HPL[{1, 1, 1, 1}, z])/3 - (11*Pi^4*L[0, 1 - z])/
              1080 + (11*Pi^2*L[2, 1 - z])/18 - (11*L[4, 1 - z])/18 - 
             (44*L[1, 1 - z]*Zeta[3])/9 + (11*(Pi^4*(1 + z) + 480*(-1 + z)*
                 Zeta[3]))/2160 + (11*HPL[{1}, z]*(Pi^2*(-1 + z) - 
                4*(1 + z)*Zeta[3]))/18 + (11*HPL[{0}, z]*(Pi^2*(-1 + z)^2 - 
                4*(1 + z^2)*Zeta[3]))/(18*(-1 + z))))/\[Mu]^2 + 
         (((-11*Pi^4*L[1, t/\[Mu]^2])/1080 + (11*Pi^2*L[3, t/\[Mu]^2])/54 - 
            (11*L[5, t/\[Mu]^2])/90 - (22*L[2, t/\[Mu]^2]*Zeta[3])/9 + 
            (11*L[0, t/\[Mu]^2]*(5*Pi^2*Zeta[3] - 36*Zeta[5]))/135)*
           \[Delta][1 - z])/\[Mu]^2 + \[Delta][t]*
          ((11*Pi^2*(1 + z^2)*HPL[{3}, z])/(18*(-1 + z)) + 
           (22*(-1 + z)*HPL[{4}, z])/3 - (22*(1 + z^2)*HPL[{5}, z])/
            (3*(-1 + z)) + (11*Pi^2*(1 + z^2)*HPL[{1, 2}, z])/(18*(-1 + z)) + 
           (22*(-1 + z)*HPL[{1, 3}, z])/3 - (22*(1 + z^2)*HPL[{1, 4}, z])/
            (3*(-1 + z)) + (11*Pi^2*(1 + z^2)*HPL[{2, 0}, z])/(18*(-1 + z)) + 
           (11*Pi^2*(1 + z^2)*HPL[{2, 1}, z])/(18*(-1 + z)) + 
           (22*(-1 + z)*HPL[{2, 2}, z])/3 - (22*(1 + z^2)*HPL[{2, 3}, z])/
            (3*(-1 + z)) + (22*(-1 + z)*HPL[{3, 0}, z])/3 + 
           (22*(-1 + z)*HPL[{3, 1}, z])/3 - (22*(1 + z^2)*HPL[{3, 2}, z])/
            (3*(-1 + z)) - (22*(1 + z^2)*HPL[{4, 0}, z])/(3*(-1 + z)) - 
           (22*(1 + z^2)*HPL[{4, 1}, z])/(3*(-1 + z)) + 
           (11*Pi^2*(1 + z^2)*HPL[{0, 0, 0}, z])/(18*(-1 + z)) + 
           (11*Pi^2*(1 + z^2)*HPL[{1, 0, 0}, z])/(18*(-1 + z)) + 
           (11*Pi^2*(1 + z^2)*HPL[{1, 1, 0}, z])/(18*(-1 + z)) + 
           (11*Pi^2*(1 + z)*HPL[{1, 1, 1}, z])/18 + 
           (22*(-1 + z)*HPL[{1, 1, 2}, z])/3 - 
           (22*(1 + z^2)*HPL[{1, 1, 3}, z])/(3*(-1 + z)) + 
           (22*(-1 + z)*HPL[{1, 2, 0}, z])/3 + 
           (22*(-1 + z)*HPL[{1, 2, 1}, z])/3 - 
           (22*(1 + z^2)*HPL[{1, 2, 2}, z])/(3*(-1 + z)) - 
           (22*(1 + z^2)*HPL[{1, 3, 0}, z])/(3*(-1 + z)) - 
           (22*(1 + z^2)*HPL[{1, 3, 1}, z])/(3*(-1 + z)) + 
           (22*(-1 + z)*HPL[{2, 0, 0}, z])/3 + 
           (22*(-1 + z)*HPL[{2, 1, 0}, z])/3 + 
           (22*(-1 + z)*HPL[{2, 1, 1}, z])/3 - 
           (22*(1 + z^2)*HPL[{2, 1, 2}, z])/(3*(-1 + z)) - 
           (22*(1 + z^2)*HPL[{2, 2, 0}, z])/(3*(-1 + z)) - 
           (22*(1 + z^2)*HPL[{2, 2, 1}, z])/(3*(-1 + z)) - 
           (22*(1 + z^2)*HPL[{3, 0, 0}, z])/(3*(-1 + z)) - 
           (22*(1 + z^2)*HPL[{3, 1, 0}, z])/(3*(-1 + z)) - 
           (22*(1 + z^2)*HPL[{3, 1, 1}, z])/(3*(-1 + z)) + 
           (22*(-1 + z)*HPL[{0, 0, 0, 0}, z])/3 + 
           (22*(-1 + z)*HPL[{1, 0, 0, 0}, z])/3 + 
           (22*(-1 + z)*HPL[{1, 1, 0, 0}, z])/3 + 
           (22*(-1 + z)*HPL[{1, 1, 1, 0}, z])/3 + 
           (22*(-1 + z)*HPL[{1, 1, 1, 1}, z])/3 - 
           (22*(1 + z^2)*HPL[{1, 1, 1, 2}, z])/(3*(-1 + z)) - 
           (22*(1 + z^2)*HPL[{1, 1, 2, 0}, z])/(3*(-1 + z)) - 
           (22*(1 + z^2)*HPL[{1, 1, 2, 1}, z])/(3*(-1 + z)) - 
           (22*(1 + z^2)*HPL[{1, 2, 0, 0}, z])/(3*(-1 + z)) - 
           (22*(1 + z^2)*HPL[{1, 2, 1, 0}, z])/(3*(-1 + z)) - 
           (22*(1 + z^2)*HPL[{1, 2, 1, 1}, z])/(3*(-1 + z)) - 
           (22*(1 + z^2)*HPL[{2, 0, 0, 0}, z])/(3*(-1 + z)) - 
           (22*(1 + z^2)*HPL[{2, 1, 0, 0}, z])/(3*(-1 + z)) - 
           (22*(1 + z^2)*HPL[{2, 1, 1, 0}, z])/(3*(-1 + z)) - 
           (22*(1 + z^2)*HPL[{2, 1, 1, 1}, z])/(3*(-1 + z)) - 
           (22*(1 + z^2)*HPL[{0, 0, 0, 0, 0}, z])/(3*(-1 + z)) - 
           (22*(1 + z^2)*HPL[{1, 0, 0, 0, 0}, z])/(3*(-1 + z)) - 
           (22*(1 + z^2)*HPL[{1, 1, 0, 0, 0}, z])/(3*(-1 + z)) - 
           (22*(1 + z^2)*HPL[{1, 1, 1, 0, 0}, z])/(3*(-1 + z)) - 
           (22*(1 + z^2)*HPL[{1, 1, 1, 1, 0}, z])/(3*(-1 + z)) - 
           (22*(1 + z)*HPL[{1, 1, 1, 1, 1}, z])/3 - (11*Pi^4*L[1, 1 - z])/
            1080 + (11*Pi^2*L[3, 1 - z])/54 - (11*L[5, 1 - z])/90 - 
           (22*L[2, 1 - z]*Zeta[3])/9 + HPL[{0}, z]*
            ((-11*Pi^4*(1 + z^2))/(2160*(-1 + z)) - (22*(-1 + z)*Zeta[3])/
              9) - (11*HPL[{1}, z]*(Pi^4*(1 + z) + 480*(-1 + z)*Zeta[3]))/
            2160 - (11*HPL[{1, 1}, z]*(Pi^2*(-1 + z) - 4*(1 + z)*Zeta[3]))/
            18 + HPL[{2}, z]*((-11*Pi^2*(-1 + z))/18 + (22*(1 + z^2)*Zeta[3])/
              (9*(-1 + z))) + HPL[{0, 0}, z]*((-11*Pi^2*(-1 + z))/18 + 
             (22*(1 + z^2)*Zeta[3])/(9*(-1 + z))) + HPL[{1, 0}, z]*
            ((-11*Pi^2*(-1 + z))/18 + (22*(1 + z^2)*Zeta[3])/(9*(-1 + z))) + 
           (11*L[0, 1 - z]*(5*Pi^2*Zeta[3] - 36*Zeta[5]))/135 + 
           (11*(Pi^4*(-1 + z) - 40*Pi^2*(1 + z)*Zeta[3] + 288*(1 + z)*Zeta[
                5]))/2160 + (11*(Pi^6 - 1344*Zeta[3]^2)*\[Delta][1 - z])/
            18144)) + CF*nf*TF*
        ((((Pi^2*(1 + z))/9 + (4*(-1 + z)*HPL[{0}, z])/3 + 
             (4*(-1 + z)*HPL[{1}, z])/3 + ((4 + 4*z^2)*HPL[{2}, z])/
              (3 - 3*z) + ((4 + 4*z^2)*HPL[{0, 0}, z])/(3 - 3*z) + 
             ((4 + 4*z^2)*HPL[{1, 0}, z])/(3 - 3*z) - 
             (4*(1 + z)*HPL[{1, 1}, z])/3)*L[2, t/\[Mu]^2] + 
           (4*L[2, 1 - z]*L[2, t/\[Mu]^2])/3 + L[1, 1 - z]*
            ((-4*Pi^2*L[1, t/\[Mu]^2])/9 + (8*L[3, t/\[Mu]^2])/9) + 
           ((-4*(-1 + z))/9 + (4*(1 + z^2)*HPL[{0}, z])/(9*(-1 + z)) + 
             (4*(1 + z)*HPL[{1}, z])/9)*L[3, t/\[Mu]^2] + 
           ((-1 - z)*L[4, t/\[Mu]^2])/9 + L[0, 1 - z]*
            ((-2*Pi^2*L[2, t/\[Mu]^2])/9 + (2*L[4, t/\[Mu]^2])/9 + 
             (16*L[1, t/\[Mu]^2]*Zeta[3])/9) + L[1, t/\[Mu]^2]*
            ((-2*Pi^2*(1 + z^2)*HPL[{0}, z])/(9*(-1 + z)) - 
             (2*Pi^2*(1 + z)*HPL[{1}, z])/9 - (8*(-1 + z)*HPL[{2}, z])/3 + 
             (8*(1 + z^2)*HPL[{3}, z])/(3*(-1 + z)) - 
             (8*(-1 + z)*HPL[{0, 0}, z])/3 - (8*(-1 + z)*HPL[{1, 0}, z])/3 - 
             (8*(-1 + z)*HPL[{1, 1}, z])/3 + (8*(1 + z^2)*HPL[{1, 2}, z])/
              (3*(-1 + z)) + (8*(1 + z^2)*HPL[{2, 0}, z])/(3*(-1 + z)) + 
             (8*(1 + z^2)*HPL[{2, 1}, z])/(3*(-1 + z)) + 
             (8*(1 + z^2)*HPL[{0, 0, 0}, z])/(3*(-1 + z)) + 
             (8*(1 + z^2)*HPL[{1, 0, 0}, z])/(3*(-1 + z)) + 
             (8*(1 + z^2)*HPL[{1, 1, 0}, z])/(3*(-1 + z)) + 
             (8*(1 + z)*HPL[{1, 1, 1}, z])/3 + (8*L[3, 1 - z])/9 + 
             (2*(Pi^2*(-1 + z) - 4*(1 + z)*Zeta[3]))/9) + 
           L[0, t/\[Mu]^2]*(-(Pi^4*(1 + z))/540 + (2*Pi^2*(1 + z^2)*HPL[{2}, 
                z])/(9*(-1 + z)) + (8*(-1 + z)*HPL[{3}, z])/3 + 
             ((8 + 8*z^2)*HPL[{4}, z])/(3 - 3*z) + (2*Pi^2*(1 + z^2)*HPL[
                {0, 0}, z])/(9*(-1 + z)) + (2*Pi^2*(1 + z^2)*HPL[{1, 0}, z])/
              (9*(-1 + z)) + (2*Pi^2*(1 + z)*HPL[{1, 1}, z])/9 + 
             (8*(-1 + z)*HPL[{1, 2}, z])/3 + ((8 + 8*z^2)*HPL[{1, 3}, z])/
              (3 - 3*z) + (8*(-1 + z)*HPL[{2, 0}, z])/3 + 
             (8*(-1 + z)*HPL[{2, 1}, z])/3 + ((8 + 8*z^2)*HPL[{2, 2}, z])/
              (3 - 3*z) + ((8 + 8*z^2)*HPL[{3, 0}, z])/(3 - 3*z) + 
             ((8 + 8*z^2)*HPL[{3, 1}, z])/(3 - 3*z) + 
             (8*(-1 + z)*HPL[{0, 0, 0}, z])/3 + (8*(-1 + z)*HPL[{1, 0, 0}, 
                z])/3 + (8*(-1 + z)*HPL[{1, 1, 0}, z])/3 + 
             (8*(-1 + z)*HPL[{1, 1, 1}, z])/3 + ((8 + 8*z^2)*HPL[{1, 1, 2}, 
                z])/(3 - 3*z) + ((8 + 8*z^2)*HPL[{1, 2, 0}, z])/(3 - 3*z) + 
             ((8 + 8*z^2)*HPL[{1, 2, 1}, z])/(3 - 3*z) + 
             ((8 + 8*z^2)*HPL[{2, 0, 0}, z])/(3 - 3*z) + 
             ((8 + 8*z^2)*HPL[{2, 1, 0}, z])/(3 - 3*z) + 
             ((8 + 8*z^2)*HPL[{2, 1, 1}, z])/(3 - 3*z) + 
             ((8 + 8*z^2)*HPL[{0, 0, 0, 0}, z])/(3 - 3*z) + 
             ((8 + 8*z^2)*HPL[{1, 0, 0, 0}, z])/(3 - 3*z) + 
             ((8 + 8*z^2)*HPL[{1, 1, 0, 0}, z])/(3 - 3*z) + 
             ((8 + 8*z^2)*HPL[{1, 1, 1, 0}, z])/(3 - 3*z) - 
             (8*(1 + z)*HPL[{1, 1, 1, 1}, z])/3 + (Pi^4*L[0, 1 - z])/270 - 
             (2*Pi^2*L[2, 1 - z])/9 + (2*L[4, 1 - z])/9 - 
             (8*(-1 + z)*Zeta[3])/9 + (16*L[1, 1 - z]*Zeta[3])/9 - 
             (2*HPL[{1}, z]*(Pi^2*(-1 + z) - 4*(1 + z)*Zeta[3]))/9 + 
             HPL[{0}, z]*((-2*Pi^2*(-1 + z))/9 + (8*(1 + z^2)*Zeta[3])/
                (9*(-1 + z)))))/\[Mu]^2 + 
         (((Pi^4*L[1, t/\[Mu]^2])/270 - (2*Pi^2*L[3, t/\[Mu]^2])/27 + 
            (2*L[5, t/\[Mu]^2])/45 + (8*L[2, t/\[Mu]^2]*Zeta[3])/9 + 
            L[0, t/\[Mu]^2]*((-4*Pi^2*Zeta[3])/27 + (16*Zeta[5])/15))*
           \[Delta][1 - z])/\[Mu]^2 + \[Delta][t]*
          ((-2*Pi^2*(1 + z^2)*HPL[{3}, z])/(9*(-1 + z)) - 
           (8*(-1 + z)*HPL[{4}, z])/3 + (8*(1 + z^2)*HPL[{5}, z])/
            (3*(-1 + z)) - (2*Pi^2*(1 + z^2)*HPL[{1, 2}, z])/(9*(-1 + z)) - 
           (8*(-1 + z)*HPL[{1, 3}, z])/3 + (8*(1 + z^2)*HPL[{1, 4}, z])/
            (3*(-1 + z)) - (2*Pi^2*(1 + z^2)*HPL[{2, 0}, z])/(9*(-1 + z)) - 
           (2*Pi^2*(1 + z^2)*HPL[{2, 1}, z])/(9*(-1 + z)) - 
           (8*(-1 + z)*HPL[{2, 2}, z])/3 + (8*(1 + z^2)*HPL[{2, 3}, z])/
            (3*(-1 + z)) - (8*(-1 + z)*HPL[{3, 0}, z])/3 - 
           (8*(-1 + z)*HPL[{3, 1}, z])/3 + (8*(1 + z^2)*HPL[{3, 2}, z])/
            (3*(-1 + z)) + (8*(1 + z^2)*HPL[{4, 0}, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*HPL[{4, 1}, z])/(3*(-1 + z)) - 
           (2*Pi^2*(1 + z^2)*HPL[{0, 0, 0}, z])/(9*(-1 + z)) - 
           (2*Pi^2*(1 + z^2)*HPL[{1, 0, 0}, z])/(9*(-1 + z)) - 
           (2*Pi^2*(1 + z^2)*HPL[{1, 1, 0}, z])/(9*(-1 + z)) - 
           (2*Pi^2*(1 + z)*HPL[{1, 1, 1}, z])/9 - 
           (8*(-1 + z)*HPL[{1, 1, 2}, z])/3 + (8*(1 + z^2)*HPL[{1, 1, 3}, z])/
            (3*(-1 + z)) - (8*(-1 + z)*HPL[{1, 2, 0}, z])/3 - 
           (8*(-1 + z)*HPL[{1, 2, 1}, z])/3 + (8*(1 + z^2)*HPL[{1, 2, 2}, z])/
            (3*(-1 + z)) + (8*(1 + z^2)*HPL[{1, 3, 0}, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*HPL[{1, 3, 1}, z])/(3*(-1 + z)) - 
           (8*(-1 + z)*HPL[{2, 0, 0}, z])/3 - (8*(-1 + z)*HPL[{2, 1, 0}, z])/
            3 - (8*(-1 + z)*HPL[{2, 1, 1}, z])/3 + 
           (8*(1 + z^2)*HPL[{2, 1, 2}, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*HPL[{2, 2, 0}, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*HPL[{2, 2, 1}, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*HPL[{3, 0, 0}, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*HPL[{3, 1, 0}, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*HPL[{3, 1, 1}, z])/(3*(-1 + z)) - 
           (8*(-1 + z)*HPL[{0, 0, 0, 0}, z])/3 - 
           (8*(-1 + z)*HPL[{1, 0, 0, 0}, z])/3 - 
           (8*(-1 + z)*HPL[{1, 1, 0, 0}, z])/3 - 
           (8*(-1 + z)*HPL[{1, 1, 1, 0}, z])/3 - 
           (8*(-1 + z)*HPL[{1, 1, 1, 1}, z])/3 + 
           (8*(1 + z^2)*HPL[{1, 1, 1, 2}, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*HPL[{1, 1, 2, 0}, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*HPL[{1, 1, 2, 1}, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*HPL[{1, 2, 0, 0}, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*HPL[{1, 2, 1, 0}, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*HPL[{1, 2, 1, 1}, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*HPL[{2, 0, 0, 0}, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*HPL[{2, 1, 0, 0}, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*HPL[{2, 1, 1, 0}, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*HPL[{2, 1, 1, 1}, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*HPL[{0, 0, 0, 0, 0}, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*HPL[{1, 0, 0, 0, 0}, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*HPL[{1, 1, 0, 0, 0}, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*HPL[{1, 1, 1, 0, 0}, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*HPL[{1, 1, 1, 1, 0}, z])/(3*(-1 + z)) + 
           (8*(1 + z)*HPL[{1, 1, 1, 1, 1}, z])/3 + (Pi^4*L[1, 1 - z])/270 - 
           (2*Pi^2*L[3, 1 - z])/27 + (2*L[5, 1 - z])/45 + 
           (8*L[2, 1 - z]*Zeta[3])/9 + HPL[{1}, z]*((Pi^4*(1 + z))/540 + 
             (8*(-1 + z)*Zeta[3])/9) + HPL[{0}, z]*
            ((Pi^4*(1 + z^2))/(540*(-1 + z)) + (8*(-1 + z)*Zeta[3])/9) + 
           (2*HPL[{1, 1}, z]*(Pi^2*(-1 + z) - 4*(1 + z)*Zeta[3]))/9 + 
           HPL[{2}, z]*((2*Pi^2*(-1 + z))/9 - (8*(1 + z^2)*Zeta[3])/
              (9*(-1 + z))) + HPL[{0, 0}, z]*((2*Pi^2*(-1 + z))/9 - 
             (8*(1 + z^2)*Zeta[3])/(9*(-1 + z))) + HPL[{1, 0}, z]*
            ((2*Pi^2*(-1 + z))/9 - (8*(1 + z^2)*Zeta[3])/(9*(-1 + z))) + 
           L[0, 1 - z]*((-4*Pi^2*Zeta[3])/27 + (16*Zeta[5])/15) + 
           (-(Pi^4*(-1 + z)) + 40*Pi^2*(1 + z)*Zeta[3] - 288*(1 + z)*Zeta[5])/
            540 + (-Pi^6/4536 + (8*Zeta[3]^2)/27)*\[Delta][1 - z]))) + 
     (CF*TF*(2 + 8/(3*z) - 2*z - (8*z^2)/3 + 4*(1 + z)*HPL[{0}, z])*
        \[Delta][t] + KroneckerDelta[i, j]*
        (CF*nf*TF*(\[Delta][t]*((4*(1 + z))/3 - (8*L[0, 1 - z])/3 - 
             (20*\[Delta][1 - z])/9) - (8*L[0, t/\[Mu]^2]*\[Delta][1 - z])/
            (3*\[Mu]^2)) + CF^2*(((-16*(1 + z) + 32*L[0, 1 - z])*
             L[0, t/\[Mu]^2])/\[Mu]^2 + (32*L[1, t/\[Mu]^2]*\[Delta][1 - z])/
            \[Mu]^2 + \[Delta][t]*(4 - 4*z + (2*(5 + 7*z^2)*HPL[{0}, z])/
              (-1 + z) + 16*(1 + z)*HPL[{1}, z] + 32*L[1, 1 - z] - 
             4*Pi^2*\[Delta][1 - z])) + 
         CA*CF*((22*L[0, t/\[Mu]^2]*\[Delta][1 - z])/(3*\[Mu]^2) + 
           \[Delta][t]*((-11*(1 + z))/3 + (22*L[0, 1 - z])/3 + 
             ((67 - 3*Pi^2)*\[Delta][1 - z])/9))))/\[Epsilon]^2 + 
     (CF*TF*((((4*(-3 - 4/z + 3*z + 4*z^2))/3 - 8*(1 + z)*HPL[{0}, z])*
           L[0, t/\[Mu]^2])/\[Mu]^2 + 
         ((-4*(16 + 3*(-8 + Pi^2)*z + 3*(8 + Pi^2)*z^2 - 16*z^3))/(9*z) - 
           (2*(9 + 21*z + 16*z^2)*HPL[{0}, z])/3 + 
           (4*(3 + 4/z - 3*z - 4*z^2)*HPL[{1}, z])/3 + 
           8*(1 + z)*HPL[{2}, z] + 12*(1 + z)*HPL[{0, 0}, z])*\[Delta][t]) + 
       KroneckerDelta[i, j]*(CF*nf*TF*((40*L[0, t/\[Mu]^2]*\[Delta][1 - z])/
            (9*\[Mu]^2) + \[Delta][t]*(4/9 - (44*z)/9 + 
             ((4 + 4*z^2)*HPL[{0}, z])/(3 - 3*z) + (40*L[0, 1 - z])/9 + 
             (2*(-56 + 3*Pi^2)*\[Delta][1 - z])/27)) + 
         CA*CF*((2*(-67 + 3*Pi^2)*L[0, t/\[Mu]^2]*\[Delta][1 - z])/
            (9*\[Mu]^2) + \[Delta][t]*((-53 + 187*z - 3*Pi^2*(1 + z))/9 + 
             ((17 + 5*z^2)*HPL[{0}, z])/(3*(-1 + z)) + 
             (2*(1 + z^2)*HPL[{0, 0}, z])/(-1 + z) + (2*(-67 + 3*Pi^2)*L[0, 
                1 - z])/9 + ((808 - 33*Pi^2 - 756*Zeta[3])*\[Delta][1 - z])/
              54)) + CF^2*((L[0, t/\[Mu]^2]*(8*(-1 + z) - (4*(5 + 7*z^2)*
                 HPL[{0}, z])/(-1 + z) - 32*(1 + z)*HPL[{1}, z] - 64*
                L[1, 1 - z]) + 32*(1 + z)*L[1, t/\[Mu]^2] - 
             64*L[0, 1 - z]*L[1, t/\[Mu]^2])/\[Mu]^2 + 
           ((8*Pi^2*L[0, t/\[Mu]^2] - 32*L[2, t/\[Mu]^2])*\[Delta][1 - z])/
            \[Mu]^2 + \[Delta][t]*((-14*(3*(-1 + z) + Pi^2*(1 + z)))/3 + 
             (2*(-7 + 4*z)*HPL[{0}, z])/(-1 + z) + (8 - 8*z)*HPL[{1}, z] + 
             (8*(3 + 4*z^2)*HPL[{2}, z])/(-1 + z) + (2*(5 + 11*z^2)*HPL[
                {0, 0}, z])/(-1 + z) + (28*(1 + z^2)*HPL[{1, 0}, z])/
              (-1 + z) + 32*(1 + z)*HPL[{1, 1}, z] + 8*Pi^2*L[0, 1 - z] - 
             32*L[2, 1 - z] - (112*Zeta[3]*\[Delta][1 - z])/3))))/
      \[Epsilon] + \[Epsilon]*
      (CF*TF*((((-16*(16 + 3*(-8 + Pi^2)*z + 3*(8 + Pi^2)*z^2 - 16*z^3))/
              (9*z) - (8*(9 + 21*z + 16*z^2)*HPL[{0}, z])/3 + 
             (16*(3 + 4/z - 3*z - 4*z^2)*HPL[{1}, z])/3 + 
             32*(1 + z)*HPL[{2}, z] + 48*(1 + z)*HPL[{0, 0}, z])*
            L[1, t/\[Mu]^2] + ((8*(-3 - 4/z + 3*z + 4*z^2))/3 - 
             16*(1 + z)*HPL[{0}, z])*L[2, t/\[Mu]^2] + L[0, t/\[Mu]^2]*
            ((4*(15*Pi^2*(1 + z) - 8*(21 - 3*z + 16*z^2))*HPL[{0}, z])/9 - 
             (128*(-2 + 3*z - 3*z^2 + 2*z^3)*HPL[{1}, z])/(9*z) + 
             (8*(9 + 21*z + 16*z^2)*HPL[{2}, z])/3 - 48*(1 + z)*HPL[{3}, z] + 
             (60 + 60*z + 64*z^2)*HPL[{0, 0}, z] + (16*(-3 - 4/z + 3*z + 
                4*z^2)*HPL[{1, 0}, z])/3 + (16*(-3 - 4/z + 3*z + 4*z^2)*HPL[
                {1, 1}, z])/3 - 32*(1 + z)*HPL[{2, 0}, z] - 
             32*(1 + z)*HPL[{2, 1}, z] - 56*(1 + z)*HPL[{0, 0, 0}, z] + 
             (-832 + 832*z^3 - 6*Pi^2*(4 + 21*z + 39*z^2 + 28*z^3) + 12*z^2*
                (-23 + 36*Zeta[3]) + 12*z*(23 + 36*Zeta[3]))/(27*z)))/
          \[Mu]^2 + ((2*(-1 + z)*(9*Pi^2*(4 + 7*z + 4*z^2) - 2*(208 + 139*z + 
                208*z^2))*HPL[{1}, z])/(27*z) + (-4*Pi^2*(1 + z) + 
             (32*(21 - 3*z + 16*z^2))/9)*HPL[{2}, z] - 4*(15 + 15*z + 16*z^2)*
            HPL[{3}, z] + 56*(1 + z)*HPL[{4}, z] + 
           ((-22*Pi^2*(1 + z) + 32*(11 - 2*z + 8*z^2))*HPL[{0, 0}, z])/3 + 
           (128*(-2 + 3*z - 3*z^2 + 2*z^3)*HPL[{1, 0}, z])/(9*z) + 
           (128*(-2 + 3*z - 3*z^2 + 2*z^3)*HPL[{1, 1}, z])/(9*z) + 
           (16*(3 + 4/z - 3*z - 4*z^2)*HPL[{1, 2}, z])/3 - 
           (8*(9 + 21*z + 16*z^2)*HPL[{2, 0}, z])/3 - 
           (8*(9 + 21*z + 16*z^2)*HPL[{2, 1}, z])/3 + 32*(1 + z)*
            HPL[{2, 2}, z] + 48*(1 + z)*HPL[{3, 0}, z] + 
           48*(1 + z)*HPL[{3, 1}, z] + (-78 - 62*z - (224*z^2)/3)*
            HPL[{0, 0, 0}, z] - (32*(-1 - 3*z + 3*z^2 + z^3)*
             HPL[{1, 0, 0}, z])/(3*z) + (16*(3 + 4/z - 3*z - 4*z^2)*
             HPL[{1, 1, 0}, z])/3 + (16*(3 + 4/z - 3*z - 4*z^2)*
             HPL[{1, 1, 1}, z])/3 + 32*(1 + z)*HPL[{2, 0, 0}, z] + 
           32*(1 + z)*HPL[{2, 1, 0}, z] + 32*(1 + z)*HPL[{2, 1, 1}, z] + 
           60*(1 + z)*HPL[{0, 0, 0, 0}, z] + 
           (HPL[{0}, z]*(3*Pi^2*(81 + 69*z + 80*z^2) - 2*(255 + 832*z^2 + 
                360*Zeta[3] + 3*z*(-7 + 120*Zeta[3]))))/27 + 
           (4*(27*Pi^4*z*(1 + z) - 120*Pi^2*(1 + 9*z + 7*z^3) + 
              5*(-4*(160 + 9*Zeta[3]) + 3*z*(689 + 72*Zeta[3]) + 
                3*z^2*(-689 + 198*Zeta[3]) + z^3*(640 + 468*Zeta[3]))))/
            (405*z))*\[Delta][t]) + KroneckerDelta[i, j]*
        (CF*nf*TF*((((-8*(7 + 13*z))/9 - (40*(1 + z^2)*HPL[{0}, z])/
                (3*(-1 + z)) - 8*(1 + z)*HPL[{1}, z])*L[1, t/\[Mu]^2] - 
             16*L[1, 1 - z]*L[1, t/\[Mu]^2] + L[0, t/\[Mu]^2]*
              ((Pi^2*(6 - 54*z^2) + 8*(-37 + 18*z + 19*z^2))/(27*(-1 + z)) + 
               (16*(2 + 3*z^2)*HPL[{0}, z])/(3*(-1 + z)) + (8*(7 + 13*z)*
                 HPL[{1}, z])/9 + (40*(1 + z^2)*HPL[{2}, z])/(3*(-1 + z)) + 
               (16*(1 + z^2)*HPL[{0, 0}, z])/(-1 + z) + (8*(1 + z^2)*
                 HPL[{1, 0}, z])/(-1 + z) + 8*(1 + z)*HPL[{1, 1}, z] + 
               (4*(-112 + 15*Pi^2)*L[0, 1 - z])/27 + (160*L[1, 1 - z])/9 - 8*
                L[2, 1 - z]) + L[0, 1 - z]*((160*L[1, t/\[Mu]^2])/9 - 8*
                L[2, t/\[Mu]^2]) + 4*(1 + z)*L[2, t/\[Mu]^2])/\[Mu]^2 + 
           (((4*(-112 + 15*Pi^2)*L[1, t/\[Mu]^2])/27 + (80*L[2, t/\[Mu]^2])/
               9 - (8*L[3, t/\[Mu]^2])/3 - (4*L[0, t/\[Mu]^2]*(-328 + 
                 45*Pi^2 + 216*Zeta[3]))/81)*\[Delta][1 - z])/\[Mu]^2 + 
           \[Delta][t]*(-((60 + 88*z + 76*z^2 - 20*Pi^2*(1 + z^2))*
                HPL[{0}, z])/(9*(-1 + z)) + (2*(15*Pi^2*(1 + z) - 
                4*(37 + 19*z))*HPL[{1}, z])/27 + ((32 + 48*z^2)*HPL[{2}, z])/
              (3 - 3*z) - (16*(1 + z^2)*HPL[{3}, z])/(-1 + z) + 
             ((92 + 24*z + 164*z^2)*HPL[{0, 0}, z])/(9 - 9*z) - 
             (8*(13 - 6*z + 13*z^2)*HPL[{1, 0}, z])/(9*(-1 + z)) - 
             (8*(7 + 13*z)*HPL[{1, 1}, z])/9 - (8*(1 + z^2)*HPL[{1, 2}, z])/
              (-1 + z) - (40*(1 + z^2)*HPL[{2, 0}, z])/(3*(-1 + z)) - 
             (40*(1 + z^2)*HPL[{2, 1}, z])/(3*(-1 + z)) - 
             (52*(1 + z^2)*HPL[{0, 0, 0}, z])/(3*(-1 + z)) - 
             (8*(1 + z^2)*HPL[{1, 0, 0}, z])/(-1 + z) - 
             (8*(1 + z^2)*HPL[{1, 1, 0}, z])/(-1 + z) - 8*(1 + z)*
              HPL[{1, 1, 1}, z] + (4*(-112 + 15*Pi^2)*L[1, 1 - z])/27 + 
             (80*L[2, 1 - z])/9 - (8*L[3, 1 - z])/3 - 
             (4*L[0, 1 - z]*(-328 + 45*Pi^2 + 216*Zeta[3]))/81 + 
             (4*(209 - 90*z + 3*Pi^2*(-7 + 3*z + 14*z^2) - 54*Zeta[3] + 
                z^2*(-119 + 162*Zeta[3])))/(81*(-1 + z)) + 
             ((2520*Pi^2 - 63*Pi^4 + 40*(-488 + 315*Zeta[3]))*\[Delta][
                1 - z])/1215)) + 
         CF^2*((L[1, t/\[Mu]^2]*((-56*(3*(-1 + z) + Pi^2*(1 + z)))/3 + 
               (8*(-7 + 4*z)*HPL[{0}, z])/(-1 + z) - 32*(-1 + z)*
                HPL[{1}, z] + (32*(3 + 4*z^2)*HPL[{2}, z])/(-1 + z) + 
               (8*(5 + 11*z^2)*HPL[{0, 0}, z])/(-1 + z) + (112*(1 + z^2)*
                 HPL[{1, 0}, z])/(-1 + z) + 128*(1 + z)*HPL[{1, 1}, z] - 128*
                L[2, 1 - z]) + (16*(-1 + z) - (8*(5 + 7*z^2)*HPL[{0}, z])/
                (-1 + z) - 64*(1 + z)*HPL[{1}, z])*L[2, t/\[Mu]^2] - 
             128*L[1, 1 - z]*L[2, t/\[Mu]^2] + L[0, 1 - z]*
              (32*Pi^2*L[1, t/\[Mu]^2] - (128*L[3, t/\[Mu]^2])/3) + 
             (64*(1 + z)*L[3, t/\[Mu]^2])/3 + L[0, t/\[Mu]^2]*
              (((12*(3 - 25*z + 30*z^2) + Pi^2*(42 + 62*z^2))*HPL[{0}, z])/
                (3*(-1 + z)) + (4*(42 - 81*z + 39*z^2 + 2*Pi^2*(-7 + 5*z^2))*
                 HPL[{1}, z])/(3*(-1 + z)) + (8*(8 - 6*z + z^2)*HPL[{2}, z])/
                (-1 + z) - (24*(3 + 5*z^2)*HPL[{3}, z])/(-1 + z) + 
               ((44 + 32*z - 40*z^2)*HPL[{0, 0}, z])/(-1 + z) + 24*(-1 + z)*
                HPL[{1, 0}, z] + 32*(-1 + z)*HPL[{1, 1}, z] - (112*(1 + z^2)*
                 HPL[{1, 2}, z])/(-1 + z) - (32*(2 + 3*z^2)*HPL[{2, 0}, z])/
                (-1 + z) - (8*(13 + 17*z^2)*HPL[{2, 1}, z])/(-1 + z) + 
               ((4 + 60*z^2)*HPL[{0, 0, 0}, z])/(1 - z) - (120*(1 + z^2)*
                 HPL[{1, 0, 0}, z])/(-1 + z) - (128*(1 + z^2)*HPL[{1, 1, 0}, 
                  z])/(-1 + z) - 128*(1 + z)*HPL[{1, 1, 1}, z] + 32*Pi^2*
                L[1, 1 - z] - (128*L[3, 1 - z])/3 - (448*L[0, 1 - z]*Zeta[3])/
                3 - (4*(39 - 84*z + Pi^2*(8 - 6*z + z^2) + z^2*(45 - 
                    122*Zeta[3]) + 2*Zeta[3]))/(3*(-1 + z))))/\[Mu]^2 + 
           (((-2*Pi^4*L[0, t/\[Mu]^2])/3 + 16*Pi^2*L[2, t/\[Mu]^2] - 
              (32*L[4, t/\[Mu]^2])/3 - (448*L[1, t/\[Mu]^2]*Zeta[3])/3)*
             \[Delta][1 - z])/\[Mu]^2 + \[Delta][t]*
            ((-4*(3 - 24*z + 29*z^2 + Pi^2*(2 + 3*z^2))*HPL[{2}, z])/
              (-1 + z) + (12*(-5 + 2*z^2)*HPL[{3}, z])/(-1 + z) + 
             (4*(13 + 27*z^2)*HPL[{4}, z])/(-1 + z) + 
             ((Pi^2*(37 + 59*z^2) + 6*(7 - 71*z + 88*z^2))*HPL[{0, 0}, z])/
              (3 - 3*z) - (2*(84 - 162*z + 78*z^2 + 23*Pi^2*(1 + z^2))*HPL[
                {1, 0}, z])/(3*(-1 + z)) + (56 - 50*z - 16*Pi^2*(1 + z))*
              HPL[{1, 1}, z] - 24*(-1 + z)*HPL[{1, 2}, z] + 
             (120*(1 + z^2)*HPL[{1, 3}, z])/(-1 + z) + 
             (8*(-6 + 2*z + z^2)*HPL[{2, 0}, z])/(-1 + z) - 
             (4*(17 - 14*z + 3*z^2)*HPL[{2, 1}, z])/(-1 + z) + 
             (8*(9 + 13*z^2)*HPL[{2, 2}, z])/(-1 + z) + 
             (8*(5 + 11*z^2)*HPL[{3, 0}, z])/(-1 + z) + 
             (8*(11 + 17*z^2)*HPL[{3, 1}, z])/(-1 + z) + 
             ((-30 - 80*z + 68*z^2)*HPL[{0, 0, 0}, z])/(-1 + z) - 
             44*(-1 + z)*HPL[{1, 0, 0}, z] - 32*(-1 + z)*HPL[{1, 1, 0}, z] - 
             32*(-1 + z)*HPL[{1, 1, 1}, z] + (128*(1 + z^2)*HPL[{1, 1, 2}, 
                z])/(-1 + z) + (112*(1 + z^2)*HPL[{1, 2, 0}, z])/(-1 + z) + 
             (112*(1 + z^2)*HPL[{1, 2, 1}, z])/(-1 + z) + 
             (16*(3 + 5*z^2)*HPL[{2, 0, 0}, z])/(-1 + z) + 
             (8*(13 + 17*z^2)*HPL[{2, 1, 0}, z])/(-1 + z) + 
             (4*(27 + 35*z^2)*HPL[{2, 1, 1}, z])/(-1 + z) + 
             30*(1 + z)*HPL[{0, 0, 0, 0}, z] + (124*(1 + z^2)*HPL[
                {1, 0, 0, 0}, z])/(-1 + z) + (112*(1 + z^2)*HPL[{1, 1, 0, 0}, 
                z])/(-1 + z) + (128*(1 + z^2)*HPL[{1, 1, 1, 0}, z])/
              (-1 + z) + 128*(1 + z)*HPL[{1, 1, 1, 1}, z] - 
             (2*Pi^4*L[0, 1 - z])/3 + 16*Pi^2*L[2, 1 - z] - (32*L[4, 1 - z])/
              3 - (448*L[1, 1 - z]*Zeta[3])/3 + (2*HPL[{1}, z]*(75 + 
                4*Pi^2*(-1 + z)^2 - 168*z + z^2*(93 - 100*Zeta[3]) + 
                124*Zeta[3]))/(3*(-1 + z)) + (HPL[{0}, z]*(Pi^2*(31 - 12*z - 
                  4*z^2) - 2*(3 + 192*z + 184*Zeta[3] + 7*z^2*(-21 + 
                    32*Zeta[3]))))/(3*(-1 + z)) + (-14*Pi^4 + 5*Pi^2*
                (-1 - 34*z + 51*z^2) + 20*(-33 + z*(54 - 88*Zeta[3]) + 
                 59*Zeta[3] + z^2*(-21 + 38*Zeta[3])))/(15*(-1 + z)) + 
             ((56*Pi^2*Zeta[3])/3 - (496*Zeta[5])/5)*\[Delta][1 - z])) + 
         CA*CF*((((-2*(7 - 275*z + 6*Pi^2*(1 + z)))/9 + (2*(67 + 43*z^2)*
                 HPL[{0}, z])/(3*(-1 + z)) + 22*(1 + z)*HPL[{1}, z] + 
               (8*(1 + z^2)*HPL[{0, 0}, z])/(-1 + z))*L[1, t/\[Mu]^2] + 
             44*L[1, 1 - z]*L[1, t/\[Mu]^2] - 11*(1 + z)*L[2, t/\[Mu]^2] + 
             L[0, 1 - z]*((8*(-67 + 3*Pi^2)*L[1, t/\[Mu]^2])/9 + 22*
                L[2, t/\[Mu]^2]) + L[0, t/\[Mu]^2]*((2*(-65 + 72*z - 
                  147*z^2 + 4*Pi^2*(1 + z^2))*HPL[{0}, z])/(3*(-1 + z)) + 
               ((-14 + 528*z - 514*z^2 + 24*Pi^2*(1 + 2*z^2))*HPL[{1}, z])/
                (9*(-1 + z)) + ((134 + 86*z^2)*HPL[{2}, z])/(3 - 3*z) - 
               (8*(1 + z^2)*HPL[{3}, z])/(-1 + z) - (4*(11 + 6*z + 5*z^2)*
                 HPL[{0, 0}, z])/(-1 + z) - (22*(1 + z^2)*HPL[{1, 0}, z])/
                (-1 + z) - 22*(1 + z)*HPL[{1, 1}, z] - (8*(1 + z^2)*
                 HPL[{1, 2}, z])/(-1 + z) - (12*(1 + z^2)*HPL[{0, 0, 0}, z])/
                (-1 + z) + (16*(1 + z^2)*HPL[{1, 0, 0}, z])/(-1 + z) + 
               (16*(1 + z^2)*HPL[{1, 1, 0}, z])/(-1 + z) + (8*(-67 + 3*Pi^2)*
                 L[1, 1 - z])/9 + 22*L[2, 1 - z] + L[0, 1 - z]*(1616/27 - 
                 (55*Pi^2)/9 - 56*Zeta[3]) + (3*Pi^2*(1 + 24*z + 63*z^2) - 
                 8*(-346 + 342*z + 459*Zeta[3] + z^2*(4 + 81*Zeta[3])))/
                (54*(-1 + z))))/\[Mu]^2 + 
           (((4*(-67 + 3*Pi^2)*L[2, t/\[Mu]^2])/9 + (22*L[3, t/\[Mu]^2])/3 + 
              L[1, t/\[Mu]^2]*(1616/27 - (55*Pi^2)/9 - 56*Zeta[3]) + 
              (L[0, t/\[Mu]^2]*(-4856 + 603*Pi^2 + 18*Pi^4 + 2376*Zeta[3]))/
               81)*\[Delta][1 - z])/\[Mu]^2 + \[Delta][t]*
            ((-2*(-65 + 66*z - 141*z^2 + 8*Pi^2*(1 + z^2))*HPL[{2}, z])/
              (3*(-1 + z)) + (4*(11 + 6*z + 5*z^2)*HPL[{3}, z])/(-1 + z) + 
             (12*(1 + z^2)*HPL[{4}, z])/(-1 + z) + ((418 - 582*z + 1156*z^2 - 
                27*Pi^2*(1 + z^2))*HPL[{0, 0}, z])/(9*(-1 + z)) + 
             ((550 - 528*z + 514*z^2 - 36*Pi^2*(1 + z^2))*HPL[{1, 0}, z])/
              (9*(-1 + z)) + ((14 - 510*z - 8*(-62 + 3*Pi^2)*z^2)*HPL[{1, 1}, 
                z])/(9*(-1 + z)) + (2*(9 + 4*z + 9*z^2)*HPL[{1, 2}, z])/
              (-1 + z) + (2*(67 + 43*z^2)*HPL[{2, 0}, z])/(3*(-1 + z)) + 
             (2*(67 + 43*z^2)*HPL[{2, 1}, z])/(3*(-1 + z)) + 
             (8*(1 + z^2)*HPL[{2, 2}, z])/(-1 + z) + (8*(1 + z^2)*HPL[{3, 0}, 
                z])/(-1 + z) + (8*(1 + z^2)*HPL[{3, 1}, z])/(-1 + z) + 
             ((131 + 108*z + 47*z^2)*HPL[{0, 0, 0}, z])/(3*(-1 + z)) + 
             ((38 - 32*z + 38*z^2)*HPL[{1, 0, 0}, z])/(-1 + z) + 
             (2*(15 - 8*z + 15*z^2)*HPL[{1, 1, 0}, z])/(-1 + z) + 
             22*(1 + z)*HPL[{1, 1, 1}, z] - (8*(1 + z^2)*HPL[{1, 1, 2}, z])/
              (-1 + z) - (8*(1 + z^2)*HPL[{1, 2, 0}, z])/(-1 + z) + 
             (12*(1 + z^2)*HPL[{1, 2, 1}, z])/(-1 + z) - 
             (8*(1 + z^2)*HPL[{2, 0, 0}, z])/(-1 + z) - 
             (16*(1 + z^2)*HPL[{2, 1, 0}, z])/(-1 + z) + 
             (14*(1 + z^2)*HPL[{0, 0, 0, 0}, z])/(-1 + z) - 
             (32*(1 + z^2)*HPL[{1, 0, 0, 0}, z])/(-1 + z) - 
             (24*(1 + z^2)*HPL[{1, 1, 0, 0}, z])/(-1 + z) - 
             (16*(1 + z^2)*HPL[{1, 1, 1, 0}, z])/(-1 + z) + 
             (4*(-67 + 3*Pi^2)*L[2, 1 - z])/9 + (22*L[3, 1 - z])/3 + 
             L[1, 1 - z]*(1616/27 - (55*Pi^2)/9 - 56*Zeta[3]) + 
             (L[0, 1 - z]*(-4856 + 603*Pi^2 + 18*Pi^4 + 2376*Zeta[3]))/81 + 
             (HPL[{0}, z]*(327 + 608*z - 2*Pi^2*(23 + 24*z + 8*z^2) + 
                72*Zeta[3] + z^2*(-91 + 72*Zeta[3])))/(9*(-1 + z)) - 
             (HPL[{1}, z]*(3*Pi^2*(-103 + 96*z + 7*z^2) + 4*(665 - 684*z - 
                  324*Zeta[3] + z^2*(19 + 432*Zeta[3]))))/(54*(-1 + z)) + 
             (9*Pi^4*(29 + 19*z^2) - 15*Pi^2*(-83 - 111*z + 346*z^2) - 20*
                (-32 + z*(954 - 243*Zeta[3]) + 54*Zeta[3] + 
                 z^2*(-922 + 486*Zeta[3])))/(405*(-1 + z)) + 
             (14576/243 + (77*Pi^4)/540 - (938*Zeta[3])/27 + (Pi^2*
                 (-202 + 213*Zeta[3]))/27 - 86*Zeta[5])*\[Delta][1 - z])))) + 
     \[Epsilon]^2*
      (CF*TF*((((16*(16 + 3*(-8 + Pi^2)*z + 3*(8 + Pi^2)*z^2 - 16*z^3))/
              (9*z) + (8*(9 + 21*z + 16*z^2)*HPL[{0}, z])/3 + 
             (16*(-3 - 4/z + 3*z + 4*z^2)*HPL[{1}, z])/3 - 
             32*(1 + z)*HPL[{2}, z] - 48*(1 + z)*HPL[{0, 0}, z])*
            L[2, t/\[Mu]^2] + ((-16*(-4 - 3*z + 3*z^2 + 4*z^3))/(9*z) + 
             (32*(1 + z)*HPL[{0}, z])/3)*L[3, t/\[Mu]^2] + 
           L[1, t/\[Mu]^2]*((-8*(15*Pi^2*(1 + z) - 8*(21 - 3*z + 16*z^2))*HPL[
                {0}, z])/9 + (256*(-2 + 3*z - 3*z^2 + 2*z^3)*HPL[{1}, z])/
              (9*z) - (16*(9 + 21*z + 16*z^2)*HPL[{2}, z])/3 + 
             96*(1 + z)*HPL[{3}, z] - 8*(15 + 15*z + 16*z^2)*HPL[{0, 0}, z] - 
             (32*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 0}, z])/(3*z) - 
             (32*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 1}, z])/(3*z) + 
             64*(1 + z)*HPL[{2, 0}, z] + 64*(1 + z)*HPL[{2, 1}, z] + 
             112*(1 + z)*HPL[{0, 0, 0}, z] + (4*(416 - 416*z^3 + 
                3*Pi^2*(4 + 21*z + 39*z^2 + 28*z^3) - 6*z^2*(-23 + 
                  36*Zeta[3]) - 6*z*(23 + 36*Zeta[3])))/(27*z)) + 
           L[0, t/\[Mu]^2]*((-4*(-1 + z)*(9*Pi^2*(4 + 7*z + 4*z^2) - 
                2*(208 + 139*z + 208*z^2))*HPL[{1}, z])/(27*z) + 
             (8*Pi^2*(1 + z) - (64*(21 - 3*z + 16*z^2))/9)*HPL[{2}, z] + 
             8*(15 + 15*z + 16*z^2)*HPL[{3}, z] - 112*(1 + z)*HPL[{4}, z] + 
             (4*(11*Pi^2*(1 + z) - 16*(11 - 2*z + 8*z^2))*HPL[{0, 0}, z])/3 - 
             (256*(-2 + 3*z - 3*z^2 + 2*z^3)*HPL[{1, 0}, z])/(9*z) - 
             (256*(-2 + 3*z - 3*z^2 + 2*z^3)*HPL[{1, 1}, z])/(9*z) + 
             (32*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 2}, z])/(3*z) + 
             (16*(9 + 21*z + 16*z^2)*HPL[{2, 0}, z])/3 + 
             (16*(9 + 21*z + 16*z^2)*HPL[{2, 1}, z])/3 - 64*(1 + z)*
              HPL[{2, 2}, z] - 96*(1 + z)*HPL[{3, 0}, z] - 
             96*(1 + z)*HPL[{3, 1}, z] + (156 + 124*z + (448*z^2)/3)*
              HPL[{0, 0, 0}, z] + (64*(-1 - 3*z + 3*z^2 + z^3)*HPL[{1, 0, 0}, 
                z])/(3*z) + (32*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 1, 0}, z])/
              (3*z) + (32*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 1, 1}, z])/
              (3*z) - 64*(1 + z)*HPL[{2, 0, 0}, z] - 64*(1 + z)*
              HPL[{2, 1, 0}, z] - 64*(1 + z)*HPL[{2, 1, 1}, z] - 
             120*(1 + z)*HPL[{0, 0, 0, 0}, z] + (HPL[{0}, z]*(-6*Pi^2*
                 (81 + 69*z + 80*z^2) + 4*(255 + 832*z^2 + 360*Zeta[3] + 
                  3*z*(-7 + 120*Zeta[3]))))/27 - (8*(27*Pi^4*z*(1 + z) - 
                120*Pi^2*(1 + 9*z + 7*z^3) + 5*(-4*(160 + 9*Zeta[3]) + 
                  3*z*(689 + 72*Zeta[3]) + 3*z^2*(-689 + 198*Zeta[3]) + 
                  z^3*(640 + 468*Zeta[3]))))/(405*z)))/\[Mu]^2 + 
         ((-12*Pi^2*(1 + z) + (64*(11 - 2*z + 8*z^2))/3)*HPL[{3}, z] - 
           (4*(117 + 93*z + 112*z^2)*HPL[{4}, z])/3 + 120*(1 + z)*
            HPL[{5}, z] + (4*(-1 + z)*(3*Pi^2*(4 + 25*z + 4*z^2) - 
              2*(208 + 139*z + 208*z^2))*HPL[{1, 0}, z])/(27*z) + 
           (4*(-1 + z)*(9*Pi^2*(4 + 7*z + 4*z^2) - 2*(208 + 139*z + 208*z^2))*
             HPL[{1, 1}, z])/(27*z) + (256*(-2 + 3*z - 3*z^2 + 2*z^3)*
             HPL[{1, 2}, z])/(9*z) - (64*(-1 - 3*z + 3*z^2 + z^3)*
             HPL[{1, 3}, z])/(3*z) + (-8*Pi^2*(1 + z) + 
             (64*(21 - 3*z + 16*z^2))/9)*HPL[{2, 0}, z] + 
           (-8*Pi^2*(1 + z) + (64*(21 - 3*z + 16*z^2))/9)*HPL[{2, 1}, z] - 
           (16*(9 + 21*z + 16*z^2)*HPL[{2, 2}, z])/3 + 
           64*(1 + z)*HPL[{2, 3}, z] - 8*(15 + 15*z + 16*z^2)*
            HPL[{3, 0}, z] - 8*(15 + 15*z + 16*z^2)*HPL[{3, 1}, z] + 
           96*(1 + z)*HPL[{3, 2}, z] + 112*(1 + z)*HPL[{4, 0}, z] + 
           112*(1 + z)*HPL[{4, 1}, z] + ((-46*Pi^2*(1 + z))/3 + 
             (32*(78 - 15*z + 56*z^2))/9)*HPL[{0, 0, 0}, z] + 
           (32*(-8 + 9*z - 9*z^2 + 8*z^3)*HPL[{1, 0, 0}, z])/(9*z) + 
           (256*(-2 + 3*z - 3*z^2 + 2*z^3)*HPL[{1, 1, 0}, z])/(9*z) + 
           (256*(-2 + 3*z - 3*z^2 + 2*z^3)*HPL[{1, 1, 1}, z])/(9*z) - 
           (32*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 1, 2}, z])/(3*z) - 
           (32*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 2, 0}, z])/(3*z) - 
           (32*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 2, 1}, z])/(3*z) - 
           (16*(9 + 21*z + 16*z^2)*HPL[{2, 0, 0}, z])/3 - 
           (16*(9 + 21*z + 16*z^2)*HPL[{2, 1, 0}, z])/3 - 
           (16*(9 + 21*z + 16*z^2)*HPL[{2, 1, 1}, z])/3 + 
           64*(1 + z)*HPL[{2, 1, 2}, z] + 64*(1 + z)*HPL[{2, 2, 0}, z] + 
           64*(1 + z)*HPL[{2, 2, 1}, z] + 96*(1 + z)*HPL[{3, 0, 0}, z] + 
           96*(1 + z)*HPL[{3, 1, 0}, z] + 96*(1 + z)*HPL[{3, 1, 1}, z] - 
           2*(87 + 63*z + 80*z^2)*HPL[{0, 0, 0, 0}, z] + 
           (16*(15 + 2/z - 15*z - 2*z^2)*HPL[{1, 0, 0, 0}, z])/3 - 
           (64*(-1 + z^3)*HPL[{1, 1, 0, 0}, z])/z - 
           (32*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 1, 1, 0}, z])/(3*z) - 
           (32*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 1, 1, 1}, z])/(3*z) + 
           64*(1 + z)*HPL[{2, 0, 0, 0}, z] + 64*(1 + z)*HPL[{2, 1, 0, 0}, 
             z] + 64*(1 + z)*HPL[{2, 1, 1, 0}, z] + 64*(1 + z)*
            HPL[{2, 1, 1, 1}, z] + 124*(1 + z)*HPL[{0, 0, 0, 0, 0}, z] - 
           (8*(-1 + z)*HPL[{1}, z]*(36*Pi^2*(2 - z + 2*z^2) + 
              z*(1427 - 441*Zeta[3]) - 4*(160 + 63*Zeta[3]) - 
              4*z^2*(160 + 63*Zeta[3])))/(81*z) + 
           (2*HPL[{2}, z]*(9*Pi^2*(9 + 21*z + 16*z^2) - 2*(255 - 21*z + 
                832*z^2 + 252*Zeta[3] + 252*z*Zeta[3])))/27 + 
           (HPL[{0, 0}, z]*(Pi^2*(189 + 141*z + 176*z^2) - 2*(481 + 832*z^2 + 
                288*Zeta[3] + z*(-247 + 288*Zeta[3]))))/9 + 
           HPL[{0}, z]*((13*Pi^4*(1 + z))/30 - (8*Pi^2*(111 - 21*z + 80*z^2))/
              27 + (4*(4359 + 1296*Zeta[3] + 160*z^2*(16 + 9*Zeta[3]) + 
                3*z*(-1303 + 468*Zeta[3])))/81) + 
           (-9*Pi^4*(-28 + 555*z + 165*z^2 + 412*z^3) + 
             60*Pi^2*(208 + 1456*z^3 + 9*z^2*(3 + 68*Zeta[3]) + 9*z*
                (49 + 68*Zeta[3])) - 160*(-16*(121 + 9*Zeta[3]) + 16*z^3*
                (121 + 117*Zeta[3]) + 3*z*(203 + 828*Zeta[3] + 243*Zeta[5]) + 
               z^2*(-609 - 540*Zeta[3] + 729*Zeta[5])))/(4860*z))*
          \[Delta][t]) + KroneckerDelta[i, j]*
        (CF^2*((((56*(3*(-1 + z) + Pi^2*(1 + z)))/3 - (8*(-7 + 4*z)*
                 HPL[{0}, z])/(-1 + z) + 32*(-1 + z)*HPL[{1}, z] - 
               (32*(3 + 4*z^2)*HPL[{2}, z])/(-1 + z) - (8*(5 + 11*z^2)*
                 HPL[{0, 0}, z])/(-1 + z) - (112*(1 + z^2)*HPL[{1, 0}, z])/
                (-1 + z) - 128*(1 + z)*HPL[{1, 1}, z])*L[2, t/\[Mu]^2] + 
             128*L[2, 1 - z]*L[2, t/\[Mu]^2] + ((-32*(-1 + z))/3 + 
               (16*(5 + 7*z^2)*HPL[{0}, z])/(3*(-1 + z)) + (128*(1 + z)*
                 HPL[{1}, z])/3)*L[3, t/\[Mu]^2] + L[1, 1 - z]*
              (-64*Pi^2*L[1, t/\[Mu]^2] + (256*L[3, t/\[Mu]^2])/3) - 
             (32*(1 + z)*L[4, t/\[Mu]^2])/3 + L[0, 1 - z]*(-32*Pi^2*
                L[2, t/\[Mu]^2] + (64*L[4, t/\[Mu]^2])/3 + (896*
                 L[1, t/\[Mu]^2]*Zeta[3])/3) + L[1, t/\[Mu]^2]*
              ((-4*(6*(3 - 25*z + 30*z^2) + Pi^2*(21 + 31*z^2))*HPL[{0}, z])/
                (3*(-1 + z)) - (8*(42 - 81*z + 39*z^2 + 2*Pi^2*(-7 + 5*z^2))*
                 HPL[{1}, z])/(3*(-1 + z)) - (16*(8 - 6*z + z^2)*HPL[{2}, z])/
                (-1 + z) + (48*(3 + 5*z^2)*HPL[{3}, z])/(-1 + z) + 
               (8*(-11 - 8*z + 10*z^2)*HPL[{0, 0}, z])/(-1 + z) - 48*(-1 + z)*
                HPL[{1, 0}, z] - 64*(-1 + z)*HPL[{1, 1}, z] + (224*(1 + z^2)*
                 HPL[{1, 2}, z])/(-1 + z) + (64*(2 + 3*z^2)*HPL[{2, 0}, z])/
                (-1 + z) + (16*(13 + 17*z^2)*HPL[{2, 1}, z])/(-1 + z) + 
               (8*(1 + 15*z^2)*HPL[{0, 0, 0}, z])/(-1 + z) + (240*(1 + z^2)*
                 HPL[{1, 0, 0}, z])/(-1 + z) + (256*(1 + z^2)*HPL[{1, 1, 0}, 
                  z])/(-1 + z) + 256*(1 + z)*HPL[{1, 1, 1}, z] + 
               (256*L[3, 1 - z])/3 + (8*(39 - 84*z + Pi^2*(8 - 6*z + z^2) + 
                  z^2*(45 - 122*Zeta[3]) + 2*Zeta[3]))/(3*(-1 + z))) + 
             L[0, t/\[Mu]^2]*((8*(3 - 24*z + 29*z^2 + Pi^2*(2 + 3*z^2))*
                 HPL[{2}, z])/(-1 + z) - (24*(-5 + 2*z^2)*HPL[{3}, z])/
                (-1 + z) - (8*(13 + 27*z^2)*HPL[{4}, z])/(-1 + z) + 
               (2*(Pi^2*(37 + 59*z^2) + 6*(7 - 71*z + 88*z^2))*HPL[{0, 0}, 
                  z])/(3*(-1 + z)) + (4*(84 - 162*z + 78*z^2 + 23*Pi^2*
                   (1 + z^2))*HPL[{1, 0}, z])/(3*(-1 + z)) + 4*(-28 + 25*z + 
                 8*Pi^2*(1 + z))*HPL[{1, 1}, z] + 48*(-1 + z)*HPL[{1, 2}, 
                 z] - (240*(1 + z^2)*HPL[{1, 3}, z])/(-1 + z) - 
               (16*(-6 + 2*z + z^2)*HPL[{2, 0}, z])/(-1 + z) + 
               (8*(17 - 14*z + 3*z^2)*HPL[{2, 1}, z])/(-1 + z) - 
               (16*(9 + 13*z^2)*HPL[{2, 2}, z])/(-1 + z) - (16*(5 + 11*z^2)*
                 HPL[{3, 0}, z])/(-1 + z) - (16*(11 + 17*z^2)*HPL[{3, 1}, z])/
                (-1 + z) + ((60 + 160*z - 136*z^2)*HPL[{0, 0, 0}, z])/
                (-1 + z) + 88*(-1 + z)*HPL[{1, 0, 0}, z] + 64*(-1 + z)*
                HPL[{1, 1, 0}, z] + 64*(-1 + z)*HPL[{1, 1, 1}, z] - 
               (256*(1 + z^2)*HPL[{1, 1, 2}, z])/(-1 + z) - (224*(1 + z^2)*
                 HPL[{1, 2, 0}, z])/(-1 + z) - (224*(1 + z^2)*HPL[{1, 2, 1}, 
                  z])/(-1 + z) - (32*(3 + 5*z^2)*HPL[{2, 0, 0}, z])/
                (-1 + z) - (16*(13 + 17*z^2)*HPL[{2, 1, 0}, z])/(-1 + z) - 
               (8*(27 + 35*z^2)*HPL[{2, 1, 1}, z])/(-1 + z) - 60*(1 + z)*
                HPL[{0, 0, 0, 0}, z] - (248*(1 + z^2)*HPL[{1, 0, 0, 0}, z])/
                (-1 + z) - (224*(1 + z^2)*HPL[{1, 1, 0, 0}, z])/(-1 + z) - 
               (256*(1 + z^2)*HPL[{1, 1, 1, 0}, z])/(-1 + z) - 256*(1 + z)*
                HPL[{1, 1, 1, 1}, z] + (4*Pi^4*L[0, 1 - z])/3 - 32*Pi^2*
                L[2, 1 - z] + (64*L[4, 1 - z])/3 + (896*L[1, 1 - z]*Zeta[3])/
                3 - (4*HPL[{1}, z]*(75 + 4*Pi^2*(-1 + z)^2 - 168*z + 
                  z^2*(93 - 100*Zeta[3]) + 124*Zeta[3]))/(3*(-1 + z)) + 
               (HPL[{0}, z]*(12 + 768*z + Pi^2*(-62 + 24*z + 8*z^2) + 
                  736*Zeta[3] + 28*z^2*(-21 + 32*Zeta[3])))/(3*(-1 + z)) + 
               (28*Pi^4 + Pi^2*(10 + 340*z - 510*z^2) - 40*(-33 + 
                   z*(54 - 88*Zeta[3]) + 59*Zeta[3] + z^2*(-21 + 
                     38*Zeta[3])))/(15*(-1 + z))))/\[Mu]^2 + 
           (((4*Pi^4*L[1, t/\[Mu]^2])/3 - (32*Pi^2*L[3, t/\[Mu]^2])/3 + 
              (64*L[5, t/\[Mu]^2])/15 + (448*L[2, t/\[Mu]^2]*Zeta[3])/3 + 
              L[0, t/\[Mu]^2]*((-112*Pi^2*Zeta[3])/3 + (992*Zeta[5])/5))*
             \[Delta][1 - z])/\[Mu]^2 + \[Delta][t]*
            ((-2*(Pi^2*(19 + 37*z^2) + 6*(7 - 69*z + 86*z^2))*HPL[{3}, z])/
              (3*(-1 + z)) + (4*(-27 - 16*z + 22*z^2)*HPL[{4}, z])/(-1 + z) + 
             (4*(17 + 47*z^2)*HPL[{5}, z])/(-1 + z) - 
             (4*(28 - 53*z + 25*z^2 + 7*Pi^2*(1 + z^2))*HPL[{1, 2}, z])/
              (-1 + z) - 88*(-1 + z)*HPL[{1, 3}, z] + 
             (248*(1 + z^2)*HPL[{1, 4}, z])/(-1 + z) - 
             (8*(9 - 72*z + 87*z^2 + Pi^2*(5 + 8*z^2))*HPL[{2, 0}, z])/
              (3*(-1 + z)) - (2*(Pi^2*(41 + 53*z^2) + 6*(6 - 47*z + 57*z^2))*
               HPL[{2, 1}, z])/(3*(-1 + z)) + (8*(-13 + 6*z + z^2)*HPL[
                {2, 2}, z])/(-1 + z) + (16*(7 + 11*z^2)*HPL[{2, 3}, z])/
              (-1 + z) + (8*(-11 - 8*z + 10*z^2)*HPL[{3, 0}, z])/(-1 + z) + 
             (8*(-17 + 4*z + 4*z^2)*HPL[{3, 1}, z])/(-1 + z) + 
             (16*(7 + 13*z^2)*HPL[{3, 2}, z])/(-1 + z) + 
             (8*(5 + 19*z^2)*HPL[{4, 0}, z])/(-1 + z) + 
             (8*(19 + 33*z^2)*HPL[{4, 1}, z])/(-1 + z) + 
             ((90 - 978*z + 1224*z^2 + Pi^2*(65 + 111*z^2))*HPL[{0, 0, 0}, 
                z])/(3 - 3*z) - ((94*Pi^2*(1 + z^2) + 24*(8 - 15*z + 7*z^2))*
               HPL[{1, 0, 0}, z])/(3*(-1 + z)) - (4*(84 - 159*z + 75*z^2 + 
                20*Pi^2*(1 + z^2))*HPL[{1, 1, 0}, z])/(3*(-1 + z)) - 
             2*(16*Pi^2*(1 + z) + 7*(-8 + 7*z))*HPL[{1, 1, 1}, z] - 
             64*(-1 + z)*HPL[{1, 1, 2}, z] + (224*(1 + z^2)*HPL[{1, 1, 3}, 
                z])/(-1 + z) - 48*(-1 + z)*HPL[{1, 2, 0}, z] - 
             48*(-1 + z)*HPL[{1, 2, 1}, z] + (224*(1 + z^2)*HPL[{1, 2, 2}, 
                z])/(-1 + z) + (240*(1 + z^2)*HPL[{1, 3, 0}, z])/(-1 + z) + 
             (240*(1 + z^2)*HPL[{1, 3, 1}, z])/(-1 + z) + 
             (16*(-5 + 2*z^2)*HPL[{2, 0, 0}, z])/(-1 + z) - 
             (8*(17 - 14*z + 3*z^2)*HPL[{2, 1, 0}, z])/(-1 + z) - 
             (4*(35 - 30*z + 7*z^2)*HPL[{2, 1, 1}, z])/(-1 + z) + 
             (8*(27 + 35*z^2)*HPL[{2, 1, 2}, z])/(-1 + z) + 
             (16*(9 + 13*z^2)*HPL[{2, 2, 0}, z])/(-1 + z) + 
             (8*(19 + 27*z^2)*HPL[{2, 2, 1}, z])/(-1 + z) + 
             (48*(1 + 3*z^2)*HPL[{3, 0, 0}, z])/(-1 + z) + 
             (16*(11 + 17*z^2)*HPL[{3, 1, 0}, z])/(-1 + z) + 
             (96*(2 + 3*z^2)*HPL[{3, 1, 1}, z])/(-1 + z) + 
             (30*(-1 - 8*z + 6*z^2)*HPL[{0, 0, 0, 0}, z])/(-1 + z) - 
             108*(-1 + z)*HPL[{1, 0, 0, 0}, z] - 16*(-1 + z)*HPL[{1, 1, 0, 
                0}, z] - 64*(-1 + z)*HPL[{1, 1, 1, 0}, z] - 
             64*(-1 + z)*HPL[{1, 1, 1, 1}, z] + (256*(1 + z^2)*HPL[
                {1, 1, 1, 2}, z])/(-1 + z) + (256*(1 + z^2)*HPL[{1, 1, 2, 0}, 
                z])/(-1 + z) + (256*(1 + z^2)*HPL[{1, 1, 2, 1}, z])/
              (-1 + z) + (224*(1 + z^2)*HPL[{1, 2, 0, 0}, z])/(-1 + z) + 
             (224*(1 + z^2)*HPL[{1, 2, 1, 0}, z])/(-1 + z) + 
             (224*(1 + z^2)*HPL[{1, 2, 1, 1}, z])/(-1 + z) + 
             (16*(5 + 9*z^2)*HPL[{2, 0, 0, 0}, z])/(-1 + z) + 
             (16*(13 + 17*z^2)*HPL[{2, 1, 0, 0}, z])/(-1 + z) + 
             (8*(27 + 35*z^2)*HPL[{2, 1, 1, 0}, z])/(-1 + z) + 
             (4*(55 + 71*z^2)*HPL[{2, 1, 1, 1}, z])/(-1 + z) - 
             (2*(63 + z^2)*HPL[{0, 0, 0, 0, 0}, z])/(-1 + z) + 
             (252*(1 + z^2)*HPL[{1, 0, 0, 0, 0}, z])/(-1 + z) + 
             (208*(1 + z^2)*HPL[{1, 1, 0, 0, 0}, z])/(-1 + z) + 
             (288*(1 + z^2)*HPL[{1, 1, 1, 0, 0}, z])/(-1 + z) + 
             (256*(1 + z^2)*HPL[{1, 1, 1, 1, 0}, z])/(-1 + z) + 
             256*(1 + z)*HPL[{1, 1, 1, 1, 1}, z] + (4*Pi^4*L[1, 1 - z])/3 - 
             (32*Pi^2*L[3, 1 - z])/3 + (64*L[5, 1 - z])/15 + 
             (448*L[2, 1 - z]*Zeta[3])/3 + (HPL[{0}, z]*(
                -(Pi^4*(181 + 103*z^2)) + 60*Pi^2*(11 - 113*z + 142*z^2) + 
                240*(-3 + z*(84 - 124*Zeta[3]) + 112*Zeta[3] + 3*z^2*
                   (-43 + 14*Zeta[3]))))/(180*(-1 + z)) + 
             (HPL[{1}, z]*(15*Pi^2*(42 - 79*z + 37*z^2) + Pi^4*(-22 + 
                  38*z^2) + 60*(-1 + z)*(69 - 22*Zeta[3] + 
                  z*(-39 + 22*Zeta[3]))))/(45*(-1 + z)) + HPL[{1, 1}, z]*
              (8*Pi^2*(-1 + z) - (14*(21 + 32*Zeta[3] + z*(-27 + 
                    32*Zeta[3])))/3) - (HPL[{2}, z]*(6*Pi^2*(-6 + 2*z + 
                  z^2) + 8*(3 + 96*z + 33*Zeta[3] + z^2*(-75 + 47*Zeta[3]))))/
              (3*(-1 + z)) + HPL[{1, 0}, z]*((38*Pi^2*(-1 + z))/3 - 
               (4*(-75 + 168*z + 104*Zeta[3] + z^2*(-93 + 104*Zeta[3])))/
                (3*(-1 + z))) + (HPL[{0, 0}, z]*(Pi^2*(59 - 8*z - 18*z^2) - 
                2*(15 + 552*z + 328*Zeta[3] + z^2*(-423 + 424*Zeta[3]))))/
              (3*(-1 + z)) + (Pi^4*(7 - 134*z + 91*z^2) + 10*Pi^2*
                (51 + 300*z - 34*Zeta[3] + 5*z^2*(-51 + 74*Zeta[3])) + 24*
                (390 + 80*Zeta[3] - 10*z*(96 + 43*Zeta[3]) + 
                 z^2*(570 + 470*Zeta[3] - 1557*Zeta[5]) - 723*Zeta[5]))/
              (90*(-1 + z)) + L[0, 1 - z]*((-112*Pi^2*Zeta[3])/3 + 
               (992*Zeta[5])/5) + (-Pi^6/90 + (784*Zeta[3]^2)/9)*
              \[Delta][1 - z])) + CA*CF*
          ((L[1, 1 - z]*((-16*(-67 + 3*Pi^2)*L[1, t/\[Mu]^2])/9 - 
               (154*L[2, t/\[Mu]^2])/3) + ((-19 - 517*z + 12*Pi^2*(1 + z))/
                9 + ((145 + 97*z^2)*HPL[{0}, z])/(3 - 3*z) - (77*(1 + z)*
                 HPL[{1}, z])/3 - (8*(1 + z^2)*HPL[{0, 0}, z])/(-1 + z))*
              L[2, t/\[Mu]^2] + (77*(1 + z)*L[3, t/\[Mu]^2])/9 + 
             L[0, 1 - z]*((8*(67 - 3*Pi^2)*L[2, t/\[Mu]^2])/9 - 
               (154*L[3, t/\[Mu]^2])/9 + L[1, t/\[Mu]^2]*(-3232/27 + 
                 (121*Pi^2)/9 + 112*Zeta[3])) + L[1, t/\[Mu]^2]*
              (((238 - 244*z + 566*z^2 - 16*Pi^2*(1 + z^2))*HPL[{0}, z])/
                (3*(-1 + z)) + ((38 + 924*z - 962*z^2 + 48*Pi^2*(1 + 2*z^2))*
                 HPL[{1}, z])/(9 - 9*z) + (2*(145 + 97*z^2)*HPL[{2}, z])/
                (3*(-1 + z)) + (16*(1 + z^2)*HPL[{3}, z])/(-1 + z) + 
               (2*(143 + 72*z + 71*z^2)*HPL[{0, 0}, z])/(3*(-1 + z)) + 
               (154*(1 + z^2)*HPL[{1, 0}, z])/(3*(-1 + z)) + (154*(1 + z)*
                 HPL[{1, 1}, z])/3 + (16*(1 + z^2)*HPL[{1, 2}, z])/(-1 + z) + 
               (24*(1 + z^2)*HPL[{0, 0, 0}, z])/(-1 + z) - (32*(1 + z^2)*
                 HPL[{1, 0, 0}, z])/(-1 + z) - (32*(1 + z^2)*HPL[{1, 1, 0}, 
                  z])/(-1 + z) - (154*L[2, 1 - z])/3 + (-3*Pi^2*(-9 + 48*z + 
                   137*z^2) + 16*(-346 + 342*z + 459*Zeta[3] + 
                   z^2*(4 + 81*Zeta[3])))/(54*(-1 + z))) + L[0, t/\[Mu]^2]*
              (((-238 + 220*z - 542*z^2 + 32*Pi^2*(1 + z^2))*HPL[{2}, z])/
                (3*(-1 + z)) + ((286 + 144*z + 142*z^2)*HPL[{3}, z])/
                (3 - 3*z) - (24*(1 + z^2)*HPL[{4}, z])/(-1 + z) + 
               ((-770 + 1032*z - 2246*z^2 + 54*Pi^2*(1 + z^2))*HPL[{0, 0}, 
                  z])/(9*(-1 + z)) + ((-1034 + 924*z - 962*z^2 + 72*Pi^2*
                   (1 + z^2))*HPL[{1, 0}, z])/(9*(-1 + z)) + 
               ((38 + 888*z + (-926 + 48*Pi^2)*z^2)*HPL[{1, 1}, z])/
                (9*(-1 + z)) + ((130 + 48*z + 130*z^2)*HPL[{1, 2}, z])/
                (3 - 3*z) + ((290 + 194*z^2)*HPL[{2, 0}, z])/(3 - 3*z) + 
               ((290 + 194*z^2)*HPL[{2, 1}, z])/(3 - 3*z) - (16*(1 + z^2)*
                 HPL[{2, 2}, z])/(-1 + z) - (16*(1 + z^2)*HPL[{3, 0}, z])/
                (-1 + z) - (16*(1 + z^2)*HPL[{3, 1}, z])/(-1 + z) - 
               (4*(71 + 54*z + 29*z^2)*HPL[{0, 0, 0}, z])/(3*(-1 + z)) + 
               ((250 - 192*z + 250*z^2)*HPL[{1, 0, 0}, z])/(3 - 3*z) + 
               ((202 - 96*z + 202*z^2)*HPL[{1, 1, 0}, z])/(3 - 3*z) - 
               (154*(1 + z)*HPL[{1, 1, 1}, z])/3 + (16*(1 + z^2)*
                 HPL[{1, 1, 2}, z])/(-1 + z) + (16*(1 + z^2)*HPL[{1, 2, 0}, 
                  z])/(-1 + z) - (24*(1 + z^2)*HPL[{1, 2, 1}, z])/(-1 + z) + 
               (16*(1 + z^2)*HPL[{2, 0, 0}, z])/(-1 + z) + (32*(1 + z^2)*
                 HPL[{2, 1, 0}, z])/(-1 + z) - (28*(1 + z^2)*
                 HPL[{0, 0, 0, 0}, z])/(-1 + z) + (64*(1 + z^2)*
                 HPL[{1, 0, 0, 0}, z])/(-1 + z) + (48*(1 + z^2)*
                 HPL[{1, 1, 0, 0}, z])/(-1 + z) + (32*(1 + z^2)*
                 HPL[{1, 1, 1, 0}, z])/(-1 + z) + (8*(67 - 3*Pi^2)*
                 L[2, 1 - z])/9 - (154*L[3, 1 - z])/9 + L[1, 1 - z]*
                (-3232/27 + (121*Pi^2)/9 + 112*Zeta[3]) - (2*L[0, 1 - z]*
                 (-4856 + 603*Pi^2 + 18*Pi^4 + 2574*Zeta[3]))/81 + 
               (HPL[{0}, z]*(3*Pi^2*(65 + 64*z + 25*z^2) - 4*(327 + 608*z + 
                    72*Zeta[3] + z^2*(-91 + 72*Zeta[3]))))/(18*(-1 + z)) + 
               (HPL[{1}, z]*(Pi^2*(-651 + 576*z + 75*z^2) + 8*(665 - 684*z - 
                    324*Zeta[3] + z^2*(19 + 432*Zeta[3]))))/(54*(-1 + z)) + 
               (-36*Pi^4*(29 + 19*z^2) + 15*Pi^2*(-365 - 378*z + 1351*z^2) + 
                 20*(-128 + z*(3816 - 972*Zeta[3]) + 117*Zeta[3] + 
                   z^2*(-3688 + 2043*Zeta[3])))/(810*(-1 + z))))/\[Mu]^2 + 
           (((8*(67 - 3*Pi^2)*L[3, t/\[Mu]^2])/27 - (77*L[4, t/\[Mu]^2])/18 + 
              L[2, t/\[Mu]^2]*(-1616/27 + (121*Pi^2)/18 + 56*Zeta[3]) - 
              (2*L[1, t/\[Mu]^2]*(-4856 + 603*Pi^2 + 18*Pi^4 + 2574*Zeta[3]))/
               81 + L[0, t/\[Mu]^2]*((-319*Pi^4)/1080 - 
                (2*Pi^2*(-202 + 213*Zeta[3]))/27 + (4*(-7288 + 4221*Zeta[3] + 
                   10449*Zeta[5]))/243))*\[Delta][1 - z])/\[Mu]^2 + 
           \[Delta][t]*(((770 - 960*z + 2174*z^2 - 114*Pi^2*(1 + z^2))*HPL[
                {3}, z])/(9*(-1 + z)) + (4*(71 + 54*z + 29*z^2)*HPL[{4}, z])/
              (3*(-1 + z)) + (28*(1 + z^2)*HPL[{5}, z])/(-1 + z) + 
             ((1034 - 888*z + 926*z^2 - 78*Pi^2*(1 + z^2))*HPL[{1, 2}, z])/
              (9*(-1 + z)) + (2*(101 - 48*z + 101*z^2)*HPL[{1, 3}, z])/
              (3*(-1 + z)) - (16*(1 + z^2)*HPL[{1, 4}, z])/(-1 + z) + 
             ((238 - 220*z + 542*z^2 - 32*Pi^2*(1 + z^2))*HPL[{2, 0}, z])/
              (3*(-1 + z)) + ((238 - 208*z + 530*z^2 - 16*Pi^2*(1 + z^2))*HPL[
                {2, 1}, z])/(3*(-1 + z)) + (2*(133 + 24*z + 85*z^2)*HPL[
                {2, 2}, z])/(3*(-1 + z)) + (16*(1 + z^2)*HPL[{2, 3}, z])/
              (-1 + z) + (2*(143 + 72*z + 71*z^2)*HPL[{3, 0}, z])/
              (3*(-1 + z)) + (2*(143 + 72*z + 71*z^2)*HPL[{3, 1}, z])/
              (3*(-1 + z)) + (32*(1 + z^2)*HPL[{3, 2}, z])/(-1 + z) + 
             (24*(1 + z^2)*HPL[{4, 0}, z])/(-1 + z) + 
             (24*(1 + z^2)*HPL[{4, 1}, z])/(-1 + z) + 
             ((266 - 394*z + 840*z^2 - 19*Pi^2*(1 + z^2))*HPL[{0, 0, 0}, z])/
              (3*(-1 + z)) + ((818 - 492*z + 746*z^2 - 60*Pi^2*(1 + z^2))*HPL[
                {1, 0, 0}, z])/(9*(-1 + z)) + ((1034 - 888*z + 926*z^2 - 
                60*Pi^2*(1 + z^2))*HPL[{1, 1, 0}, z])/(9*(-1 + z)) + 
             ((38 + 870*z + (-908 + 48*Pi^2)*z^2)*HPL[{1, 1, 1}, z])/
              (9 - 9*z) + (2*(89 - 24*z + 89*z^2)*HPL[{1, 1, 2}, z])/
              (3*(-1 + z)) - (16*(1 + z^2)*HPL[{1, 1, 3}, z])/(-1 + z) + 
             (2*(89 - 24*z + 89*z^2)*HPL[{1, 2, 0}, z])/(3*(-1 + z)) + 
             (2*(59 + 36*z + 59*z^2)*HPL[{1, 2, 1}, z])/(3*(-1 + z)) + 
             (8*(1 + z^2)*HPL[{1, 2, 2}, z])/(-1 + z) - 
             (32*(1 + z^2)*HPL[{1, 3, 0}, z])/(-1 + z) + 
             (16*(1 + z^2)*HPL[{1, 3, 1}, z])/(-1 + z) + 
             (2*(157 - 24*z + 109*z^2)*HPL[{2, 0, 0}, z])/(3*(-1 + z)) + 
             (2*(169 - 48*z + 121*z^2)*HPL[{2, 1, 0}, z])/(3*(-1 + z)) + 
             (2*(145 + 97*z^2)*HPL[{2, 1, 1}, z])/(3*(-1 + z)) - 
             (16*(1 + z^2)*HPL[{2, 1, 2}, z])/(-1 + z) - 
             (16*(1 + z^2)*HPL[{2, 2, 0}, z])/(-1 + z) + 
             (24*(1 + z^2)*HPL[{2, 2, 1}, z])/(-1 + z) - 
             (16*(1 + z^2)*HPL[{3, 1, 0}, z])/(-1 + z) + 
             (16*(1 + z^2)*HPL[{3, 1, 1}, z])/(-1 + z) + 
             ((283 + 252*z + 103*z^2)*HPL[{0, 0, 0, 0}, z])/(3*(-1 + z)) + 
             (14*(23 - 24*z + 23*z^2)*HPL[{1, 0, 0, 0}, z])/(3*(-1 + z)) + 
             (2*(89 - 24*z + 89*z^2)*HPL[{1, 1, 0, 0}, z])/(3*(-1 + z)) + 
             (2*(101 - 48*z + 101*z^2)*HPL[{1, 1, 1, 0}, z])/(3*(-1 + z)) + 
             (154*(1 + z)*HPL[{1, 1, 1, 1}, z])/3 - (16*(1 + z^2)*HPL[
                {1, 1, 1, 2}, z])/(-1 + z) - (48*(1 + z^2)*HPL[{1, 1, 2, 0}, 
                z])/(-1 + z) - (8*(1 + z^2)*HPL[{1, 1, 2, 1}, z])/(-1 + z) - 
             (48*(1 + z^2)*HPL[{1, 2, 0, 0}, z])/(-1 + z) - 
             (8*(1 + z^2)*HPL[{1, 2, 1, 0}, z])/(-1 + z) + 
             (28*(1 + z^2)*HPL[{1, 2, 1, 1}, z])/(-1 + z) - 
             (40*(1 + z^2)*HPL[{2, 0, 0, 0}, z])/(-1 + z) - 
             (64*(1 + z^2)*HPL[{2, 1, 0, 0}, z])/(-1 + z) - 
             (32*(1 + z^2)*HPL[{2, 1, 1, 0}, z])/(-1 + z) + 
             (30*(1 + z^2)*HPL[{0, 0, 0, 0, 0}, z])/(-1 + z) - 
             (96*(1 + z^2)*HPL[{1, 0, 0, 0, 0}, z])/(-1 + z) - 
             (72*(1 + z^2)*HPL[{1, 1, 0, 0, 0}, z])/(-1 + z) - 
             (80*(1 + z^2)*HPL[{1, 1, 1, 0, 0}, z])/(-1 + z) - 
             (32*(1 + z^2)*HPL[{1, 1, 1, 1, 0}, z])/(-1 + z) + 
             (8*(67 - 3*Pi^2)*L[3, 1 - z])/27 - (77*L[4, 1 - z])/18 + 
             L[2, 1 - z]*(-1616/27 + (121*Pi^2)/18 + 56*Zeta[3]) - 
             (2*L[1, 1 - z]*(-4856 + 603*Pi^2 + 18*Pi^4 + 2574*Zeta[3]))/81 + 
             (HPL[{0, 0}, z]*(2063 + 5400*z - 3*Pi^2*(97 + 114*z + 31*z^2) + 
                288*Zeta[3] + z^2*(-1483 + 288*Zeta[3])))/(27*(-1 + z)) + 
             (HPL[{1, 1}, z]*(-5212 + 5472*z - 3*Pi^2*(-169 + 96*z + 
                  73*z^2) + 3456*Zeta[3] - 4*z^2*(65 + 648*Zeta[3])))/
              (54*(-1 + z)) + (HPL[{1}, z]*(-18*Pi^4*(-3 + z^2) - 
                9*Pi^2*(-15 - 208*z + 223*z^2) + 4*(-1 + z)*(-290 - 
                  2583*Zeta[3] + z*(3526 + 9*Zeta[3]))))/(162*(-1 + z)) - 
             (HPL[{2}, z]*(Pi^2*(127 + 192*z + 55*z^2) + 4*(-345 - 608*z + 
                  288*Zeta[3] + z^2*(109 + 288*Zeta[3]))))/(18*(-1 + z)) - 
             (HPL[{1, 0}, z]*(3*Pi^2*(97 + 48*z + 97*z^2) + 
                8*(-143 - 684*z + 378*Zeta[3] + z^2*(19 + 378*Zeta[3]))))/
              (54*(-1 + z)) + (HPL[{0}, z]*(204*Pi^4*(1 + z^2) - 
                5*Pi^2*(575 - 744*z + 1733*z^2) - 20*(-1128 + 814*z + 
                  939*Zeta[3] + z^2*(-2222 + 579*Zeta[3]))))/(270*(-1 + z)) - 
             (9*Pi^4*(895 - 2784*z + 833*z^2) + 240*Pi^2*(-235 + 1482*z + 
                 1341*Zeta[3] + z^2*(-331 + 63*Zeta[3])) + 160*(9835 - 
                 2682*Zeta[3] - 18*z*(607 + 285*Zeta[3]) + z^2*(1091 + 
                   11916*Zeta[3] - 7533*Zeta[5]) - 28431*Zeta[5]))/
              (19440*(-1 + z)) + L[0, 1 - z]*((-319*Pi^4)/1080 - 
               (2*Pi^2*(-202 + 213*Zeta[3]))/27 + (4*(-7288 + 4221*Zeta[3] + 
                  10449*Zeta[5]))/243) + (87472/729 + (67*Pi^4)/216 - 
               (1129*Pi^6)/22680 - (5656*Zeta[3])/81 + (154*Zeta[3]^2)/3 + 
               (2*Pi^2*(-607 + 330*Zeta[3]))/81 - (638*Zeta[5])/15)*
              \[Delta][1 - z])) + CF*nf*TF*
          ((L[1, t/\[Mu]^2]*((2*(-8*(-37 + 18*z + 19*z^2) + Pi^2*
                   (-9 + 57*z^2)))/(27*(-1 + z)) + ((56 + 16*z + 88*z^2)*
                 HPL[{0}, z])/(3 - 3*z) - (8*(17 + 23*z)*HPL[{1}, z])/9 - 
               (88*(1 + z^2)*HPL[{2}, z])/(3*(-1 + z)) - (104*(1 + z^2)*
                 HPL[{0, 0}, z])/(3*(-1 + z)) - (56*(1 + z^2)*HPL[{1, 0}, z])/
                (3*(-1 + z)) - (56*(1 + z)*HPL[{1, 1}, z])/3 + 
               (56*L[2, 1 - z])/3) + ((4*(17 + 23*z))/9 + (44*(1 + z^2)*
                 HPL[{0}, z])/(3*(-1 + z)) + (28*(1 + z)*HPL[{1}, z])/3)*
              L[2, t/\[Mu]^2] + L[1, 1 - z]*((-320*L[1, t/\[Mu]^2])/9 + 
               (56*L[2, t/\[Mu]^2])/3) - (28*(1 + z)*L[3, t/\[Mu]^2])/9 + 
             L[0, 1 - z]*((896/27 - (44*Pi^2)/9)*L[1, t/\[Mu]^2] - 
               (160*L[2, t/\[Mu]^2])/9 + (56*L[3, t/\[Mu]^2])/9) + 
             L[0, t/\[Mu]^2]*((2*(60 + 88*z + 76*z^2 - 21*Pi^2*(1 + z^2))*
                 HPL[{0}, z])/(9*(-1 + z)) + ((592 + 304*z - 66*Pi^2*(1 + z))*
                 HPL[{1}, z])/27 + (8*(7 + 2*z + 11*z^2)*HPL[{2}, z])/
                (3*(-1 + z)) + (104*(1 + z^2)*HPL[{3}, z])/(3*(-1 + z)) + 
               (16*(10 + 6*z + 19*z^2)*HPL[{0, 0}, z])/(9*(-1 + z)) + 
               (8*(23 - 6*z + 23*z^2)*HPL[{1, 0}, z])/(9*(-1 + z)) + 
               (8*(17 + 23*z)*HPL[{1, 1}, z])/9 + (56*(1 + z^2)*HPL[{1, 2}, 
                  z])/(3*(-1 + z)) + (88*(1 + z^2)*HPL[{2, 0}, z])/
                (3*(-1 + z)) + (88*(1 + z^2)*HPL[{2, 1}, z])/(3*(-1 + z)) + 
               (112*(1 + z^2)*HPL[{0, 0, 0}, z])/(3*(-1 + z)) + (56*(1 + z^2)*
                 HPL[{1, 0, 0}, z])/(3*(-1 + z)) + (56*(1 + z^2)*
                 HPL[{1, 1, 0}, z])/(3*(-1 + z)) + (56*(1 + z)*HPL[{1, 1, 1}, 
                  z])/3 + (896/27 - (44*Pi^2)/9)*L[1, 1 - z] - 
               (160*L[2, 1 - z])/9 + (56*L[3, 1 - z])/9 + (8*L[0, 1 - z]*
                 (-328 + 45*Pi^2 + 234*Zeta[3]))/81 + (-6*Pi^2*(-31 + 18*z + 
                   53*z^2) + 8*(-209 + 90*z + z^2*(119 - 171*Zeta[3]) + 
                   63*Zeta[3]))/(81*(-1 + z))))/\[Mu]^2 + 
           (((448/27 - (22*Pi^2)/9)*L[2, t/\[Mu]^2] - (160*L[3, t/\[Mu]^2])/
               27 + (14*L[4, t/\[Mu]^2])/9 + (L[0, t/\[Mu]^2]*(78080 - 
                 10080*Pi^2 + 261*Pi^4 - 50400*Zeta[3]))/2430 + 
              (8*L[1, t/\[Mu]^2]*(-328 + 45*Pi^2 + 234*Zeta[3]))/81)*
             \[Delta][1 - z])/\[Mu]^2 + \[Delta][t]*
            (((34*Pi^2*(1 + z^2) - 8*(15 + 22*z + 19*z^2))*HPL[{2}, z])/
              (9*(-1 + z)) + ((160 + 96*z + 304*z^2)*HPL[{3}, z])/(9 - 9*z) - 
             (112*(1 + z^2)*HPL[{4}, z])/(3*(-1 + z)) + 
             (4*(-97 - 162*z - 133*z^2 + 33*Pi^2*(1 + z^2))*HPL[{0, 0}, z])/
              (27*(-1 + z)) + ((66*Pi^2*(1 + z^2) - 16*(19 + 18*z + 19*z^2))*
               HPL[{1, 0}, z])/(27*(-1 + z)) + (2*(33*Pi^2*(1 + z) - 
                8*(37 + 19*z))*HPL[{1, 1}, z])/27 - (8*(23 - 6*z + 23*z^2)*
               HPL[{1, 2}, z])/(9*(-1 + z)) - (56*(1 + z^2)*HPL[{1, 3}, z])/
              (3*(-1 + z)) + ((56 + 16*z + 88*z^2)*HPL[{2, 0}, z])/
              (3 - 3*z) + ((56 + 16*z + 88*z^2)*HPL[{2, 1}, z])/(3 - 3*z) - 
             (88*(1 + z^2)*HPL[{2, 2}, z])/(3*(-1 + z)) - 
             (104*(1 + z^2)*HPL[{3, 0}, z])/(3*(-1 + z)) - 
             (104*(1 + z^2)*HPL[{3, 1}, z])/(3*(-1 + z)) + 
             ((52 + 40*z + 108*z^2)*HPL[{0, 0, 0}, z])/(3 - 3*z) - 
             (8*(23 - 6*z + 23*z^2)*HPL[{1, 0, 0}, z])/(9*(-1 + z)) - 
             (8*(23 - 6*z + 23*z^2)*HPL[{1, 1, 0}, z])/(9*(-1 + z)) - 
             (8*(17 + 23*z)*HPL[{1, 1, 1}, z])/9 - (56*(1 + z^2)*HPL[
                {1, 1, 2}, z])/(3*(-1 + z)) - (56*(1 + z^2)*HPL[{1, 2, 0}, 
                z])/(3*(-1 + z)) - (56*(1 + z^2)*HPL[{1, 2, 1}, z])/
              (3*(-1 + z)) - (88*(1 + z^2)*HPL[{2, 0, 0}, z])/(3*(-1 + z)) - 
             (88*(1 + z^2)*HPL[{2, 1, 0}, z])/(3*(-1 + z)) - 
             (88*(1 + z^2)*HPL[{2, 1, 1}, z])/(3*(-1 + z)) - 
             (116*(1 + z^2)*HPL[{0, 0, 0, 0}, z])/(3*(-1 + z)) - 
             (56*(1 + z^2)*HPL[{1, 0, 0, 0}, z])/(3*(-1 + z)) - 
             (56*(1 + z^2)*HPL[{1, 1, 0, 0}, z])/(3*(-1 + z)) - 
             (56*(1 + z^2)*HPL[{1, 1, 1, 0}, z])/(3*(-1 + z)) - 
             (56*(1 + z)*HPL[{1, 1, 1, 1}, z])/3 + (448/27 - (22*Pi^2)/9)*
              L[2, 1 - z] - (160*L[3, 1 - z])/27 + (14*L[4, 1 - z])/9 + 
             (L[0, 1 - z]*(78080 - 10080*Pi^2 + 261*Pi^4 - 50400*Zeta[3]))/
              2430 + (8*L[1, 1 - z]*(-328 + 45*Pi^2 + 234*Zeta[3]))/81 + 
             (4*HPL[{0}, z]*(-93 - 116*z + Pi^2*(14 + 12*z + 29*z^2) + 
                138*Zeta[3] + z^2*(-119 + 138*Zeta[3])))/(27*(-1 + z)) + 
             (2*HPL[{1}, z]*(-836 + 9*Pi^2*(9 + 11*z) + 468*Zeta[3] + 
                z*(-476 + 468*Zeta[3])))/81 + (-9*Pi^4*(19 + 77*z^2) + 120*
                Pi^2*(-97 + 114*z + 95*z^2) + 160*(614 - 315*Zeta[3] + 
                 36*z*(-7 + 3*Zeta[3]) + z^2*(-362 + 477*Zeta[3])))/
              (4860*(-1 + z)) + ((-5*Pi^4)/54 - (8*Pi^2*(-41 + 30*Zeta[3]))/
                81 + (8*(-14600 + 8820*Zeta[3] + 7047*Zeta[5]))/3645)*
              \[Delta][1 - z]))))
 
BB[q[i_], q[j_], 1] = (4*CF*KroneckerDelta[i, j]*\[Delta][t]*\[Delta][1 - z])/
      \[Epsilon]^2 + (CF*KroneckerDelta[i, j]*
       ((2*(1 + z) - 4*L[0, 1 - z])*\[Delta][t] - 
        (4*L[0, t/\[Mu]^2]*\[Delta][1 - z])/\[Mu]^2))/\[Epsilon] + 
     CF*KroneckerDelta[i, j]*(((-2*(1 + z) + 4*L[0, 1 - z])*L[0, t/\[Mu]^2])/
        \[Mu]^2 + (4*L[1, t/\[Mu]^2]*\[Delta][1 - z])/\[Mu]^2 + 
       \[Delta][t]*(2 - 2*z + (2*(1 + z^2)*HPL[{0}, z])/(-1 + z) + 
         2*(1 + z)*HPL[{1}, z] + 4*L[1, 1 - z] - (Pi^2*\[Delta][1 - z])/3)) + 
     CF*\[Epsilon]^2*KroneckerDelta[i, j]*
      (((2 - 2*z + (2*(1 + z^2)*HPL[{0}, z])/(-1 + z) + 
           2*(1 + z)*HPL[{1}, z])*L[1, t/\[Mu]^2] + 4*L[1, 1 - z]*
          L[1, t/\[Mu]^2] + L[0, t/\[Mu]^2]*((Pi^2*(1 + z))/6 + 
           2*(-1 + z)*HPL[{0}, z] + 2*(-1 + z)*HPL[{1}, z] - 
           (2*(1 + z^2)*HPL[{2}, z])/(-1 + z) - (2*(1 + z^2)*HPL[{0, 0}, z])/
            (-1 + z) - (2*(1 + z^2)*HPL[{1, 0}, z])/(-1 + z) - 
           2*(1 + z)*HPL[{1, 1}, z] - (Pi^2*L[0, 1 - z])/3 + 2*L[2, 1 - z]) + 
         (-1 - z)*L[2, t/\[Mu]^2] + 2*L[0, 1 - z]*L[2, t/\[Mu]^2])/\[Mu]^2 + 
       ((-(Pi^2*L[1, t/\[Mu]^2])/3 + (2*L[3, t/\[Mu]^2])/3 + 
          (4*L[0, t/\[Mu]^2]*Zeta[3])/3)*\[Delta][1 - z])/\[Mu]^2 + 
       \[Delta][t]*(-(Pi^2*(1 + z^2)*HPL[{0}, z])/(6*(-1 + z)) - 
         (Pi^2*(1 + z)*HPL[{1}, z])/6 + (2 - 2*z)*HPL[{2}, z] + 
         (2*(1 + z^2)*HPL[{3}, z])/(-1 + z) + (2 - 2*z)*HPL[{0, 0}, z] + 
         (2 - 2*z)*HPL[{1, 0}, z] + (2 - 2*z)*HPL[{1, 1}, z] + 
         (2*(1 + z^2)*HPL[{1, 2}, z])/(-1 + z) + (2*(1 + z^2)*HPL[{2, 0}, z])/
          (-1 + z) + (2*(1 + z^2)*HPL[{2, 1}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{0, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 1, 0}, z])/(-1 + z) + 
         2*(1 + z)*HPL[{1, 1, 1}, z] - (Pi^2*L[1, 1 - z])/3 + 
         (2*L[3, 1 - z])/3 + (4*L[0, 1 - z]*Zeta[3])/3 + 
         (Pi^2*(-1 + z) - 4*(1 + z)*Zeta[3])/6 + (Pi^4*\[Delta][1 - z])/
          360)) + CF*\[Epsilon]*KroneckerDelta[i, j]*
      ((L[0, t/\[Mu]^2]*(2*(-1 + z) - (2*(1 + z^2)*HPL[{0}, z])/(-1 + z) - 
           2*(1 + z)*HPL[{1}, z] - 4*L[1, 1 - z]) + 
         2*(1 + z)*L[1, t/\[Mu]^2] - 4*L[0, 1 - z]*L[1, t/\[Mu]^2])/\[Mu]^2 + 
       (((Pi^2*L[0, t/\[Mu]^2])/3 - 2*L[2, t/\[Mu]^2])*\[Delta][1 - z])/
        \[Mu]^2 + \[Delta][t]*(-(Pi^2*(1 + z))/6 + (2 - 2*z)*HPL[{0}, z] + 
         (2 - 2*z)*HPL[{1}, z] + (2*(1 + z^2)*HPL[{2}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{0, 0}, z])/(-1 + z) + (2*(1 + z^2)*HPL[{1, 0}, z])/
          (-1 + z) + 2*(1 + z)*HPL[{1, 1}, z] + (Pi^2*L[0, 1 - z])/3 - 
         2*L[2, 1 - z] - (4*Zeta[3]*\[Delta][1 - z])/3)) + 
     CF*\[Epsilon]^4*KroneckerDelta[i, j]*
      ((((Pi^2*(1 + z))/12 + (-1 + z)*HPL[{0}, z] + (-1 + z)*HPL[{1}, z] + 
           ((1 + z^2)*HPL[{2}, z])/(1 - z) + ((1 + z^2)*HPL[{0, 0}, z])/
            (1 - z) + ((1 + z^2)*HPL[{1, 0}, z])/(1 - z) + 
           (-1 - z)*HPL[{1, 1}, z])*L[2, t/\[Mu]^2] + 
         L[2, 1 - z]*L[2, t/\[Mu]^2] + L[1, 1 - z]*
          (-(Pi^2*L[1, t/\[Mu]^2])/3 + (2*L[3, t/\[Mu]^2])/3) + 
         ((1 - z)/3 + ((1 + z^2)*HPL[{0}, z])/(3*(-1 + z)) + 
           ((1 + z)*HPL[{1}, z])/3)*L[3, t/\[Mu]^2] + 
         ((-1 - z)*L[4, t/\[Mu]^2])/12 + L[0, 1 - z]*
          (-(Pi^2*L[2, t/\[Mu]^2])/6 + L[4, t/\[Mu]^2]/6 + 
           (4*L[1, t/\[Mu]^2]*Zeta[3])/3) + L[1, t/\[Mu]^2]*
          (-(Pi^2*(1 + z^2)*HPL[{0}, z])/(6*(-1 + z)) - 
           (Pi^2*(1 + z)*HPL[{1}, z])/6 + (2 - 2*z)*HPL[{2}, z] + 
           (2*(1 + z^2)*HPL[{3}, z])/(-1 + z) + (2 - 2*z)*HPL[{0, 0}, z] + 
           (2 - 2*z)*HPL[{1, 0}, z] + (2 - 2*z)*HPL[{1, 1}, z] + 
           (2*(1 + z^2)*HPL[{1, 2}, z])/(-1 + z) + 
           (2*(1 + z^2)*HPL[{2, 0}, z])/(-1 + z) + 
           (2*(1 + z^2)*HPL[{2, 1}, z])/(-1 + z) + 
           (2*(1 + z^2)*HPL[{0, 0, 0}, z])/(-1 + z) + 
           (2*(1 + z^2)*HPL[{1, 0, 0}, z])/(-1 + z) + 
           (2*(1 + z^2)*HPL[{1, 1, 0}, z])/(-1 + z) + 
           2*(1 + z)*HPL[{1, 1, 1}, z] + (2*L[3, 1 - z])/3 + 
           (Pi^2*(-1 + z) - 4*(1 + z)*Zeta[3])/6) + L[0, t/\[Mu]^2]*
          (-(Pi^4*(1 + z))/720 + (Pi^2*(1 + z^2)*HPL[{2}, z])/(6*(-1 + z)) + 
           2*(-1 + z)*HPL[{3}, z] - (2*(1 + z^2)*HPL[{4}, z])/(-1 + z) + 
           (Pi^2*(1 + z^2)*HPL[{0, 0}, z])/(6*(-1 + z)) + 
           (Pi^2*(1 + z^2)*HPL[{1, 0}, z])/(6*(-1 + z)) + 
           (Pi^2*(1 + z)*HPL[{1, 1}, z])/6 + 2*(-1 + z)*HPL[{1, 2}, z] - 
           (2*(1 + z^2)*HPL[{1, 3}, z])/(-1 + z) + 2*(-1 + z)*
            HPL[{2, 0}, z] + 2*(-1 + z)*HPL[{2, 1}, z] - 
           (2*(1 + z^2)*HPL[{2, 2}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{3, 0}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{3, 1}, z])/(-1 + z) + 2*(-1 + z)*
            HPL[{0, 0, 0}, z] + 2*(-1 + z)*HPL[{1, 0, 0}, z] + 
           2*(-1 + z)*HPL[{1, 1, 0}, z] + 2*(-1 + z)*HPL[{1, 1, 1}, z] - 
           (2*(1 + z^2)*HPL[{1, 1, 2}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{1, 2, 0}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{1, 2, 1}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{2, 0, 0}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{2, 1, 0}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{2, 1, 1}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{0, 0, 0, 0}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{1, 0, 0, 0}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{1, 1, 0, 0}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{1, 1, 1, 0}, z])/(-1 + z) - 
           2*(1 + z)*HPL[{1, 1, 1, 1}, z] + (Pi^4*L[0, 1 - z])/360 - 
           (Pi^2*L[2, 1 - z])/6 + L[4, 1 - z]/6 - (2*(-1 + z)*Zeta[3])/3 + 
           (4*L[1, 1 - z]*Zeta[3])/3 + (HPL[{1}, z]*(-(Pi^2*(-1 + z)) + 
              4*(1 + z)*Zeta[3]))/6 + HPL[{0}, z]*(-(Pi^2*(-1 + z))/6 + 
             (2*(1 + z^2)*Zeta[3])/(3*(-1 + z)))))/\[Mu]^2 + 
       (((Pi^4*L[1, t/\[Mu]^2])/360 - (Pi^2*L[3, t/\[Mu]^2])/18 + 
          L[5, t/\[Mu]^2]/30 + (2*L[2, t/\[Mu]^2]*Zeta[3])/3 + 
          L[0, t/\[Mu]^2]*(-(Pi^2*Zeta[3])/9 + (4*Zeta[5])/5))*
         \[Delta][1 - z])/\[Mu]^2 + \[Delta][t]*
        (-(Pi^2*(1 + z^2)*HPL[{3}, z])/(6*(-1 + z)) + (2 - 2*z)*HPL[{4}, z] + 
         (2*(1 + z^2)*HPL[{5}, z])/(-1 + z) - (Pi^2*(1 + z^2)*HPL[{1, 2}, z])/
          (6*(-1 + z)) + (2 - 2*z)*HPL[{1, 3}, z] + 
         (2*(1 + z^2)*HPL[{1, 4}, z])/(-1 + z) - 
         (Pi^2*(1 + z^2)*HPL[{2, 0}, z])/(6*(-1 + z)) - 
         (Pi^2*(1 + z^2)*HPL[{2, 1}, z])/(6*(-1 + z)) + 
         (2 - 2*z)*HPL[{2, 2}, z] + (2*(1 + z^2)*HPL[{2, 3}, z])/(-1 + z) + 
         (2 - 2*z)*HPL[{3, 0}, z] + (2 - 2*z)*HPL[{3, 1}, z] + 
         (2*(1 + z^2)*HPL[{3, 2}, z])/(-1 + z) + (2*(1 + z^2)*HPL[{4, 0}, z])/
          (-1 + z) + (2*(1 + z^2)*HPL[{4, 1}, z])/(-1 + z) - 
         (Pi^2*(1 + z^2)*HPL[{0, 0, 0}, z])/(6*(-1 + z)) - 
         (Pi^2*(1 + z^2)*HPL[{1, 0, 0}, z])/(6*(-1 + z)) - 
         (Pi^2*(1 + z^2)*HPL[{1, 1, 0}, z])/(6*(-1 + z)) - 
         (Pi^2*(1 + z)*HPL[{1, 1, 1}, z])/6 + (2 - 2*z)*HPL[{1, 1, 2}, z] + 
         (2*(1 + z^2)*HPL[{1, 1, 3}, z])/(-1 + z) + 
         (2 - 2*z)*HPL[{1, 2, 0}, z] + (2 - 2*z)*HPL[{1, 2, 1}, z] + 
         (2*(1 + z^2)*HPL[{1, 2, 2}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 3, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 3, 1}, z])/(-1 + z) + 
         (2 - 2*z)*HPL[{2, 0, 0}, z] + (2 - 2*z)*HPL[{2, 1, 0}, z] + 
         (2 - 2*z)*HPL[{2, 1, 1}, z] + (2*(1 + z^2)*HPL[{2, 1, 2}, z])/
          (-1 + z) + (2*(1 + z^2)*HPL[{2, 2, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{2, 2, 1}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{3, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{3, 1, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{3, 1, 1}, z])/(-1 + z) + 
         (2 - 2*z)*HPL[{0, 0, 0, 0}, z] + (2 - 2*z)*HPL[{1, 0, 0, 0}, z] + 
         (2 - 2*z)*HPL[{1, 1, 0, 0}, z] + (2 - 2*z)*HPL[{1, 1, 1, 0}, z] + 
         (2 - 2*z)*HPL[{1, 1, 1, 1}, z] + (2*(1 + z^2)*HPL[{1, 1, 1, 2}, z])/
          (-1 + z) + (2*(1 + z^2)*HPL[{1, 1, 2, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 1, 2, 1}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 2, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 2, 1, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 2, 1, 1}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{2, 0, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{2, 1, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{2, 1, 1, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{2, 1, 1, 1}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{0, 0, 0, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 0, 0, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 1, 0, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 1, 1, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 1, 1, 1, 0}, z])/(-1 + z) + 
         2*(1 + z)*HPL[{1, 1, 1, 1, 1}, z] + (Pi^4*L[1, 1 - z])/360 - 
         (Pi^2*L[3, 1 - z])/18 + L[5, 1 - z]/30 + (2*L[2, 1 - z]*Zeta[3])/3 + 
         HPL[{1}, z]*((Pi^4*(1 + z))/720 + (2*(-1 + z)*Zeta[3])/3) + 
         HPL[{0}, z]*((Pi^4*(1 + z^2))/(720*(-1 + z)) + (2*(-1 + z)*Zeta[3])/
            3) + (HPL[{1, 1}, z]*(Pi^2*(-1 + z) - 4*(1 + z)*Zeta[3]))/6 + 
         HPL[{2}, z]*((Pi^2*(-1 + z))/6 - (2*(1 + z^2)*Zeta[3])/
            (3*(-1 + z))) + HPL[{0, 0}, z]*((Pi^2*(-1 + z))/6 - 
           (2*(1 + z^2)*Zeta[3])/(3*(-1 + z))) + HPL[{1, 0}, z]*
          ((Pi^2*(-1 + z))/6 - (2*(1 + z^2)*Zeta[3])/(3*(-1 + z))) + 
         L[0, 1 - z]*(-(Pi^2*Zeta[3])/9 + (4*Zeta[5])/5) + 
         (-(Pi^4*(-1 + z)) + 40*Pi^2*(1 + z)*Zeta[3] - 288*(1 + z)*Zeta[5])/
          720 + (-Pi^6/6048 + (2*Zeta[3]^2)/9)*\[Delta][1 - z])) + 
     CF*\[Epsilon]^3*KroneckerDelta[i, j]*
      ((L[1, t/\[Mu]^2]*(-(Pi^2*(1 + z))/6 + (2 - 2*z)*HPL[{0}, z] + 
           (2 - 2*z)*HPL[{1}, z] + (2*(1 + z^2)*HPL[{2}, z])/(-1 + z) + 
           (2*(1 + z^2)*HPL[{0, 0}, z])/(-1 + z) + 
           (2*(1 + z^2)*HPL[{1, 0}, z])/(-1 + z) + 2*(1 + z)*HPL[{1, 1}, z] - 
           2*L[2, 1 - z]) + (-1 + z + ((1 + z^2)*HPL[{0}, z])/(1 - z) + 
           (-1 - z)*HPL[{1}, z])*L[2, t/\[Mu]^2] - 2*L[1, 1 - z]*
          L[2, t/\[Mu]^2] + L[0, 1 - z]*((Pi^2*L[1, t/\[Mu]^2])/3 - 
           (2*L[3, t/\[Mu]^2])/3) + ((1 + z)*L[3, t/\[Mu]^2])/3 + 
         L[0, t/\[Mu]^2]*((Pi^2*(1 + z^2)*HPL[{0}, z])/(6*(-1 + z)) + 
           (Pi^2*(1 + z)*HPL[{1}, z])/6 + 2*(-1 + z)*HPL[{2}, z] - 
           (2*(1 + z^2)*HPL[{3}, z])/(-1 + z) + 2*(-1 + z)*HPL[{0, 0}, z] + 
           2*(-1 + z)*HPL[{1, 0}, z] + 2*(-1 + z)*HPL[{1, 1}, z] - 
           (2*(1 + z^2)*HPL[{1, 2}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{2, 0}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{2, 1}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{0, 0, 0}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{1, 0, 0}, z])/(-1 + z) - 
           (2*(1 + z^2)*HPL[{1, 1, 0}, z])/(-1 + z) - 
           2*(1 + z)*HPL[{1, 1, 1}, z] + (Pi^2*L[1, 1 - z])/3 - 
           (2*L[3, 1 - z])/3 - (4*L[0, 1 - z]*Zeta[3])/3 + 
           (-(Pi^2*(-1 + z)) + 4*(1 + z)*Zeta[3])/6))/\[Mu]^2 + 
       ((-(Pi^4*L[0, t/\[Mu]^2])/360 + (Pi^2*L[2, t/\[Mu]^2])/6 - 
          L[4, t/\[Mu]^2]/6 - (4*L[1, t/\[Mu]^2]*Zeta[3])/3)*\[Delta][1 - z])/
        \[Mu]^2 + \[Delta][t]*((Pi^4*(1 + z))/720 - 
         (Pi^2*(1 + z^2)*HPL[{2}, z])/(6*(-1 + z)) + (2 - 2*z)*HPL[{3}, z] + 
         (2*(1 + z^2)*HPL[{4}, z])/(-1 + z) - (Pi^2*(1 + z^2)*HPL[{0, 0}, z])/
          (6*(-1 + z)) - (Pi^2*(1 + z^2)*HPL[{1, 0}, z])/(6*(-1 + z)) - 
         (Pi^2*(1 + z)*HPL[{1, 1}, z])/6 + (2 - 2*z)*HPL[{1, 2}, z] + 
         (2*(1 + z^2)*HPL[{1, 3}, z])/(-1 + z) + (2 - 2*z)*HPL[{2, 0}, z] + 
         (2 - 2*z)*HPL[{2, 1}, z] + (2*(1 + z^2)*HPL[{2, 2}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{3, 0}, z])/(-1 + z) + (2*(1 + z^2)*HPL[{3, 1}, z])/
          (-1 + z) + (2 - 2*z)*HPL[{0, 0, 0}, z] + 
         (2 - 2*z)*HPL[{1, 0, 0}, z] + (2 - 2*z)*HPL[{1, 1, 0}, z] + 
         (2 - 2*z)*HPL[{1, 1, 1}, z] + (2*(1 + z^2)*HPL[{1, 1, 2}, z])/
          (-1 + z) + (2*(1 + z^2)*HPL[{1, 2, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 2, 1}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{2, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{2, 1, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{2, 1, 1}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{0, 0, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 0, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 1, 0, 0}, z])/(-1 + z) + 
         (2*(1 + z^2)*HPL[{1, 1, 1, 0}, z])/(-1 + z) + 
         2*(1 + z)*HPL[{1, 1, 1, 1}, z] - (Pi^4*L[0, 1 - z])/360 + 
         (Pi^2*L[2, 1 - z])/6 - L[4, 1 - z]/6 + (2*(-1 + z)*Zeta[3])/3 - 
         (4*L[1, 1 - z]*Zeta[3])/3 + (HPL[{1}, z]*(Pi^2*(-1 + z) - 
            4*(1 + z)*Zeta[3]))/6 + HPL[{0}, z]*((Pi^2*(-1 + z))/6 - 
           (2*(1 + z^2)*Zeta[3])/(3*(-1 + z))) + 
         ((Pi^2*Zeta[3])/9 - (4*Zeta[5])/5)*\[Delta][1 - z]))
 
BB[q[i_], g, 2] = (-8*CF*TF*(1 - 2*z + 2*z^2)*\[Delta][t])/\[Epsilon]^3 + 
     nf*TF^2*((((16*(-1 + z)*z)/3 + (8*(1 - 2*z + 2*z^2)*HPL[{0}, z])/3 + 
           (8*(1 - 2*z + 2*z^2)*HPL[{1}, z])/3)*L[0, t/\[Mu]^2] - 
         (8*(1 - 2*z + 2*z^2)*L[1, t/\[Mu]^2])/3)/\[Mu]^2 + 
       ((2*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2)))/9 - 
         (16*(-1 + z)*z*HPL[{0}, z])/3 - (16*(-1 + z)*z*HPL[{1}, z])/3 - 
         (8*(1 - 2*z + 2*z^2)*HPL[{2}, z])/3 - 
         (8*(1 - 2*z + 2*z^2)*HPL[{0, 0}, z])/3 - 
         (8*(1 - 2*z + 2*z^2)*HPL[{1, 0}, z])/3 - 
         (8*(1 - 2*z + 2*z^2)*HPL[{1, 1}, z])/3)*\[Delta][t]) + 
     CF*TF*((((-8*Pi^2*(2 - 4*z + 5*z^2))/3 + 2*(12 - 73*z + 66*z^2) + 
           6*(3 - 20*z + 16*z^2)*HPL[{0}, z] + 4*(7 - 28*z + 24*z^2)*
            HPL[{1}, z] + 16*(2 - 4*z + 5*z^2)*HPL[{2}, z] + 
           (28 - 56*z + 80*z^2)*HPL[{0, 0}, z] + 40*(1 - 2*z + 2*z^2)*
            HPL[{1, 0}, z] + 40*(1 - 2*z + 2*z^2)*HPL[{1, 1}, z])*
          L[0, t/\[Mu]^2] + (-4*(7 - 32*z + 28*z^2) + (-40 + 80*z - 96*z^2)*
            HPL[{0}, z] - 48*(1 - 2*z + 2*z^2)*HPL[{1}, z])*L[1, t/\[Mu]^2] + 
         32*(1 - 2*z + 2*z^2)*L[2, t/\[Mu]^2])/\[Mu]^2 + 
       ((-22 + 145*z - 124*z^2 + Pi^2*(7 - 14*z + (52*z^2)/3))*HPL[{0}, z] + 
         ((26*Pi^2*(1 - 2*z + 2*z^2))/3 - 4*(6 - 34*z + 31*z^2))*
          HPL[{1}, z] - 2*(9 - 56*z + 44*z^2)*HPL[{2}, z] + 
         (-28 + 56*z - 80*z^2)*HPL[{3}, z] + (-13 + 116*z - 88*z^2)*
          HPL[{0, 0}, z] - 4*(7 - 26*z + 22*z^2)*HPL[{1, 0}, z] - 
         4*(7 - 26*z + 22*z^2)*HPL[{1, 1}, z] - 40*(1 - 2*z + 2*z^2)*
          HPL[{1, 2}, z] - 16*(1 - 2*z + 3*z^2)*HPL[{2, 0}, z] + 
         (-28 + 56*z - 72*z^2)*HPL[{2, 1}, z] - 14*(1 - 2*z + 4*z^2)*
          HPL[{0, 0, 0}, z] - 28*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0}, z] - 
         24*(1 - 2*z + 2*z^2)*HPL[{1, 1, 0}, z] - 36*(1 - 2*z + 2*z^2)*
          HPL[{1, 1, 1}, z] + (-210 + Pi^2*(11 - 96*z + 76*z^2) + 
           z*(1146 - 640*Zeta[3]) + 320*Zeta[3] + z^2*(-996 + 688*Zeta[3]))/
          6)*\[Delta][t]) + 
     CA*TF*((((-4*(-32 + 57*z - 6*(6 + 5*Pi^2)*z^2 + 2*(1 + 6*Pi^2)*z^3))/
            (9*z) + (2*(7 - 26*z + 190*z^2)*HPL[{0}, z])/3 + 
           (2*(-23 - 16/z - 98*z + 126*z^2)*HPL[{1}, z])/3 + 
           32*(-3 + z)*z*HPL[{2}, z] - 8*(1 + 2*z + 2*z^2)*HPL[{-1, 0}, z] - 
           8*(3 + 10*z)*HPL[{0, 0}, z] + 16*(1 - 2*z + 2*z^2)*
            HPL[{1, 0}, z] + 24*(1 - 2*z + 2*z^2)*HPL[{1, 1}, z])*
          L[0, t/\[Mu]^2] + ((2*(23 + 16/z + 74*z - 102*z^2))/3 + 
           (16 + 64*z)*HPL[{0}, z] - 16*(1 - 2*z + 2*z^2)*HPL[{1}, z])*
          L[1, t/\[Mu]^2])/\[Mu]^2 + 
       (-2*Pi^2*(1 + 2*z + 2*z^2)*HPL[{-1}, z] + 
         (2*(3*Pi^2*(-1 - 20*z + 8*z^2) + 2*(93 + 90*z + 70*z^2))*
           HPL[{0}, z])/9 + (2*(-64 + 3*(38 + Pi^2)*z - 3*(9 + 2*Pi^2)*z^2 + 
            (-32 + 6*Pi^2)*z^3)*HPL[{1}, z])/(9*z) - 
         (2*(7 - 50*z + 214*z^2)*HPL[{2}, z])/3 + (8 + 112*z - 32*z^2)*
          HPL[{3}, z] + 8*(1 + 2*z + 2*z^2)*HPL[{-2, 0}, z] + 
         8*z*(1 + z)*HPL[{-1, 0}, z] + 8*(1 + 2*z + 2*z^2)*HPL[{-1, 2}, z] - 
         (4*(17 - 19*z + 139*z^2)*HPL[{0, 0}, z])/3 + 
         (2*(23 + 16/z + 98*z - 126*z^2)*HPL[{1, 0}, z])/3 + 
         (2*(23 + 16/z + 110*z - 138*z^2)*HPL[{1, 1}, z])/3 - 
         20*(1 - 2*z + 2*z^2)*HPL[{1, 2}, z] - 32*(-3 + z)*z*HPL[{2, 0}, z] - 
         8*(1 - 14*z + 6*z^2)*HPL[{2, 1}, z] - 8*(1 + 2*z + 2*z^2)*
          HPL[{-1, -1, 0}, z] + 16*(1 + 2*z + 2*z^2)*HPL[{-1, 0, 0}, z] + 
         (28 + 88*z)*HPL[{0, 0, 0}, z] - 24*(1 - 2*z + 2*z^2)*
          HPL[{1, 0, 0}, z] - 32*(1 - 2*z + 2*z^2)*HPL[{1, 1, 0}, z] - 
         28*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1}, z] + 
         (3*Pi^2*(8 + 31*z - 50*z^2 + 388*z^3) + 
           4*(208 + z^2*(897 - 540*Zeta[3]) + 6*z*(11 + 36*Zeta[3]) + 
             z^3*(-1225 + 648*Zeta[3])))/(54*z))*\[Delta][t]) + 
     ((-8*nf*TF^2*(1 - 2*z + 2*z^2)*\[Delta][t])/3 + 
       CA*TF*((2*(14 + 4/z + 2*z - 9*z^2))/3 + (4 + 16*z)*HPL[{0}, z] + 
         (-4 + 8*z - 8*z^2)*HPL[{1}, z])*\[Delta][t] + 
       CF*TF*((16*(1 - 2*z + 2*z^2)*L[0, t/\[Mu]^2])/\[Mu]^2 + 
         (-7 + 32*z - 28*z^2 + (-10 + 20*z - 24*z^2)*HPL[{0}, z] - 
           12*(1 - 2*z + 2*z^2)*HPL[{1}, z])*\[Delta][t]))/\[Epsilon]^2 + 
     (nf*TF^2*((8*(1 - 2*z + 2*z^2)*L[0, t/\[Mu]^2])/(3*\[Mu]^2) + 
         ((-16*(-1 + z)*z)/3 - (8*(1 - 2*z + 2*z^2)*HPL[{0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{1}, z])/3)*\[Delta][t]) + 
       CF*TF*(((14 - 64*z + 56*z^2 + (20 - 40*z + 48*z^2)*HPL[{0}, z] + 
             24*(1 - 2*z + 2*z^2)*HPL[{1}, z])*L[0, t/\[Mu]^2] - 
           32*(1 - 2*z + 2*z^2)*L[1, t/\[Mu]^2])/\[Mu]^2 + 
         (-12 + 73*z - 66*z^2 + (4*Pi^2*(2 - 4*z + 5*z^2))/3 + 
           (-9 + 60*z - 48*z^2)*HPL[{0}, z] + (-14 + 56*z - 48*z^2)*
            HPL[{1}, z] - 8*(2 - 4*z + 5*z^2)*HPL[{2}, z] + 
           (-14 + 28*z - 40*z^2)*HPL[{0, 0}, z] - 20*(1 - 2*z + 2*z^2)*
            HPL[{1, 0}, z] - 20*(1 - 2*z + 2*z^2)*HPL[{1, 1}, z])*
          \[Delta][t]) + CA*TF*(((-(16 + 34*z + 52*z^2 - 80*z^3)/(3*z) - 
            8*(1 + 4*z)*HPL[{0}, z] + 8*(1 - 2*z + 2*z^2)*HPL[{1}, z])*
           L[0, t/\[Mu]^2])/\[Mu]^2 + 
         ((2*(-32 + 57*z - 3*(23 + 10*Pi^2)*z^2 + (35 + 12*Pi^2)*z^3))/
            (9*z) + (4*(1 + z - 42*z^2)*HPL[{0}, z])/3 + 
           ((16 + 34*z + 76*z^2 - 104*z^3)*HPL[{1}, z])/(3*z) - 
           16*(-3 + z)*z*HPL[{2}, z] + (4 + 8*z + 8*z^2)*HPL[{-1, 0}, z] + 
           (12 + 40*z)*HPL[{0, 0}, z] - 8*(1 - 2*z + 2*z^2)*HPL[{1, 0}, z] - 
           12*(1 - 2*z + 2*z^2)*HPL[{1, 1}, z])*\[Delta][t]))/\[Epsilon] + 
     \[Epsilon]*(nf*TF^2*((((48*(-1 + z)*z + Pi^2*(-2 + 4*z - 4*z^2))/9 + 
             (16*(-1 + z)*z*HPL[{0}, z])/3 + (16*(-1 + z)*z*HPL[{1}, z])/3 + 
             (8*(1 - 2*z + 2*z^2)*HPL[{2}, z])/3 + (8*(1 - 2*z + 2*z^2)*HPL[
                {0, 0}, z])/3 + (8*(1 - 2*z + 2*z^2)*HPL[{1, 0}, z])/3 + 
             (8*(1 - 2*z + 2*z^2)*HPL[{1, 1}, z])/3)*L[0, t/\[Mu]^2] + 
           ((-16*(-1 + z)*z)/3 - (8*(1 - 2*z + 2*z^2)*HPL[{0}, z])/3 - 
             (8*(1 - 2*z + 2*z^2)*HPL[{1}, z])/3)*L[1, t/\[Mu]^2] + 
           (4*(1 - 2*z + 2*z^2)*L[2, t/\[Mu]^2])/3)/\[Mu]^2 + 
         ((2*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*HPL[{0}, z])/9 + 
           (2*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*HPL[{1}, z])/9 - 
           (16*(-1 + z)*z*HPL[{2}, z])/3 - (8*(1 - 2*z + 2*z^2)*HPL[{3}, z])/
            3 - (16*(-1 + z)*z*HPL[{0, 0}, z])/3 - 
           (16*(-1 + z)*z*HPL[{1, 0}, z])/3 - (16*(-1 + z)*z*HPL[{1, 1}, z])/
            3 - (8*(1 - 2*z + 2*z^2)*HPL[{1, 2}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{2, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{2, 1}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{0, 0, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{1, 1, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1}, z])/3 + 
           (4*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + z^2*(Pi^2 + 
                4*(-3 + Zeta[3])) + 2*Zeta[3]))/9)*\[Delta][t]) + 
       CF*TF*((((16*Pi^2*(2 - 4*z + 5*z^2))/3 - 4*(12 - 73*z + 66*z^2) - 
             12*(3 - 20*z + 16*z^2)*HPL[{0}, z] - 8*(7 - 28*z + 24*z^2)*
              HPL[{1}, z] - 32*(2 - 4*z + 5*z^2)*HPL[{2}, z] - 
             8*(7 - 14*z + 20*z^2)*HPL[{0, 0}, z] - 80*(1 - 2*z + 2*z^2)*
              HPL[{1, 0}, z] - 80*(1 - 2*z + 2*z^2)*HPL[{1, 1}, z])*
            L[1, t/\[Mu]^2] + (4*(7 - 32*z + 28*z^2) + (40 - 80*z + 96*z^2)*
              HPL[{0}, z] + 48*(1 - 2*z + 2*z^2)*HPL[{1}, z])*
            L[2, t/\[Mu]^2] - (64*(1 - 2*z + 2*z^2)*L[3, t/\[Mu]^2])/3 + 
           L[0, t/\[Mu]^2]*((44 - 290*z + 248*z^2 - (2*Pi^2*(21 - 42*z + 
                  52*z^2))/3)*HPL[{0}, z] + ((-52*Pi^2*(1 - 2*z + 2*z^2))/
                3 + 8*(6 - 34*z + 31*z^2))*HPL[{1}, z] + 
             4*(9 - 56*z + 44*z^2)*HPL[{2}, z] + 8*(7 - 14*z + 20*z^2)*
              HPL[{3}, z] + (26 - 232*z + 176*z^2)*HPL[{0, 0}, z] + 
             8*(7 - 26*z + 22*z^2)*HPL[{1, 0}, z] + 8*(7 - 26*z + 22*z^2)*
              HPL[{1, 1}, z] + 80*(1 - 2*z + 2*z^2)*HPL[{1, 2}, z] + 
             32*(1 - 2*z + 3*z^2)*HPL[{2, 0}, z] + 8*(7 - 14*z + 18*z^2)*
              HPL[{2, 1}, z] + 28*(1 - 2*z + 4*z^2)*HPL[{0, 0, 0}, z] + 
             56*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0}, z] + 48*(1 - 2*z + 2*z^2)*
              HPL[{1, 1, 0}, z] + 72*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1}, z] + 
             (210 + Pi^2*(-11 + 96*z - 76*z^2) + z^2*(996 - 688*Zeta[3]) - 
               320*Zeta[3] + 2*z*(-573 + 320*Zeta[3]))/3))/\[Mu]^2 + 
         ((-2*Pi^4*(7 - 14*z + 20*z^2))/45 + (Pi^2*(32 - 221*z + 190*z^2))/
            6 + (-44 + 278*z - 240*z^2 + 4*Pi^2*(3 - 6*z + 7*z^2))*
            HPL[{2}, z] + (-26 + 232*z - 176*z^2)*HPL[{3}, z] + 
           (-44 + 88*z - 144*z^2)*HPL[{4}, z] + (-42 + 289*z - 240*z^2 + 
             Pi^2*(13 - 26*z + (100*z^2)/3))*HPL[{0, 0}, z] + 
           ((50*Pi^2*(1 - 2*z + 2*z^2))/3 - 24*(2 - 11*z + 10*z^2))*
            HPL[{1, 0}, z] + (-48 + 262*z - 240*z^2 + 
             14*Pi^2*(1 - 2*z + 2*z^2))*HPL[{1, 1}, z] - 
           8*(7 - 26*z + 22*z^2)*HPL[{1, 2}, z] - 72*(1 - 2*z + 2*z^2)*
            HPL[{1, 3}, z] - 12*(3 - 16*z + 12*z^2)*HPL[{2, 0}, z] - 
           12*(3 - 18*z + 14*z^2)*HPL[{2, 1}, z] - 8*(5 - 10*z + 14*z^2)*
            HPL[{2, 2}, z] - 24*(1 - 2*z + 4*z^2)*HPL[{3, 0}, z] - 
           8*(7 - 14*z + 20*z^2)*HPL[{3, 1}, z] + (-21 + 212*z - 152*z^2)*
            HPL[{0, 0, 0}, z] - 8*(7 - 23*z + 19*z^2)*HPL[{1, 0, 0}, z] - 
           8*(7 - 22*z + 18*z^2)*HPL[{1, 1, 0}, z] - 8*(7 - 25*z + 21*z^2)*
            HPL[{1, 1, 1}, z] - 56*(1 - 2*z + 2*z^2)*HPL[{1, 1, 2}, z] - 
           48*(1 - 2*z + 2*z^2)*HPL[{1, 2, 0}, z] - 80*(1 - 2*z + 2*z^2)*
            HPL[{1, 2, 1}, z] - 32*z^2*HPL[{2, 0, 0}, z] - 
           8*(3 - 6*z + 10*z^2)*HPL[{2, 1, 0}, z] - 4*(13 - 26*z + 34*z^2)*
            HPL[{2, 1, 1}, z] + (2 - 4*z - 56*z^2)*HPL[{0, 0, 0, 0}, z] - 
           28*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0, 0}, z] - 16*(1 - 2*z + 2*z^2)*
            HPL[{1, 1, 0, 0}, z] - 40*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 0}, 
             z] - 68*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 1}, z] + 
           (HPL[{0}, z]*(-390 + Pi^2*(17 - 220*z + 176*z^2) + 
              z*(2370 - 1088*Zeta[3]) + 544*Zeta[3] + 24*z^2*(-81 + 
                52*Zeta[3])))/6 + (2*(-132 + z*(723 - 296*Zeta[3]) + 
              34*Zeta[3] + z^2*(-621 + 256*Zeta[3])))/3 + 
           HPL[{1}, z]*((Pi^2*(21 - 100*z + 88*z^2))/3 + 
             4*(-17 + z*(92 - 52*Zeta[3]) + 26*Zeta[3] + z^2*(-81 + 
                 52*Zeta[3]))))*\[Delta][t]) + 
       CA*TF*((((4*(-64 + 114*z - 3*(13 + 20*Pi^2)*z^2 + (-29 + 24*Pi^2)*
                 z^3))/(9*z) - (2*(25 - 74*z + 402*z^2)*HPL[{0}, z])/3 + 
             ((64 + 70*z + 436*z^2 - 548*z^3)*HPL[{1}, z])/(3*z) - 
             64*(-3 + z)*z*HPL[{2}, z] + 16*(1 + 2*z + 2*z^2)*
              HPL[{-1, 0}, z] + (48 + 160*z)*HPL[{0, 0}, z] - 
             32*(1 - 2*z + 2*z^2)*HPL[{1, 0}, z] - 48*(1 - 2*z + 2*z^2)*
              HPL[{1, 1}, z])*L[1, t/\[Mu]^2] + 
           (-(32 + 35*z + 170*z^2 - 226*z^3)/(3*z) - 16*(1 + 4*z)*
              HPL[{0}, z] + 16*(1 - 2*z + 2*z^2)*HPL[{1}, z])*
            L[2, t/\[Mu]^2] + L[0, t/\[Mu]^2]*(4*Pi^2*(1 + 2*z + 2*z^2)*
              HPL[{-1}, z] - (4*(186 + 213*z + 107*z^2 + 3*Pi^2*(-1 - 20*z + 
                  8*z^2))*HPL[{0}, z])/9 - (4*(-64 + 3*(38 + Pi^2)*z - 
                6*(-1 + Pi^2)*z^2 + (-65 + 6*Pi^2)*z^3)*HPL[{1}, z])/(9*z) + 
             (2*(25 - 122*z + 450*z^2)*HPL[{2}, z])/3 + 
             16*(-1 - 14*z + 4*z^2)*HPL[{3}, z] - 16*(1 + 2*z + 2*z^2)*
              HPL[{-2, 0}, z] - 16*z*(1 + z)*HPL[{-1, 0}, z] - 
             16*(1 + 2*z + 2*z^2)*HPL[{-1, 2}, z] + (2*(79 - 98*z + 578*z^2)*
               HPL[{0, 0}, z])/3 - ((64 + 70*z + 436*z^2 - 548*z^3)*HPL[
                {1, 0}, z])/(3*z) - ((64 + 70*z + 484*z^2 - 596*z^3)*HPL[
                {1, 1}, z])/(3*z) + 40*(1 - 2*z + 2*z^2)*HPL[{1, 2}, z] + 
             64*(-3 + z)*z*HPL[{2, 0}, z] + 16*(1 - 14*z + 6*z^2)*
              HPL[{2, 1}, z] + 16*(1 + 2*z + 2*z^2)*HPL[{-1, -1, 0}, z] - 
             32*(1 + 2*z + 2*z^2)*HPL[{-1, 0, 0}, z] - 8*(7 + 22*z)*
              HPL[{0, 0, 0}, z] + 48*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0}, z] + 
             64*(1 - 2*z + 2*z^2)*HPL[{1, 1, 0}, z] + 56*(1 - 2*z + 2*z^2)*
              HPL[{1, 1, 1}, z] - (3*Pi^2*(16 + 73*z - 122*z^2 + 798*z^3) + 
               16*(104 + 3*z*(11 + 36*Zeta[3]) - 6*z^2*(-83 + 45*Zeta[3]) + 
                 z^3*(-662 + 324*Zeta[3])))/(54*z)))/\[Mu]^2 + 
         (-4*Pi^2*(1 + 2*z + 2*z^2)*HPL[{-2}, z] + 
           (4*(186 + 258*z + 71*z^2 + 6*Pi^2*(-1 - 7*z + z^2))*HPL[{2}, z])/
            9 - (2*(79 - 146*z + 626*z^2)*HPL[{3}, z])/3 + 
           8*(3 + 30*z - 8*z^2)*HPL[{4}, z] + 16*(1 + 2*z + 2*z^2)*
            HPL[{-3, 0}, z] + 16*z*(1 + z)*HPL[{-2, 0}, z] + 
           16*(1 + 2*z + 2*z^2)*HPL[{-2, 2}, z] + 4*Pi^2*(1 + 2*z + 2*z^2)*
            HPL[{-1, -1}, z] + (8*z*(1 + z) - 6*Pi^2*(1 + 2*z + 2*z^2))*
            HPL[{-1, 0}, z] + 16*z*(1 + z)*HPL[{-1, 2}, z] + 
           32*(1 + 2*z + 2*z^2)*HPL[{-1, 3}, z] + 
           (2*(Pi^2*(-3 - 42*z + 16*z^2) + 2*(94 + 75*z + 81*z^2))*
             HPL[{0, 0}, z])/3 + (4*(-64 + 6*(19 + Pi^2)*z + (6 - 12*Pi^2)*z^
                2 + (-65 + 12*Pi^2)*z^3)*HPL[{1, 0}, z])/(9*z) + 
           ((-256 + 6*(76 + 7*Pi^2)*z + (114 - 84*Pi^2)*z^2 + 
              4*(-83 + 21*Pi^2)*z^3)*HPL[{1, 1}, z])/(9*z) + 
           ((64 + 70*z + 460*z^2 - 572*z^3)*HPL[{1, 2}, z])/(3*z) - 
           48*(1 - 2*z + 2*z^2)*HPL[{1, 3}, z] - (2*(25 - 122*z + 450*z^2)*
             HPL[{2, 0}, z])/3 - (2*(25 - 146*z + 474*z^2)*HPL[{2, 1}, z])/
            3 + (-8 + 208*z - 80*z^2)*HPL[{2, 2}, z] + (16 + 224*z - 64*z^2)*
            HPL[{3, 0}, z] + 32*(8 - 3*z)*z*HPL[{3, 1}, z] - 
           16*(1 + 2*z + 2*z^2)*HPL[{-2, -1, 0}, z] + 32*(1 + 2*z + 2*z^2)*
            HPL[{-2, 0, 0}, z] - 16*(1 + 2*z + 2*z^2)*HPL[{-1, -2, 0}, z] - 
           16*z*(1 + z)*HPL[{-1, -1, 0}, z] - 16*(1 + 2*z + 2*z^2)*
            HPL[{-1, -1, 2}, z] + 32*z*(1 + z)*HPL[{-1, 0, 0}, z] + 
           16*(1 + 2*z + 2*z^2)*HPL[{-1, 2, 0}, z] + 16*(1 + 2*z + 2*z^2)*
            HPL[{-1, 2, 1}, z] - (4*(53 - 55*z + 333*z^2)*HPL[{0, 0, 0}, z])/
            3 + (2*(59 + 16/z + 146*z - 210*z^2)*HPL[{1, 0, 0}, z])/3 + 
           ((64 + 70*z + 532*z^2 - 644*z^3)*HPL[{1, 1, 0}, z])/(3*z) + 
           ((64 + 70*z + 508*z^2 - 620*z^3)*HPL[{1, 1, 1}, z])/(3*z) - 
           64*(1 - 2*z + 2*z^2)*HPL[{1, 1, 2}, z] - 56*(1 - 2*z + 2*z^2)*
            HPL[{1, 2, 0}, z] - 44*(1 - 2*z + 2*z^2)*HPL[{1, 2, 1}, z] - 
           16*(1 - 12*z + 6*z^2)*HPL[{2, 0, 0}, z] - 32*(1 - 8*z + 4*z^2)*
            HPL[{2, 1, 0}, z] - 8*(3 - 30*z + 14*z^2)*HPL[{2, 1, 1}, z] + 
           16*(1 + 2*z + 2*z^2)*HPL[{-1, -1, -1, 0}, z] - 
           32*(1 + 2*z + 2*z^2)*HPL[{-1, -1, 0, 0}, z] + 40*(1 + 2*z + 2*z^2)*
            HPL[{-1, 0, 0, 0}, z] + (60 + 184*z)*HPL[{0, 0, 0, 0}, z] - 
           64*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0, 0}, z] - 72*(1 - 2*z + 2*z^2)*
            HPL[{1, 1, 0, 0}, z] - 72*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 0}, 
             z] - 60*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 1}, z] - 
           4*HPL[{-1}, z]*(Pi^2*z*(1 + z) + 7*(1 + 2*z + 2*z^2)*Zeta[3]) + 
           (HPL[{1}, z]*(3*Pi^2*(-48 - 47*z - 290*z^2 + 374*z^3) + 
              4*(416 + z*(105 - 72*Zeta[3]) - 4*z^3*(689 + 36*Zeta[3]) + 
                3*z^2*(727 + 48*Zeta[3]))))/(54*z) + 
           (HPL[{0}, z]*(Pi^2*(453 - 654*z + 3186*z^2) + 
              4*(-30*z*(-49 + 48*Zeta[3]) + 3*(5 + 96*Zeta[3]) + 
                8*z^2*(-491 + 162*Zeta[3]))))/54 + 
           (18*Pi^4*z*(11 + 20*z + 10*z^2) - 15*Pi^2*(32 + 315*z + 516*z^2 + 
               140*z^3) + 10*(-8*(160 + 9*Zeta[3]) - 6*z^2*(437 + 
                 309*Zeta[3]) + z*(5349 + 333*Zeta[3]) + z^3*(-1771 + 
                 8028*Zeta[3])))/(405*z))*\[Delta][t])) + 
     \[Epsilon]^3*(nf*TF^2*((((24*(-1 + z)*z + Pi^2*(-1 + 2*z - 2*z^2))/9 + 
             (8*(-1 + z)*z*HPL[{0}, z])/3 + (8*(-1 + z)*z*HPL[{1}, z])/3 + 
             (4*(1 - 2*z + 2*z^2)*HPL[{2}, z])/3 + (4*(1 - 2*z + 2*z^2)*HPL[
                {0, 0}, z])/3 + (4*(1 - 2*z + 2*z^2)*HPL[{1, 0}, z])/3 + 
             (4*(1 - 2*z + 2*z^2)*HPL[{1, 1}, z])/3)*L[2, t/\[Mu]^2] + 
           ((-8*(-1 + z)*z)/9 - (4*(1 - 2*z + 2*z^2)*HPL[{0}, z])/9 - 
             (4*(1 - 2*z + 2*z^2)*HPL[{1}, z])/9)*L[3, t/\[Mu]^2] + 
           ((1 - 2*z + 2*z^2)*L[4, t/\[Mu]^2])/9 + L[1, t/\[Mu]^2]*
            ((2*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*HPL[{0}, z])/9 + 
             (2*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*HPL[{1}, z])/9 - 
             (16*(-1 + z)*z*HPL[{2}, z])/3 - (8*(1 - 2*z + 2*z^2)*HPL[{3}, 
                z])/3 - (16*(-1 + z)*z*HPL[{0, 0}, z])/3 - 
             (16*(-1 + z)*z*HPL[{1, 0}, z])/3 - (16*(-1 + z)*z*HPL[{1, 1}, 
                z])/3 - (8*(1 - 2*z + 2*z^2)*HPL[{1, 2}, z])/3 - 
             (8*(1 - 2*z + 2*z^2)*HPL[{2, 0}, z])/3 - 
             (8*(1 - 2*z + 2*z^2)*HPL[{2, 1}, z])/3 - 
             (8*(1 - 2*z + 2*z^2)*HPL[{0, 0, 0}, z])/3 - 
             (8*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0}, z])/3 - 
             (8*(1 - 2*z + 2*z^2)*HPL[{1, 1, 0}, z])/3 - 
             (8*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1}, z])/3 + 
             (4*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + z^2*(Pi^2 + 
                  4*(-3 + Zeta[3])) + 2*Zeta[3]))/9) + L[0, t/\[Mu]^2]*
            (((48*(-1 + z)*z + Pi^2*(-2 + 4*z - 4*z^2))*HPL[{2}, z])/9 + 
             (16*(-1 + z)*z*HPL[{3}, z])/3 + (8*(1 - 2*z + 2*z^2)*HPL[{4}, 
                z])/3 + ((48*(-1 + z)*z + Pi^2*(-2 + 4*z - 4*z^2))*HPL[
                {0, 0}, z])/9 + ((48*(-1 + z)*z + Pi^2*(-2 + 4*z - 4*z^2))*
               HPL[{1, 0}, z])/9 + ((48*(-1 + z)*z + Pi^2*(-2 + 4*z - 4*z^2))*
               HPL[{1, 1}, z])/9 + (16*(-1 + z)*z*HPL[{1, 2}, z])/3 + 
             (8*(1 - 2*z + 2*z^2)*HPL[{1, 3}, z])/3 + 
             (16*(-1 + z)*z*HPL[{2, 0}, z])/3 + (16*(-1 + z)*z*HPL[{2, 1}, 
                z])/3 + (8*(1 - 2*z + 2*z^2)*HPL[{2, 2}, z])/3 + 
             (8*(1 - 2*z + 2*z^2)*HPL[{3, 0}, z])/3 + 
             (8*(1 - 2*z + 2*z^2)*HPL[{3, 1}, z])/3 + 
             (16*(-1 + z)*z*HPL[{0, 0, 0}, z])/3 + (16*(-1 + z)*z*HPL[
                {1, 0, 0}, z])/3 + (16*(-1 + z)*z*HPL[{1, 1, 0}, z])/3 + 
             (16*(-1 + z)*z*HPL[{1, 1, 1}, z])/3 + (8*(1 - 2*z + 2*z^2)*HPL[
                {1, 1, 2}, z])/3 + (8*(1 - 2*z + 2*z^2)*HPL[{1, 2, 0}, z])/
              3 + (8*(1 - 2*z + 2*z^2)*HPL[{1, 2, 1}, z])/3 + 
             (8*(1 - 2*z + 2*z^2)*HPL[{2, 0, 0}, z])/3 + 
             (8*(1 - 2*z + 2*z^2)*HPL[{2, 1, 0}, z])/3 + 
             (8*(1 - 2*z + 2*z^2)*HPL[{2, 1, 1}, z])/3 + 
             (8*(1 - 2*z + 2*z^2)*HPL[{0, 0, 0, 0}, z])/3 + 
             (8*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0, 0}, z])/3 + 
             (8*(1 - 2*z + 2*z^2)*HPL[{1, 1, 0, 0}, z])/3 + 
             (8*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 0}, z])/3 + 
             (8*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 1}, z])/3 + 
             (-240*Pi^2*(-1 + z)*z + Pi^4*(1 - 2*z + 2*z^2) - 960*(-1 + z)*z*
                (-3 + Zeta[3]))/540 - (4*HPL[{0}, z]*(
                -(z*(Pi^2 + 4*(-3 + Zeta[3]))) + z^2*(Pi^2 + 
                  4*(-3 + Zeta[3])) + 2*Zeta[3]))/9 - 
             (4*HPL[{1}, z]*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + 
                z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 2*Zeta[3]))/9))/\[Mu]^2 + 
         ((2*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*HPL[{3}, z])/9 - 
           (16*(-1 + z)*z*HPL[{4}, z])/3 - (8*(1 - 2*z + 2*z^2)*HPL[{5}, z])/
            3 + (2*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*HPL[{1, 2}, z])/
            9 - (16*(-1 + z)*z*HPL[{1, 3}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{1, 4}, z])/3 + 
           (2*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*HPL[{2, 0}, z])/9 + 
           (2*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*HPL[{2, 1}, z])/9 - 
           (16*(-1 + z)*z*HPL[{2, 2}, z])/3 - (8*(1 - 2*z + 2*z^2)*
             HPL[{2, 3}, z])/3 - (16*(-1 + z)*z*HPL[{3, 0}, z])/3 - 
           (16*(-1 + z)*z*HPL[{3, 1}, z])/3 - (8*(1 - 2*z + 2*z^2)*
             HPL[{3, 2}, z])/3 - (8*(1 - 2*z + 2*z^2)*HPL[{4, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{4, 1}, z])/3 + 
           (2*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*HPL[{0, 0, 0}, z])/
            9 + (2*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*
             HPL[{1, 0, 0}, z])/9 + (2*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 
                2*z^2))*HPL[{1, 1, 0}, z])/9 + 
           (2*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*HPL[{1, 1, 1}, z])/
            9 - (16*(-1 + z)*z*HPL[{1, 1, 2}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{1, 1, 3}, z])/3 - 
           (16*(-1 + z)*z*HPL[{1, 2, 0}, z])/3 - 
           (16*(-1 + z)*z*HPL[{1, 2, 1}, z])/3 - (8*(1 - 2*z + 2*z^2)*
             HPL[{1, 2, 2}, z])/3 - (8*(1 - 2*z + 2*z^2)*HPL[{1, 3, 0}, z])/
            3 - (8*(1 - 2*z + 2*z^2)*HPL[{1, 3, 1}, z])/3 - 
           (16*(-1 + z)*z*HPL[{2, 0, 0}, z])/3 - 
           (16*(-1 + z)*z*HPL[{2, 1, 0}, z])/3 - 
           (16*(-1 + z)*z*HPL[{2, 1, 1}, z])/3 - (8*(1 - 2*z + 2*z^2)*
             HPL[{2, 1, 2}, z])/3 - (8*(1 - 2*z + 2*z^2)*HPL[{2, 2, 0}, z])/
            3 - (8*(1 - 2*z + 2*z^2)*HPL[{2, 2, 1}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{3, 0, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{3, 1, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{3, 1, 1}, z])/3 - 
           (16*(-1 + z)*z*HPL[{0, 0, 0, 0}, z])/3 - 
           (16*(-1 + z)*z*HPL[{1, 0, 0, 0}, z])/3 - 
           (16*(-1 + z)*z*HPL[{1, 1, 0, 0}, z])/3 - 
           (16*(-1 + z)*z*HPL[{1, 1, 1, 0}, z])/3 - 
           (16*(-1 + z)*z*HPL[{1, 1, 1, 1}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 2}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{1, 1, 2, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{1, 1, 2, 1}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{1, 2, 0, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{1, 2, 1, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{1, 2, 1, 1}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{2, 0, 0, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{2, 1, 0, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{2, 1, 1, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{2, 1, 1, 1}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{0, 0, 0, 0, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0, 0, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{1, 1, 0, 0, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 0, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 1, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 1, 1}, z])/3 + 
           (HPL[{0}, z]*(240*Pi^2*(-1 + z)*z + Pi^4*(-1 + 2*z - 2*z^2) + 
              960*(-1 + z)*z*(-3 + Zeta[3])))/540 + 
           (HPL[{1}, z]*(240*Pi^2*(-1 + z)*z + Pi^4*(-1 + 2*z - 2*z^2) + 
              960*(-1 + z)*z*(-3 + Zeta[3])))/540 + 
           (4*HPL[{2}, z]*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + z^2*(Pi^2 + 
                4*(-3 + Zeta[3])) + 2*Zeta[3]))/9 + 
           (4*HPL[{0, 0}, z]*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + 
              z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 2*Zeta[3]))/9 + 
           (4*HPL[{1, 0}, z]*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + 
              z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 2*Zeta[3]))/9 + 
           (4*HPL[{1, 1}, z]*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + 
              z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 2*Zeta[3]))/9 + 
           (-20*Pi^2*Zeta[3] + 144*Zeta[5] + z*(Pi^4 + 40*Pi^2*
                (-3 + Zeta[3]) - 96*(-15 + 5*Zeta[3] + 3*Zeta[5])) - 
             z^2*(Pi^4 + 40*Pi^2*(-3 + Zeta[3]) - 96*(-15 + 5*Zeta[3] + 
                 3*Zeta[5])))/270)*\[Delta][t]) + 
       CA*TF*((((11*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2)))/36 - 
             (22*(-1 + z)*z*HPL[{0}, z])/3 - (22*(-1 + z)*z*HPL[{1}, z])/3 - 
             (11*(1 - 2*z + 2*z^2)*HPL[{2}, z])/3 - (11*(1 - 2*z + 2*z^2)*HPL[
                {0, 0}, z])/3 - (11*(1 - 2*z + 2*z^2)*HPL[{1, 0}, z])/3 - 
             (11*(1 - 2*z + 2*z^2)*HPL[{1, 1}, z])/3)*L[2, t/\[Mu]^2] + 
           ((22*(-1 + z)*z)/9 + (11*(1 - 2*z + 2*z^2)*HPL[{0}, z])/9 + 
             (11*(1 - 2*z + 2*z^2)*HPL[{1}, z])/9)*L[3, t/\[Mu]^2] - 
           (11*(1 - 2*z + 2*z^2)*L[4, t/\[Mu]^2])/36 + L[1, t/\[Mu]^2]*
            ((-11*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*HPL[{0}, z])/18 - 
             (11*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*HPL[{1}, z])/18 + 
             (44*(-1 + z)*z*HPL[{2}, z])/3 + (22*(1 - 2*z + 2*z^2)*HPL[{3}, 
                z])/3 + (44*(-1 + z)*z*HPL[{0, 0}, z])/3 + 
             (44*(-1 + z)*z*HPL[{1, 0}, z])/3 + (44*(-1 + z)*z*HPL[{1, 1}, 
                z])/3 + (22*(1 - 2*z + 2*z^2)*HPL[{1, 2}, z])/3 + 
             (22*(1 - 2*z + 2*z^2)*HPL[{2, 0}, z])/3 + 
             (22*(1 - 2*z + 2*z^2)*HPL[{2, 1}, z])/3 + 
             (22*(1 - 2*z + 2*z^2)*HPL[{0, 0, 0}, z])/3 + 
             (22*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0}, z])/3 + 
             (22*(1 - 2*z + 2*z^2)*HPL[{1, 1, 0}, z])/3 + 
             (22*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1}, z])/3 - 
             (11*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + z^2*(Pi^2 + 
                  4*(-3 + Zeta[3])) + 2*Zeta[3]))/9) + L[0, t/\[Mu]^2]*
            ((11*Pi^2*(-1 + z)*z)/9 - (11*Pi^4*(1 - 2*z + 2*z^2))/2160 + 
             (11*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*HPL[{2}, z])/18 - 
             (44*(-1 + z)*z*HPL[{3}, z])/3 - (22*(1 - 2*z + 2*z^2)*HPL[{4}, 
                z])/3 + (11*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*HPL[
                {0, 0}, z])/18 + (11*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 
                  2*z^2))*HPL[{1, 0}, z])/18 + (11*(-24*(-1 + z)*z + 
                Pi^2*(1 - 2*z + 2*z^2))*HPL[{1, 1}, z])/18 - 
             (44*(-1 + z)*z*HPL[{1, 2}, z])/3 - (22*(1 - 2*z + 2*z^2)*HPL[
                {1, 3}, z])/3 - (44*(-1 + z)*z*HPL[{2, 0}, z])/3 - 
             (44*(-1 + z)*z*HPL[{2, 1}, z])/3 - (22*(1 - 2*z + 2*z^2)*HPL[
                {2, 2}, z])/3 - (22*(1 - 2*z + 2*z^2)*HPL[{3, 0}, z])/3 - 
             (22*(1 - 2*z + 2*z^2)*HPL[{3, 1}, z])/3 - 
             (44*(-1 + z)*z*HPL[{0, 0, 0}, z])/3 - (44*(-1 + z)*z*HPL[
                {1, 0, 0}, z])/3 - (44*(-1 + z)*z*HPL[{1, 1, 0}, z])/3 - 
             (44*(-1 + z)*z*HPL[{1, 1, 1}, z])/3 - (22*(1 - 2*z + 2*z^2)*HPL[
                {1, 1, 2}, z])/3 - (22*(1 - 2*z + 2*z^2)*HPL[{1, 2, 0}, z])/
              3 - (22*(1 - 2*z + 2*z^2)*HPL[{1, 2, 1}, z])/3 - 
             (22*(1 - 2*z + 2*z^2)*HPL[{2, 0, 0}, z])/3 - 
             (22*(1 - 2*z + 2*z^2)*HPL[{2, 1, 0}, z])/3 - 
             (22*(1 - 2*z + 2*z^2)*HPL[{2, 1, 1}, z])/3 - 
             (22*(1 - 2*z + 2*z^2)*HPL[{0, 0, 0, 0}, z])/3 - 
             (22*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0, 0}, z])/3 - 
             (22*(1 - 2*z + 2*z^2)*HPL[{1, 1, 0, 0}, z])/3 - 
             (22*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 0}, z])/3 - 
             (22*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 1}, z])/3 + 
             (44*(-1 + z)*z*(-3 + Zeta[3]))/9 + (11*HPL[{0}, z]*(
                -(z*(Pi^2 + 4*(-3 + Zeta[3]))) + z^2*(Pi^2 + 
                  4*(-3 + Zeta[3])) + 2*Zeta[3]))/9 + 
             (11*HPL[{1}, z]*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + 
                z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 2*Zeta[3]))/9))/\[Mu]^2 + 
         ((-11*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*HPL[{3}, z])/18 + 
           (44*(-1 + z)*z*HPL[{4}, z])/3 + (22*(1 - 2*z + 2*z^2)*HPL[{5}, z])/
            3 - (11*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*HPL[{1, 2}, z])/
            18 + (44*(-1 + z)*z*HPL[{1, 3}, z])/3 + 
           (22*(1 - 2*z + 2*z^2)*HPL[{1, 4}, z])/3 - 
           (11*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*HPL[{2, 0}, z])/18 - 
           (11*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*HPL[{2, 1}, z])/18 + 
           (44*(-1 + z)*z*HPL[{2, 2}, z])/3 + (22*(1 - 2*z + 2*z^2)*
             HPL[{2, 3}, z])/3 + (44*(-1 + z)*z*HPL[{3, 0}, z])/3 + 
           (44*(-1 + z)*z*HPL[{3, 1}, z])/3 + (22*(1 - 2*z + 2*z^2)*
             HPL[{3, 2}, z])/3 + (22*(1 - 2*z + 2*z^2)*HPL[{4, 0}, z])/3 + 
           (22*(1 - 2*z + 2*z^2)*HPL[{4, 1}, z])/3 - 
           (11*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*HPL[{0, 0, 0}, z])/
            18 - (11*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*
             HPL[{1, 0, 0}, z])/18 - (11*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 
                2*z^2))*HPL[{1, 1, 0}, z])/18 - 
           (11*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*HPL[{1, 1, 1}, z])/
            18 + (44*(-1 + z)*z*HPL[{1, 1, 2}, z])/3 + 
           (22*(1 - 2*z + 2*z^2)*HPL[{1, 1, 3}, z])/3 + 
           (44*(-1 + z)*z*HPL[{1, 2, 0}, z])/3 + 
           (44*(-1 + z)*z*HPL[{1, 2, 1}, z])/3 + (22*(1 - 2*z + 2*z^2)*
             HPL[{1, 2, 2}, z])/3 + (22*(1 - 2*z + 2*z^2)*HPL[{1, 3, 0}, z])/
            3 + (22*(1 - 2*z + 2*z^2)*HPL[{1, 3, 1}, z])/3 + 
           (44*(-1 + z)*z*HPL[{2, 0, 0}, z])/3 + 
           (44*(-1 + z)*z*HPL[{2, 1, 0}, z])/3 + 
           (44*(-1 + z)*z*HPL[{2, 1, 1}, z])/3 + (22*(1 - 2*z + 2*z^2)*
             HPL[{2, 1, 2}, z])/3 + (22*(1 - 2*z + 2*z^2)*HPL[{2, 2, 0}, z])/
            3 + (22*(1 - 2*z + 2*z^2)*HPL[{2, 2, 1}, z])/3 + 
           (22*(1 - 2*z + 2*z^2)*HPL[{3, 0, 0}, z])/3 + 
           (22*(1 - 2*z + 2*z^2)*HPL[{3, 1, 0}, z])/3 + 
           (22*(1 - 2*z + 2*z^2)*HPL[{3, 1, 1}, z])/3 + 
           (44*(-1 + z)*z*HPL[{0, 0, 0, 0}, z])/3 + 
           (44*(-1 + z)*z*HPL[{1, 0, 0, 0}, z])/3 + 
           (44*(-1 + z)*z*HPL[{1, 1, 0, 0}, z])/3 + 
           (44*(-1 + z)*z*HPL[{1, 1, 1, 0}, z])/3 + 
           (44*(-1 + z)*z*HPL[{1, 1, 1, 1}, z])/3 + 
           (22*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 2}, z])/3 + 
           (22*(1 - 2*z + 2*z^2)*HPL[{1, 1, 2, 0}, z])/3 + 
           (22*(1 - 2*z + 2*z^2)*HPL[{1, 1, 2, 1}, z])/3 + 
           (22*(1 - 2*z + 2*z^2)*HPL[{1, 2, 0, 0}, z])/3 + 
           (22*(1 - 2*z + 2*z^2)*HPL[{1, 2, 1, 0}, z])/3 + 
           (22*(1 - 2*z + 2*z^2)*HPL[{1, 2, 1, 1}, z])/3 + 
           (22*(1 - 2*z + 2*z^2)*HPL[{2, 0, 0, 0}, z])/3 + 
           (22*(1 - 2*z + 2*z^2)*HPL[{2, 1, 0, 0}, z])/3 + 
           (22*(1 - 2*z + 2*z^2)*HPL[{2, 1, 1, 0}, z])/3 + 
           (22*(1 - 2*z + 2*z^2)*HPL[{2, 1, 1, 1}, z])/3 + 
           (22*(1 - 2*z + 2*z^2)*HPL[{0, 0, 0, 0, 0}, z])/3 + 
           (22*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0, 0, 0}, z])/3 + 
           (22*(1 - 2*z + 2*z^2)*HPL[{1, 1, 0, 0, 0}, z])/3 + 
           (22*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 0, 0}, z])/3 + 
           (22*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 1, 0}, z])/3 + 
           (22*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 1, 1}, z])/3 + 
           (11*HPL[{0}, z]*(-240*Pi^2*(-1 + z)*z + Pi^4*(1 - 2*z + 2*z^2) - 
              960*(-1 + z)*z*(-3 + Zeta[3])))/2160 + 
           (11*HPL[{1}, z]*(-240*Pi^2*(-1 + z)*z + Pi^4*(1 - 2*z + 2*z^2) - 
              960*(-1 + z)*z*(-3 + Zeta[3])))/2160 - 
           (11*HPL[{2}, z]*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + 
              z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 2*Zeta[3]))/9 - 
           (11*HPL[{0, 0}, z]*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + 
              z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 2*Zeta[3]))/9 - 
           (11*HPL[{1, 0}, z]*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + 
              z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 2*Zeta[3]))/9 - 
           (11*HPL[{1, 1}, z]*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + 
              z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 2*Zeta[3]))/9 + 
           (11*(4*(5*Pi^2*Zeta[3] - 36*Zeta[5]) - z*(Pi^4 + 40*Pi^2*
                 (-3 + Zeta[3]) - 96*(-15 + 5*Zeta[3] + 3*Zeta[5])) + 
              z^2*(Pi^4 + 40*Pi^2*(-3 + Zeta[3]) - 96*(-15 + 5*Zeta[3] + 
                  3*Zeta[5]))))/1080)*\[Delta][t])) + 
     \[Epsilon]^2*
      (nf*TF^2*((((2*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2)))/9 - 
             (16*(-1 + z)*z*HPL[{0}, z])/3 - (16*(-1 + z)*z*HPL[{1}, z])/3 - 
             (8*(1 - 2*z + 2*z^2)*HPL[{2}, z])/3 - (8*(1 - 2*z + 2*z^2)*HPL[
                {0, 0}, z])/3 - (8*(1 - 2*z + 2*z^2)*HPL[{1, 0}, z])/3 - 
             (8*(1 - 2*z + 2*z^2)*HPL[{1, 1}, z])/3)*L[1, t/\[Mu]^2] + 
           ((8*(-1 + z)*z)/3 + (4*(1 - 2*z + 2*z^2)*HPL[{0}, z])/3 + 
             (4*(1 - 2*z + 2*z^2)*HPL[{1}, z])/3)*L[2, t/\[Mu]^2] - 
           (4*(1 - 2*z + 2*z^2)*L[3, t/\[Mu]^2])/9 + L[0, t/\[Mu]^2]*
            (((48*(-1 + z)*z + Pi^2*(-2 + 4*z - 4*z^2))*HPL[{0}, z])/9 + 
             ((48*(-1 + z)*z + Pi^2*(-2 + 4*z - 4*z^2))*HPL[{1}, z])/9 + 
             (16*(-1 + z)*z*HPL[{2}, z])/3 + (8*(1 - 2*z + 2*z^2)*HPL[{3}, 
                z])/3 + (16*(-1 + z)*z*HPL[{0, 0}, z])/3 + 
             (16*(-1 + z)*z*HPL[{1, 0}, z])/3 + (16*(-1 + z)*z*HPL[{1, 1}, 
                z])/3 + (8*(1 - 2*z + 2*z^2)*HPL[{1, 2}, z])/3 + 
             (8*(1 - 2*z + 2*z^2)*HPL[{2, 0}, z])/3 + 
             (8*(1 - 2*z + 2*z^2)*HPL[{2, 1}, z])/3 + 
             (8*(1 - 2*z + 2*z^2)*HPL[{0, 0, 0}, z])/3 + 
             (8*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0}, z])/3 + 
             (8*(1 - 2*z + 2*z^2)*HPL[{1, 1, 0}, z])/3 + 
             (8*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1}, z])/3 - 
             (4*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + z^2*(Pi^2 + 
                  4*(-3 + Zeta[3])) + 2*Zeta[3]))/9))/\[Mu]^2 + 
         ((2*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*HPL[{2}, z])/9 - 
           (16*(-1 + z)*z*HPL[{3}, z])/3 - (8*(1 - 2*z + 2*z^2)*HPL[{4}, z])/
            3 + (2*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*HPL[{0, 0}, z])/
            9 + (2*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*HPL[{1, 0}, z])/
            9 + (2*(-24*(-1 + z)*z + Pi^2*(1 - 2*z + 2*z^2))*HPL[{1, 1}, z])/
            9 - (16*(-1 + z)*z*HPL[{1, 2}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{1, 3}, z])/3 - 
           (16*(-1 + z)*z*HPL[{2, 0}, z])/3 - (16*(-1 + z)*z*HPL[{2, 1}, z])/
            3 - (8*(1 - 2*z + 2*z^2)*HPL[{2, 2}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{3, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{3, 1}, z])/3 - 
           (16*(-1 + z)*z*HPL[{0, 0, 0}, z])/3 - 
           (16*(-1 + z)*z*HPL[{1, 0, 0}, z])/3 - 
           (16*(-1 + z)*z*HPL[{1, 1, 0}, z])/3 - 
           (16*(-1 + z)*z*HPL[{1, 1, 1}, z])/3 - (8*(1 - 2*z + 2*z^2)*
             HPL[{1, 1, 2}, z])/3 - (8*(1 - 2*z + 2*z^2)*HPL[{1, 2, 0}, z])/
            3 - (8*(1 - 2*z + 2*z^2)*HPL[{1, 2, 1}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{2, 0, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{2, 1, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{2, 1, 1}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{0, 0, 0, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{1, 1, 0, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 0}, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 1}, z])/3 + 
           (240*Pi^2*(-1 + z)*z + Pi^4*(-1 + 2*z - 2*z^2) + 
             960*(-1 + z)*z*(-3 + Zeta[3]))/540 + 
           (4*HPL[{0}, z]*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + z^2*(Pi^2 + 
                4*(-3 + Zeta[3])) + 2*Zeta[3]))/9 + 
           (4*HPL[{1}, z]*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + z^2*(Pi^2 + 
                4*(-3 + Zeta[3])) + 2*Zeta[3]))/9)*\[Delta][t]) + 
       CF*TF*((((-16*Pi^2*(2 - 4*z + 5*z^2))/3 + 4*(12 - 73*z + 66*z^2) + 
             12*(3 - 20*z + 16*z^2)*HPL[{0}, z] + 8*(7 - 28*z + 24*z^2)*
              HPL[{1}, z] + 32*(2 - 4*z + 5*z^2)*HPL[{2}, z] + 
             8*(7 - 14*z + 20*z^2)*HPL[{0, 0}, z] + 80*(1 - 2*z + 2*z^2)*
              HPL[{1, 0}, z] + 80*(1 - 2*z + 2*z^2)*HPL[{1, 1}, z])*
            L[2, t/\[Mu]^2] + ((-8*(7 - 32*z + 28*z^2))/3 - 
             (16*(5 - 10*z + 12*z^2)*HPL[{0}, z])/3 - 32*(1 - 2*z + 2*z^2)*
              HPL[{1}, z])*L[3, t/\[Mu]^2] + (32*(1 - 2*z + 2*z^2)*
             L[4, t/\[Mu]^2])/3 + L[1, t/\[Mu]^2]*
            ((-88 + 580*z - 496*z^2 + (4*Pi^2*(21 - 42*z + 52*z^2))/3)*
              HPL[{0}, z] + (8*(13*Pi^2*(1 - 2*z + 2*z^2) - 
                6*(6 - 34*z + 31*z^2))*HPL[{1}, z])/3 - 8*(9 - 56*z + 44*z^2)*
              HPL[{2}, z] - 16*(7 - 14*z + 20*z^2)*HPL[{3}, z] + 
             (-52 + 464*z - 352*z^2)*HPL[{0, 0}, z] - 16*(7 - 26*z + 22*z^2)*
              HPL[{1, 0}, z] - 16*(7 - 26*z + 22*z^2)*HPL[{1, 1}, z] - 
             160*(1 - 2*z + 2*z^2)*HPL[{1, 2}, z] - 64*(1 - 2*z + 3*z^2)*
              HPL[{2, 0}, z] - 16*(7 - 14*z + 18*z^2)*HPL[{2, 1}, z] - 
             56*(1 - 2*z + 4*z^2)*HPL[{0, 0, 0}, z] - 112*(1 - 2*z + 2*z^2)*
              HPL[{1, 0, 0}, z] - 96*(1 - 2*z + 2*z^2)*HPL[{1, 1, 0}, z] - 
             144*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1}, z] + 
             (2*(-210 + Pi^2*(11 - 96*z + 76*z^2) + z*(1146 - 640*Zeta[3]) + 
                320*Zeta[3] + z^2*(-996 + 688*Zeta[3])))/3) + 
           L[0, t/\[Mu]^2]*((88 - 556*z + 480*z^2 - 8*Pi^2*(3 - 6*z + 7*z^2))*
              HPL[{2}, z] + (52 - 464*z + 352*z^2)*HPL[{3}, z] + 
             8*(11 - 22*z + 36*z^2)*HPL[{4}, z] + (84 - 578*z + 480*z^2 + 
               Pi^2*(-26 + 52*z - (200*z^2)/3))*HPL[{0, 0}, z] + 
             ((-100*Pi^2*(1 - 2*z + 2*z^2))/3 + 48*(2 - 11*z + 10*z^2))*
              HPL[{1, 0}, z] + (96 - 524*z + 480*z^2 - 28*Pi^2*(1 - 2*z + 
                 2*z^2))*HPL[{1, 1}, z] + 16*(7 - 26*z + 22*z^2)*
              HPL[{1, 2}, z] + 144*(1 - 2*z + 2*z^2)*HPL[{1, 3}, z] + 
             24*(3 - 16*z + 12*z^2)*HPL[{2, 0}, z] + 24*(3 - 18*z + 14*z^2)*
              HPL[{2, 1}, z] + 16*(5 - 10*z + 14*z^2)*HPL[{2, 2}, z] + 
             48*(1 - 2*z + 4*z^2)*HPL[{3, 0}, z] + 16*(7 - 14*z + 20*z^2)*
              HPL[{3, 1}, z] + (42 - 424*z + 304*z^2)*HPL[{0, 0, 0}, z] + 
             16*(7 - 23*z + 19*z^2)*HPL[{1, 0, 0}, z] + 
             16*(7 - 22*z + 18*z^2)*HPL[{1, 1, 0}, z] + 
             16*(7 - 25*z + 21*z^2)*HPL[{1, 1, 1}, z] + 112*(1 - 2*z + 2*z^2)*
              HPL[{1, 1, 2}, z] + 96*(1 - 2*z + 2*z^2)*HPL[{1, 2, 0}, z] + 
             160*(1 - 2*z + 2*z^2)*HPL[{1, 2, 1}, z] + 
             64*z^2*HPL[{2, 0, 0}, z] + 16*(3 - 6*z + 10*z^2)*
              HPL[{2, 1, 0}, z] + 8*(13 - 26*z + 34*z^2)*HPL[{2, 1, 1}, z] + 
             (-4 + 8*z + 112*z^2)*HPL[{0, 0, 0, 0}, z] + 56*(1 - 2*z + 2*z^2)*
              HPL[{1, 0, 0, 0}, z] + 32*(1 - 2*z + 2*z^2)*HPL[{1, 1, 0, 0}, 
               z] + 80*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 0}, z] + 
             136*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 1}, z] + 
             (HPL[{0}, z]*(390 + Pi^2*(-17 + 220*z - 176*z^2) - 544*Zeta[3] - 
                24*z^2*(-81 + 52*Zeta[3]) + 2*z*(-1185 + 544*Zeta[3])))/3 + 
             HPL[{1}, z]*((-2*Pi^2*(21 - 100*z + 88*z^2))/3 - 8*
                (-17 + z*(92 - 52*Zeta[3]) + 26*Zeta[3] + z^2*(-81 + 
                   52*Zeta[3]))) + (4*Pi^4*(7 - 14*z + 20*z^2) - 15*Pi^2*
                (32 - 221*z + 190*z^2) - 60*(-132 + z*(723 - 296*Zeta[3]) + 
                 34*Zeta[3] + z^2*(-621 + 256*Zeta[3])))/45))/\[Mu]^2 + 
         ((-6*(14 - 95*z + 80*z^2) + (2*Pi^2*(37 - 74*z + 92*z^2))/3)*
            HPL[{3}, z] - 6*(7 - 76*z + 56*z^2)*HPL[{4}, z] - 
           60*(1 - 2*z + 4*z^2)*HPL[{5}, z] + (-96 + 524*z - 480*z^2 + 
             (92*Pi^2*(1 - 2*z + 2*z^2))/3)*HPL[{1, 2}, z] - 
           16*(7 - 25*z + 21*z^2)*HPL[{1, 3}, z] - 120*(1 - 2*z + 2*z^2)*
            HPL[{1, 4}, z] + (-88 + 524*z - 448*z^2 + 
             (8*Pi^2*(8 - 16*z + 19*z^2))/3)*HPL[{2, 0}, z] + 
           (-8*(11 - 68*z + 59*z^2) + (2*Pi^2*(35 - 70*z + 82*z^2))/3)*
            HPL[{2, 1}, z] - 8*(9 - 50*z + 38*z^2)*HPL[{2, 2}, z] - 
           16*(3 - 6*z + 10*z^2)*HPL[{2, 3}, z] + (-52 + 400*z - 288*z^2)*
            HPL[{3, 0}, z] + (-52 + 464*z - 352*z^2)*HPL[{3, 1}, z] - 
           16*(5 - 10*z + 16*z^2)*HPL[{3, 2}, z] - 8*(3 - 6*z + 20*z^2)*
            HPL[{4, 0}, z] - 8*(13 - 26*z + 40*z^2)*HPL[{4, 1}, z] + 
           (-82 + 561*z - 456*z^2 + (Pi^2*(71 - 142*z + 188*z^2))/3)*
            HPL[{0, 0, 0}, z] + ((94*Pi^2*(1 - 2*z + 2*z^2))/3 - 
             24*(4 - 21*z + 19*z^2))*HPL[{1, 0, 0}, z] + 
           (-96 + 492*z - 448*z^2 + (76*Pi^2*(1 - 2*z + 2*z^2))/3)*
            HPL[{1, 1, 0}, z] + (-96 + 514*z - 472*z^2 + 
             (82*Pi^2*(1 - 2*z + 2*z^2))/3)*HPL[{1, 1, 1}, z] - 
           16*(7 - 23*z + 19*z^2)*HPL[{1, 1, 2}, z] - 80*(1 - 2*z + 2*z^2)*
            HPL[{1, 1, 3}, z] - 16*(7 - 22*z + 18*z^2)*HPL[{1, 2, 0}, z] - 
           16*(7 - 26*z + 22*z^2)*HPL[{1, 2, 1}, z] - 128*(1 - 2*z + 2*z^2)*
            HPL[{1, 2, 2}, z] - 80*(1 - 2*z + 2*z^2)*HPL[{1, 3, 0}, z] - 
           160*(1 - 2*z + 2*z^2)*HPL[{1, 3, 1}, z] - 8*(9 - 40*z + 28*z^2)*
            HPL[{2, 0, 0}, z] - 8*(9 - 46*z + 34*z^2)*HPL[{2, 1, 0}, z] - 
           8*(9 - 53*z + 41*z^2)*HPL[{2, 1, 1}, z] - 8*(9 - 18*z + 26*z^2)*
            HPL[{2, 1, 2}, z] - 16*(1 - 2*z + 6*z^2)*HPL[{2, 2, 0}, z] - 
           8*(11 - 22*z + 30*z^2)*HPL[{2, 2, 1}, z] - 16*(-1 + 2*z + 4*z^2)*
            HPL[{3, 0, 0}, z] - 48*(1 - 2*z + 4*z^2)*HPL[{3, 1, 0}, z] - 
           16*(7 - 14*z + 20*z^2)*HPL[{3, 1, 1}, z] + (-37 + 372*z - 248*z^2)*
            HPL[{0, 0, 0, 0}, z] - 8*(14 - 39*z + 31*z^2)*HPL[{1, 0, 0, 0}, 
             z] - 16*(7 - 18*z + 14*z^2)*HPL[{1, 1, 0, 0}, z] - 
           16*(7 - 21*z + 17*z^2)*HPL[{1, 1, 1, 0}, z] - 
           8*(14 - 49*z + 41*z^2)*HPL[{1, 1, 1, 1}, z] - 
           104*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 2}, z] - 48*(1 - 2*z + 2*z^2)*
            HPL[{1, 1, 2, 0}, z] - 120*(1 - 2*z + 2*z^2)*HPL[{1, 1, 2, 1}, 
             z] - 32*(1 - 2*z + 2*z^2)*HPL[{1, 2, 0, 0}, z] - 
           96*(1 - 2*z + 2*z^2)*HPL[{1, 2, 1, 0}, z] - 160*(1 - 2*z + 2*z^2)*
            HPL[{1, 2, 1, 1}, z] + 64*(-1 + z)^2*HPL[{2, 0, 0, 0}, z] - 
           16*(-1 + 2*z + 2*z^2)*HPL[{2, 1, 0, 0}, z] - 8*(5 - 10*z + 18*z^2)*
            HPL[{2, 1, 1, 0}, z] - 4*(25 - 50*z + 66*z^2)*HPL[{2, 1, 1, 1}, 
             z] + (66 - 132*z + 8*z^2)*HPL[{0, 0, 0, 0, 0}, z] + 
           (4 - 8*z + 8*z^2)*HPL[{1, 0, 0, 0, 0}, z] + 32*(1 - 2*z + 2*z^2)*
            HPL[{1, 1, 0, 0, 0}, z] - 16*(1 - 2*z + 2*z^2)*
            HPL[{1, 1, 1, 0, 0}, z] - 72*(1 - 2*z + 2*z^2)*
            HPL[{1, 1, 1, 1, 0}, z] - 132*(1 - 2*z + 2*z^2)*
            HPL[{1, 1, 1, 1, 1}, z] + (2*HPL[{1, 1}, z]*
             (-201 + 3*Pi^2*(7 - 30*z + 26*z^2) + z*(1083 - 544*Zeta[3]) + 
              272*Zeta[3] + 32*z^2*(-30 + 17*Zeta[3])))/3 + 
           (HPL[{0, 0}, z]*(-750 + Pi^2*(29 - 436*z + 344*z^2) + 
              z*(4818 - 1984*Zeta[3]) + 992*Zeta[3] + 64*z^2*(-60 + 
                37*Zeta[3])))/6 + HPL[{0}, z]*(-166 - 
             (Pi^4*(-5 + 10*z + 68*z^2))/180 + (Pi^2*(62 - 473*z + 404*z^2))/
              6 + 32*Zeta[3] + 20*z^2*(-41 + 16*Zeta[3]) - 
             4*z*(-251 + 96*Zeta[3])) + HPL[{1}, z]*
            ((-17*Pi^4*(1 - 2*z + 2*z^2))/90 + (2*Pi^2*(18 - 109*z + 
                101*z^2))/3 + (2*(-255 + z*(1413 - 536*Zeta[3]) + 
                98*Zeta[3] + 30*z^2*(-41 + 16*Zeta[3])))/3) + 
           HPL[{2}, z]*(Pi^2*(9 - 64*z + 52*z^2) + 
             (2*(-189 + z*(1155 - 488*Zeta[3]) + 244*Zeta[3] + 
                32*z^2*(-30 + 17*Zeta[3])))/3) + 
           (2*HPL[{1, 0}, z]*(Pi^2*(21 - 98*z + 86*z^2) + 4*(-51 + 
                z*(273 - 148*Zeta[3]) + 74*Zeta[3] + 4*z^2*(-60 + 
                  37*Zeta[3]))))/3 + (Pi^4*(15 + 656*z - 500*z^2) - 
             20*Pi^2*(-273 + z*(1785 - 880*Zeta[3]) + 440*Zeta[3] + 2*z^2*
                (-735 + 508*Zeta[3])) + 48*(z*(8820 - 2930*Zeta[3] - 
                 3648*Zeta[5]) + 3*(-525 + 130*Zeta[3] + 608*Zeta[5]) + 3*z^2*
                (-2515 + 870*Zeta[3] + 1276*Zeta[5])))/360)*\[Delta][t]) + 
       CA*TF*((((256 - 456*z + 30*(3 + 8*Pi^2)*z^2 + (182 - 96*Pi^2)*z^3)/
              (9*z) + ((61 - 170*z + 826*z^2)*HPL[{0}, z])/3 + 
             ((-59 - 64/z - 458*z + 570*z^2)*HPL[{1}, z])/3 + 
             64*(-3 + z)*z*HPL[{2}, z] - 16*(1 + 2*z + 2*z^2)*
              HPL[{-1, 0}, z] - 16*(3 + 10*z)*HPL[{0, 0}, z] + 
             32*(1 - 2*z + 2*z^2)*HPL[{1, 0}, z] + 48*(1 - 2*z + 2*z^2)*
              HPL[{1, 1}, z])*L[2, t/\[Mu]^2] + 
           ((64 + 59*z + 362*z^2 - 474*z^3)/(9*z) + (32*(1 + 4*z)*HPL[{0}, 
                z])/3 - (32*(1 - 2*z + 2*z^2)*HPL[{1}, z])/3)*
            L[3, t/\[Mu]^2] + L[0, t/\[Mu]^2]*(8*Pi^2*(1 + 2*z + 2*z^2)*
              HPL[{-2}, z] - (4*(372 + 549*z + 109*z^2 + 12*Pi^2*(-1 - 7*z + 
                  z^2))*HPL[{2}, z])/9 + (2*(169 - 314*z + 1274*z^2)*HPL[{3}, 
                z])/3 + 16*(-3 - 30*z + 8*z^2)*HPL[{4}, z] - 
             32*(1 + 2*z + 2*z^2)*HPL[{-3, 0}, z] - 32*z*(1 + z)*
              HPL[{-2, 0}, z] - 32*(1 + 2*z + 2*z^2)*HPL[{-2, 2}, z] - 
             8*Pi^2*(1 + 2*z + 2*z^2)*HPL[{-1, -1}, z] + 
             4*(-4*z*(1 + z) + Pi^2*(3 + 6*z + 6*z^2))*HPL[{-1, 0}, z] - 
             32*z*(1 + z)*HPL[{-1, 2}, z] - 64*(1 + 2*z + 2*z^2)*
              HPL[{-1, 3}, z] - (4*(188 + 161*z + 151*z^2 + 
                Pi^2*(-3 - 42*z + 16*z^2))*HPL[{0, 0}, z])/3 + 
             ((512 - 48*(19 + Pi^2)*z + 12*(-15 + 8*Pi^2)*z^2 + 
                (652 - 96*Pi^2)*z^3)*HPL[{1, 0}, z])/(9*z) - 
             (4*(-128 + 3*(76 + 7*Pi^2)*z + (90 - 42*Pi^2)*z^2 + 
                (-199 + 42*Pi^2)*z^3)*HPL[{1, 1}, z])/(9*z) + 
             (2*(-64 - 59*z - 482*z^2 + 594*z^3)*HPL[{1, 2}, z])/(3*z) + 
             96*(1 - 2*z + 2*z^2)*HPL[{1, 3}, z] + (2*(61 - 266*z + 922*z^2)*
               HPL[{2, 0}, z])/3 + (2*(61 - 314*z + 970*z^2)*HPL[{2, 1}, z])/
              3 + 16*(1 - 26*z + 10*z^2)*HPL[{2, 2}, z] + 
             32*(-1 - 14*z + 4*z^2)*HPL[{3, 0}, z] + 64*z*(-8 + 3*z)*
              HPL[{3, 1}, z] + 32*(1 + 2*z + 2*z^2)*HPL[{-2, -1, 0}, z] - 
             64*(1 + 2*z + 2*z^2)*HPL[{-2, 0, 0}, z] + 32*(1 + 2*z + 2*z^2)*
              HPL[{-1, -2, 0}, z] + 32*z*(1 + z)*HPL[{-1, -1, 0}, z] + 
             32*(1 + 2*z + 2*z^2)*HPL[{-1, -1, 2}, z] - 64*z*(1 + z)*
              HPL[{-1, 0, 0}, z] - 32*(1 + 2*z + 2*z^2)*HPL[{-1, 2, 0}, z] - 
             32*(1 + 2*z + 2*z^2)*HPL[{-1, 2, 1}, z] + 
             (2*(223 - 242*z + 1354*z^2)*HPL[{0, 0, 0}, z])/3 - 
             ((64 + 214*z + 628*z^2 - 884*z^3)*HPL[{1, 0, 0}, z])/(3*z) + 
             (2*(-64 - 59*z - 554*z^2 + 666*z^3)*HPL[{1, 1, 0}, z])/(3*z) + 
             (2*(-64 - 59*z - 530*z^2 + 642*z^3)*HPL[{1, 1, 1}, z])/(3*z) + 
             128*(1 - 2*z + 2*z^2)*HPL[{1, 1, 2}, z] + 112*(1 - 2*z + 2*z^2)*
              HPL[{1, 2, 0}, z] + 88*(1 - 2*z + 2*z^2)*HPL[{1, 2, 1}, z] + 
             32*(1 - 12*z + 6*z^2)*HPL[{2, 0, 0}, z] + 64*(1 - 8*z + 4*z^2)*
              HPL[{2, 1, 0}, z] + 16*(3 - 30*z + 14*z^2)*HPL[{2, 1, 1}, z] - 
             32*(1 + 2*z + 2*z^2)*HPL[{-1, -1, -1, 0}, z] + 
             64*(1 + 2*z + 2*z^2)*HPL[{-1, -1, 0, 0}, z] - 
             80*(1 + 2*z + 2*z^2)*HPL[{-1, 0, 0, 0}, z] - 8*(15 + 46*z)*
              HPL[{0, 0, 0, 0}, z] + 128*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0, 0}, 
               z] + 144*(1 - 2*z + 2*z^2)*HPL[{1, 1, 0, 0}, z] + 
             144*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 0}, z] + 
             120*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 1}, z] + 8*HPL[{-1}, z]*
              (Pi^2*z*(1 + z) + 7*(1 + 2*z + 2*z^2)*Zeta[3]) + 
             (-36*Pi^4*z*(11 + 20*z + 10*z^2) + 15*Pi^2*(64 + 630*z + 
                 1065*z^2 + 247*z^3) + 160*(160 + 9*Zeta[3]) + 1860*z^2*
                (25 + 21*Zeta[3]) - 30*z*(3566 + 255*Zeta[3]) - 20*z^3*
                (-2068 + 8127*Zeta[3]))/(405*z) + (HPL[{1}, z]*(
                -3*Pi^2*(-96 - 83*z - 602*z^2 + 770*z^3) + 
                8*(-416 - 24*z^2*(95 + 6*Zeta[3]) + 3*z*(-35 + 24*Zeta[3]) + 
                  z^3*(2855 + 144*Zeta[3]))))/(54*z) + 
             (HPL[{0}, z]*(-3*Pi^2*(313 - 458*z + 2146*z^2) - 
                8*(3*(5 + 96*Zeta[3]) - 3*z*(-523 + 480*Zeta[3]) + 
                  z^2*(-4027 + 1296*Zeta[3]))))/54) + L[1, t/\[Mu]^2]*
            (-8*Pi^2*(1 + 2*z + 2*z^2)*HPL[{-1}, z] + 
             (4*(372 + 459*z + 181*z^2 + 6*Pi^2*(-1 - 20*z + 8*z^2))*HPL[{0}, 
                z])/9 + (4*(-128 + 6*(38 + Pi^2)*z + (45 - 12*Pi^2)*z^2 + 
                (-163 + 12*Pi^2)*z^3)*HPL[{1}, z])/(9*z) - 
             (2*(61 - 266*z + 922*z^2)*HPL[{2}, z])/3 + 32*(1 + 14*z - 4*z^2)*
              HPL[{3}, z] + 32*(1 + 2*z + 2*z^2)*HPL[{-2, 0}, z] + 
             32*z*(1 + z)*HPL[{-1, 0}, z] + 32*(1 + 2*z + 2*z^2)*
              HPL[{-1, 2}, z] - (2*(169 - 218*z + 1178*z^2)*HPL[{0, 0}, z])/
              3 + (2*(64 + 59*z + 458*z^2 - 570*z^3)*HPL[{1, 0}, z])/(3*z) + 
             (2*(64 + 59*z + 506*z^2 - 618*z^3)*HPL[{1, 1}, z])/(3*z) - 
             80*(1 - 2*z + 2*z^2)*HPL[{1, 2}, z] - 128*(-3 + z)*z*
              HPL[{2, 0}, z] - 32*(1 - 14*z + 6*z^2)*HPL[{2, 1}, z] - 
             32*(1 + 2*z + 2*z^2)*HPL[{-1, -1, 0}, z] + 64*(1 + 2*z + 2*z^2)*
              HPL[{-1, 0, 0}, z] + 16*(7 + 22*z)*HPL[{0, 0, 0}, z] - 
             96*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0}, z] - 128*(1 - 2*z + 2*z^2)*
              HPL[{1, 1, 0}, z] - 112*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1}, z] + 
             (Pi^2*(96 + 471*z - 798*z^2 + 4854*z^3) + 8*(416 + 
                 12*z*(11 + 36*Zeta[3]) - 3*z^2*(-697 + 360*Zeta[3]) + 
                 z^3*(-2747 + 1296*Zeta[3])))/(54*z)))/\[Mu]^2 + 
         (-8*Pi^2*(1 + 2*z + 2*z^2)*HPL[{-3}, z] + 
           (4*(188 + 191*z + 127*z^2 + Pi^2*(-7 - 34*z + 4*z^2))*HPL[{3}, z])/
            3 - (2*(223 - 338*z + 1450*z^2)*HPL[{4}, z])/3 + 
           8*(7 + 62*z - 16*z^2)*HPL[{5}, z] + 32*(1 + 2*z + 2*z^2)*
            HPL[{-4, 0}, z] + 32*z*(1 + z)*HPL[{-3, 0}, z] + 
           32*(1 + 2*z + 2*z^2)*HPL[{-3, 2}, z] + 8*Pi^2*(1 + 2*z + 2*z^2)*
            HPL[{-2, -1}, z] + (16*z*(1 + z) - 4*Pi^2*(3 + 6*z + 6*z^2))*
            HPL[{-2, 0}, z] + 32*z*(1 + z)*HPL[{-2, 2}, z] + 
           64*(1 + 2*z + 2*z^2)*HPL[{-2, 3}, z] + 8*Pi^2*(1 + 2*z + 2*z^2)*
            HPL[{-1, -2}, z] + (16*z*(1 + z) - 4*Pi^2*(1 + 2*z + 2*z^2))*
            HPL[{-1, 2}, z] + 64*z*(1 + z)*HPL[{-1, 3}, z] + 
           80*(1 + 2*z + 2*z^2)*HPL[{-1, 4}, z] + 
           ((4*(228 - 128/z + 72*z - 181*z^2))/9 + 6*Pi^2*(1 - 2*z + 2*z^2))*
            HPL[{1, 2}, z] + ((64 + 214*z + 628*z^2 - 884*z^3)*
             HPL[{1, 3}, z])/(3*z) - 112*(1 - 2*z + 2*z^2)*HPL[{1, 4}, z] + 
           (4*(372 + 549*z + 109*z^2 + 6*Pi^2*(-1 - 12*z + 4*z^2))*
             HPL[{2, 0}, z])/9 + (4*(372 + 594*z + 73*z^2 + 3*Pi^2*(1 - 
                38*z + 14*z^2))*HPL[{2, 1}, z])/9 - 
           (2*(61 - 290*z + 946*z^2)*HPL[{2, 2}, z])/3 - 
           32*(1 - 12*z + 6*z^2)*HPL[{2, 3}, z] - (2*(169 - 314*z + 1274*z^2)*
             HPL[{3, 0}, z])/3 - (2*(169 - 362*z + 1322*z^2)*HPL[{3, 1}, z])/
            3 + (16 + 480*z - 160*z^2)*HPL[{3, 2}, z] + 16*(3 + 30*z - 8*z^2)*
            HPL[{4, 0}, z] + (16 + 544*z - 192*z^2)*HPL[{4, 1}, z] - 
           32*(1 + 2*z + 2*z^2)*HPL[{-3, -1, 0}, z] + 64*(1 + 2*z + 2*z^2)*
            HPL[{-3, 0, 0}, z] - 32*(1 + 2*z + 2*z^2)*HPL[{-2, -2, 0}, z] - 
           32*z*(1 + z)*HPL[{-2, -1, 0}, z] - 32*(1 + 2*z + 2*z^2)*
            HPL[{-2, -1, 2}, z] + 64*z*(1 + z)*HPL[{-2, 0, 0}, z] + 
           32*(1 + 2*z + 2*z^2)*HPL[{-2, 2, 0}, z] + 32*(1 + 2*z + 2*z^2)*
            HPL[{-2, 2, 1}, z] - 32*(1 + 2*z + 2*z^2)*HPL[{-1, -3, 0}, z] - 
           32*z*(1 + z)*HPL[{-1, -2, 0}, z] - 32*(1 + 2*z + 2*z^2)*
            HPL[{-1, -2, 2}, z] - 8*Pi^2*(1 + 2*z + 2*z^2)*HPL[{-1, -1, -1}, 
             z] + 4*(-4*z*(1 + z) + Pi^2*(3 + 6*z + 6*z^2))*
            HPL[{-1, -1, 0}, z] - 32*z*(1 + z)*HPL[{-1, -1, 2}, z] - 
           64*(1 + 2*z + 2*z^2)*HPL[{-1, -1, 3}, z] + 
           (32*z*(1 + z) - (40*Pi^2*(1 + 2*z + 2*z^2))/3)*HPL[{-1, 0, 0}, 
             z] + 32*z*(1 + z)*HPL[{-1, 2, 0}, z] + 32*z*(1 + z)*
            HPL[{-1, 2, 1}, z] + 32*(1 + 2*z + 2*z^2)*HPL[{-1, 2, 2}, z] + 
           64*(1 + 2*z + 2*z^2)*HPL[{-1, 3, 0}, z] + 64*(1 + 2*z + 2*z^2)*
            HPL[{-1, 3, 1}, z] + (2*(3*Pi^2*(-7 - 86*z + 32*z^2) + 
              2*(660 + 495*z + 589*z^2))*HPL[{0, 0, 0}, z])/9 + 
           (4*(-64 + 3*(36 + 5*Pi^2)*z + (273 - 30*Pi^2)*z^2 + 
              5*(-67 + 6*Pi^2)*z^3)*HPL[{1, 0, 0}, z])/(9*z) + 
           ((4*(228 - 128/z + 126*z - 235*z^2))/9 + 8*Pi^2*(1 - 2*z + 2*z^2))*
            HPL[{1, 1, 0}, z] + (2*(456 - 256/z + 225*z - 434*z^2 + 
              45*Pi^2*(1 - 2*z + 2*z^2))*HPL[{1, 1, 1}, z])/9 + 
           (2*(64 + 59*z + 554*z^2 - 666*z^3)*HPL[{1, 1, 2}, z])/(3*z) - 
           128*(1 - 2*z + 2*z^2)*HPL[{1, 1, 3}, z] + 
           (2*(64 + 59*z + 530*z^2 - 642*z^3)*HPL[{1, 2, 0}, z])/(3*z) + 
           (2*(64 + 59*z + 494*z^2 - 606*z^3)*HPL[{1, 2, 1}, z])/(3*z) - 
           104*(1 - 2*z + 2*z^2)*HPL[{1, 2, 2}, z] - 128*(1 - 2*z + 2*z^2)*
            HPL[{1, 3, 0}, z] - 96*(1 - 2*z + 2*z^2)*HPL[{1, 3, 1}, z] - 
           (2*(61 - 266*z + 970*z^2)*HPL[{2, 0, 0}, z])/3 - 
           (2*(61 - 362*z + 1018*z^2)*HPL[{2, 1, 0}, z])/3 - 
           (2*(61 - 338*z + 994*z^2)*HPL[{2, 1, 1}, z])/3 - 
           64*(1 - 8*z + 4*z^2)*HPL[{2, 1, 2}, z] - 16*(3 - 30*z + 14*z^2)*
            HPL[{2, 2, 0}, z] - 8*(3 - 54*z + 22*z^2)*HPL[{2, 2, 1}, z] + 
           64*(7 - 3*z)*z*HPL[{3, 0, 0}, z] - 32*(1 - 18*z + 8*z^2)*
            HPL[{3, 1, 0}, z] - 16*(1 - 34*z + 14*z^2)*HPL[{3, 1, 1}, z] + 
           32*(1 + 2*z + 2*z^2)*HPL[{-2, -1, -1, 0}, z] - 
           64*(1 + 2*z + 2*z^2)*HPL[{-2, -1, 0, 0}, z] + 80*(1 + 2*z + 2*z^2)*
            HPL[{-2, 0, 0, 0}, z] + 32*(1 + 2*z + 2*z^2)*HPL[{-1, -2, -1, 0}, 
             z] - 64*(1 + 2*z + 2*z^2)*HPL[{-1, -2, 0, 0}, z] + 
           32*(1 + 2*z + 2*z^2)*HPL[{-1, -1, -2, 0}, z] + 
           32*z*(1 + z)*HPL[{-1, -1, -1, 0}, z] + 32*(1 + 2*z + 2*z^2)*
            HPL[{-1, -1, -1, 2}, z] - 64*z*(1 + z)*HPL[{-1, -1, 0, 0}, z] - 
           32*(1 + 2*z + 2*z^2)*HPL[{-1, -1, 2, 0}, z] - 32*(1 + 2*z + 2*z^2)*
            HPL[{-1, -1, 2, 1}, z] + 80*z*(1 + z)*HPL[{-1, 0, 0, 0}, z] + 
           48*(1 + 2*z + 2*z^2)*HPL[{-1, 2, 0, 0}, z] + 32*(1 + 2*z + 2*z^2)*
            HPL[{-1, 2, 1, 0}, z] + 32*(1 + 2*z + 2*z^2)*HPL[{-1, 2, 1, 1}, 
             z] - (4*(125 - 127*z + 721*z^2)*HPL[{0, 0, 0, 0}, z])/3 + 
           (2*(131 + 16/z + 266*z - 402*z^2)*HPL[{1, 0, 0, 0}, z])/3 + 
           (2*(96 + 11*z + 770*z^2 - 866*z^3)*HPL[{1, 1, 0, 0}, z])/(3*z) + 
           (2*(64 + 59*z + 578*z^2 - 690*z^3)*HPL[{1, 1, 1, 0}, z])/(3*z) + 
           (2*(64 + 59*z + 542*z^2 - 654*z^3)*HPL[{1, 1, 1, 1}, z])/(3*z) - 
           136*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 2}, z] - 160*(1 - 2*z + 2*z^2)*
            HPL[{1, 1, 2, 0}, z] - 128*(1 - 2*z + 2*z^2)*HPL[{1, 1, 2, 1}, 
             z] - 144*(1 - 2*z + 2*z^2)*HPL[{1, 2, 0, 0}, z] - 
           120*(1 - 2*z + 2*z^2)*HPL[{1, 2, 1, 0}, z] - 92*(1 - 2*z + 2*z^2)*
            HPL[{1, 2, 1, 1}, z] - 32*(2 - 13*z + 8*z^2)*HPL[{2, 0, 0, 0}, 
             z] - 16*(5 - 38*z + 18*z^2)*HPL[{2, 1, 0, 0}, z] - 
           16*(5 - 34*z + 18*z^2)*HPL[{2, 1, 1, 0}, z] - 
           8*(7 - 62*z + 30*z^2)*HPL[{2, 1, 1, 1}, z] - 32*(1 + 2*z + 2*z^2)*
            HPL[{-1, -1, -1, -1, 0}, z] + 64*(1 + 2*z + 2*z^2)*
            HPL[{-1, -1, -1, 0, 0}, z] - 80*(1 + 2*z + 2*z^2)*
            HPL[{-1, -1, 0, 0, 0}, z] + 88*(1 + 2*z + 2*z^2)*
            HPL[{-1, 0, 0, 0, 0}, z] + 4*(31 + 94*z)*HPL[{0, 0, 0, 0, 0}, 
             z] - 160*(1 - 2*z + 2*z^2)*HPL[{1, 0, 0, 0, 0}, z] - 
           168*(1 - 2*z + 2*z^2)*HPL[{1, 1, 0, 0, 0}, z] - 
           192*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 0, 0}, z] - 
           152*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 1, 0}, z] - 
           124*(1 - 2*z + 2*z^2)*HPL[{1, 1, 1, 1, 1}, z] + 
           HPL[{-1}, z]*(-4*Pi^2*z*(1 + z) + (2*Pi^4*(1 + 2*z + 2*z^2))/15 - 
             56*z*(1 + z)*Zeta[3]) - 8*HPL[{-2}, z]*(Pi^2*z*(1 + z) + 
             7*(1 + 2*z + 2*z^2)*Zeta[3]) + 8*HPL[{-1, -1}, z]*
            (Pi^2*z*(1 + z) + 7*(1 + 2*z + 2*z^2)*Zeta[3]) + 
           (HPL[{1, 0}, z]*(3328 + 3*Pi^2*(-32 - 179*z - 266*z^2 + 466*z^3) + 
              96*z^2*(190 + 3*Zeta[3]) - 24*z*(-35 + 6*Zeta[3]) - 
              8*z^3*(2855 + 36*Zeta[3])))/(54*z) - 
           (4*HPL[{-1, 0}, z]*(56*Zeta[3] + z*(-6 + 9*Pi^2 + 112*Zeta[3]) + 
              z^2*(-6 + 9*Pi^2 + 112*Zeta[3])))/3 + 
           (HPL[{2}, z]*(3*Pi^2*(97 - 314*z + 1298*z^2) - 
              8*(12 + 324*Zeta[3] + 6*z*(-293 + 144*Zeta[3]) + 
                z^2*(4135 + 144*Zeta[3]))))/54 + 
           (HPL[{1, 1}, z]*(3*Pi^2*(-96 - 83*z - 722*z^2 + 890*z^3) + 
              4*(832 + z^2*(4749 - 432*Zeta[3]) + 3*z*(61 + 72*Zeta[3]) + 
                z^3*(-5818 + 432*Zeta[3]))))/(54*z) + 
           (HPL[{0, 0}, z]*(Pi^2*(367 - 482*z + 2322*z^2) + 
              4*(-301 + 144*Zeta[3] - 4*z*(-349 + 264*Zeta[3]) + 
                z^2*(-3538 + 864*Zeta[3]))))/18 + 
           (HPL[{1}, z]*(-441*Pi^4*z*(1 - 2*z + 2*z^2) + 90*Pi^2*(64 - 
                114*z - 10*z^2 + 63*z^3) + 20*(-15*z*(-697 + 57*Zeta[3]) - 
                16*(160 + 63*Zeta[3]) - 21*z^2*(179 + 258*Zeta[3]) + 
                z^3*(-4460 + 7182*Zeta[3]))))/(810*z) + 
           (HPL[{0}, z]*(9*Pi^4*(79 + 156*z + 80*z^2) - 30*Pi^2*(942 + 
                861*z + 655*z^2) + 20*(z*(1875 - 4122*Zeta[3]) + 
                3*(3716 + 831*Zeta[3]) + z^2*(2312 + 21798*Zeta[3]))))/810 + 
           (-9*Pi^4*(-112 + 2209*z - 2570*z^2 + 8622*z^3) - 
             480*Pi^2*(-104 + 9*z*(-5 + 36*Zeta[3]) - 18*z^2*(-67 + 
                 73*Zeta[3]) + z^3*(-3473 + 1260*Zeta[3])) + 
             160*(64*(121 + 9*Zeta[3]) - 6*z^2*(-6832 + 2349*Zeta[3] + 
                 2430*Zeta[5]) + z*(7041 - 11070*Zeta[3] + 16524*Zeta[5]) + 
               z^3*(-57721 + 1800*Zeta[3] + 38880*Zeta[5])))/(19440*z))*
          \[Delta][t]))
 
BB[q[i_], g, 1] = (TF*(-2 + 4*z - 4*z^2)*\[Delta][t])/\[Epsilon] + 
     TF*(((2 - 4*z + 4*z^2)*L[0, t/\[Mu]^2])/\[Mu]^2 + 
       (-4*(-1 + z)*z + (-2 + 4*z - 4*z^2)*HPL[{0}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{1}, z])*\[Delta][t]) + 
     TF*\[Epsilon]*(((4*(-1 + z)*z + (2 - 4*z + 4*z^2)*HPL[{0}, z] + 
           (2 - 4*z + 4*z^2)*HPL[{1}, z])*L[0, t/\[Mu]^2] + 
         (-2 + 4*z - 4*z^2)*L[1, t/\[Mu]^2])/\[Mu]^2 + 
       (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6 - 4*(-1 + z)*z*
          HPL[{0}, z] - 4*(-1 + z)*z*HPL[{1}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{2}, z] + (-2 + 4*z - 4*z^2)*HPL[{0, 0}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{1, 0}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{1, 1}, z])*\[Delta][t]) + TF*\[Epsilon]^2*
      (((4*(-1 + z)*z - (Pi^2*(1 - 2*z + 2*z^2))/6 + 4*(-1 + z)*z*
            HPL[{0}, z] + 4*(-1 + z)*z*HPL[{1}, z] + (2 - 4*z + 4*z^2)*
            HPL[{2}, z] + (2 - 4*z + 4*z^2)*HPL[{0, 0}, z] + 
           (2 - 4*z + 4*z^2)*HPL[{1, 0}, z] + (2 - 4*z + 4*z^2)*
            HPL[{1, 1}, z])*L[0, t/\[Mu]^2] + 
         (-4*(-1 + z)*z + (-2 + 4*z - 4*z^2)*HPL[{0}, z] + 
           (-2 + 4*z - 4*z^2)*HPL[{1}, z])*L[1, t/\[Mu]^2] + 
         (1 - 2*z + 2*z^2)*L[2, t/\[Mu]^2])/\[Mu]^2 + 
       ((-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{0}, z] + 
         (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{1}, z] - 
         4*(-1 + z)*z*HPL[{2}, z] + (-2 + 4*z - 4*z^2)*HPL[{3}, z] - 
         4*(-1 + z)*z*HPL[{0, 0}, z] - 4*(-1 + z)*z*HPL[{1, 0}, z] - 
         4*(-1 + z)*z*HPL[{1, 1}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 2}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{2, 0}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{2, 1}, z] + (-2 + 4*z - 4*z^2)*HPL[{0, 0, 0}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{1, 0, 0}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{1, 1, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 1, 1}, z] + 
         (-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 
           2*Zeta[3])/3)*\[Delta][t]) + TF*\[Epsilon]^3*
      (((-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6 - 4*(-1 + z)*z*
            HPL[{0}, z] - 4*(-1 + z)*z*HPL[{1}, z] + (-2 + 4*z - 4*z^2)*
            HPL[{2}, z] + (-2 + 4*z - 4*z^2)*HPL[{0, 0}, z] + 
           (-2 + 4*z - 4*z^2)*HPL[{1, 0}, z] + (-2 + 4*z - 4*z^2)*
            HPL[{1, 1}, z])*L[1, t/\[Mu]^2] + 
         (2*(-1 + z)*z + (1 - 2*z + 2*z^2)*HPL[{0}, z] + (1 - 2*z + 2*z^2)*
            HPL[{1}, z])*L[2, t/\[Mu]^2] + ((-1 + 2*z - 2*z^2)*
           L[3, t/\[Mu]^2])/3 + L[0, t/\[Mu]^2]*
          ((4*(-1 + z)*z - (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{0}, z] + 
           (4*(-1 + z)*z - (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{1}, z] + 
           4*(-1 + z)*z*HPL[{2}, z] + (2 - 4*z + 4*z^2)*HPL[{3}, z] + 
           4*(-1 + z)*z*HPL[{0, 0}, z] + 4*(-1 + z)*z*HPL[{1, 0}, z] + 
           4*(-1 + z)*z*HPL[{1, 1}, z] + (2 - 4*z + 4*z^2)*HPL[{1, 2}, z] + 
           (2 - 4*z + 4*z^2)*HPL[{2, 0}, z] + (2 - 4*z + 4*z^2)*
            HPL[{2, 1}, z] + (2 - 4*z + 4*z^2)*HPL[{0, 0, 0}, z] + 
           (2 - 4*z + 4*z^2)*HPL[{1, 0, 0}, z] + (2 - 4*z + 4*z^2)*
            HPL[{1, 1, 0}, z] + (2 - 4*z + 4*z^2)*HPL[{1, 1, 1}, z] + 
           (z*(Pi^2 + 4*(-3 + Zeta[3])) - z^2*(Pi^2 + 4*(-3 + Zeta[3])) - 
             2*Zeta[3])/3))/\[Mu]^2 + ((Pi^2*(-1 + z)*z)/3 - 
         (Pi^4*(1 - 2*z + 2*z^2))/720 + (-4*(-1 + z)*z + 
           (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{2}, z] - 4*(-1 + z)*z*
          HPL[{3}, z] + (-2 + 4*z - 4*z^2)*HPL[{4}, z] + 
         (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{0, 0}, z] + 
         (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{1, 0}, z] + 
         (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{1, 1}, z] - 
         4*(-1 + z)*z*HPL[{1, 2}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 3}, z] - 
         4*(-1 + z)*z*HPL[{2, 0}, z] - 4*(-1 + z)*z*HPL[{2, 1}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{2, 2}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{3, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{3, 1}, z] - 
         4*(-1 + z)*z*HPL[{0, 0, 0}, z] - 4*(-1 + z)*z*HPL[{1, 0, 0}, z] - 
         4*(-1 + z)*z*HPL[{1, 1, 0}, z] - 4*(-1 + z)*z*HPL[{1, 1, 1}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{1, 1, 2}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{1, 2, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 2, 1}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{2, 0, 0}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{2, 1, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{2, 1, 1}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{0, 0, 0, 0}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{1, 0, 0, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 1, 0, 0}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{1, 1, 1, 0}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{1, 1, 1, 1}, z] + (4*(-1 + z)*z*(-3 + Zeta[3]))/3 + 
         (HPL[{0}, z]*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + 
            z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 2*Zeta[3]))/3 + 
         (HPL[{1}, z]*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + 
            z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 2*Zeta[3]))/3)*\[Delta][t]) + 
     TF*\[Epsilon]^4*(((2*(-1 + z)*z - (Pi^2*(1 - 2*z + 2*z^2))/12 + 
           2*(-1 + z)*z*HPL[{0}, z] + 2*(-1 + z)*z*HPL[{1}, z] + 
           (1 - 2*z + 2*z^2)*HPL[{2}, z] + (1 - 2*z + 2*z^2)*HPL[{0, 0}, z] + 
           (1 - 2*z + 2*z^2)*HPL[{1, 0}, z] + (1 - 2*z + 2*z^2)*
            HPL[{1, 1}, z])*L[2, t/\[Mu]^2] + ((-2*(-1 + z)*z)/3 + 
           ((-1 + 2*z - 2*z^2)*HPL[{0}, z])/3 + ((-1 + 2*z - 2*z^2)*
             HPL[{1}, z])/3)*L[3, t/\[Mu]^2] + 
         ((1 - 2*z + 2*z^2)*L[4, t/\[Mu]^2])/12 + L[0, t/\[Mu]^2]*
          (-(Pi^2*(-1 + z)*z)/3 + (Pi^4*(1 - 2*z + 2*z^2))/720 + 
           (4*(-1 + z)*z - (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{2}, z] + 
           4*(-1 + z)*z*HPL[{3}, z] + (2 - 4*z + 4*z^2)*HPL[{4}, z] + 
           (4*(-1 + z)*z - (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{0, 0}, z] + 
           (4*(-1 + z)*z - (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{1, 0}, z] + 
           (4*(-1 + z)*z - (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{1, 1}, z] + 
           4*(-1 + z)*z*HPL[{1, 2}, z] + (2 - 4*z + 4*z^2)*HPL[{1, 3}, z] + 
           4*(-1 + z)*z*HPL[{2, 0}, z] + 4*(-1 + z)*z*HPL[{2, 1}, z] + 
           (2 - 4*z + 4*z^2)*HPL[{2, 2}, z] + (2 - 4*z + 4*z^2)*
            HPL[{3, 0}, z] + (2 - 4*z + 4*z^2)*HPL[{3, 1}, z] + 
           4*(-1 + z)*z*HPL[{0, 0, 0}, z] + 4*(-1 + z)*z*HPL[{1, 0, 0}, z] + 
           4*(-1 + z)*z*HPL[{1, 1, 0}, z] + 4*(-1 + z)*z*HPL[{1, 1, 1}, z] + 
           (2 - 4*z + 4*z^2)*HPL[{1, 1, 2}, z] + (2 - 4*z + 4*z^2)*
            HPL[{1, 2, 0}, z] + (2 - 4*z + 4*z^2)*HPL[{1, 2, 1}, z] + 
           (2 - 4*z + 4*z^2)*HPL[{2, 0, 0}, z] + (2 - 4*z + 4*z^2)*
            HPL[{2, 1, 0}, z] + (2 - 4*z + 4*z^2)*HPL[{2, 1, 1}, z] + 
           (2 - 4*z + 4*z^2)*HPL[{0, 0, 0, 0}, z] + (2 - 4*z + 4*z^2)*
            HPL[{1, 0, 0, 0}, z] + (2 - 4*z + 4*z^2)*HPL[{1, 1, 0, 0}, z] + 
           (2 - 4*z + 4*z^2)*HPL[{1, 1, 1, 0}, z] + (2 - 4*z + 4*z^2)*
            HPL[{1, 1, 1, 1}, z] + (HPL[{0}, z]*
             (z*(Pi^2 + 4*(-3 + Zeta[3])) - z^2*(Pi^2 + 4*(-3 + Zeta[3])) - 
              2*Zeta[3]))/3 + (HPL[{1}, z]*(z*(Pi^2 + 4*(-3 + Zeta[3])) - 
              z^2*(Pi^2 + 4*(-3 + Zeta[3])) - 2*Zeta[3]))/3 - 
           (4*(-1 + z)*z*(-3 + Zeta[3]))/3) + L[1, t/\[Mu]^2]*
          ((-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{0}, z] + 
           (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{1}, z] - 
           4*(-1 + z)*z*HPL[{2}, z] + (-2 + 4*z - 4*z^2)*HPL[{3}, z] - 
           4*(-1 + z)*z*HPL[{0, 0}, z] - 4*(-1 + z)*z*HPL[{1, 0}, z] - 
           4*(-1 + z)*z*HPL[{1, 1}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 2}, z] + 
           (-2 + 4*z - 4*z^2)*HPL[{2, 0}, z] + (-2 + 4*z - 4*z^2)*
            HPL[{2, 1}, z] + (-2 + 4*z - 4*z^2)*HPL[{0, 0, 0}, z] + 
           (-2 + 4*z - 4*z^2)*HPL[{1, 0, 0}, z] + (-2 + 4*z - 4*z^2)*
            HPL[{1, 1, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 1, 1}, z] + 
           (-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 
             2*Zeta[3])/3))/\[Mu]^2 + 
       ((-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{3}, z] - 
         4*(-1 + z)*z*HPL[{4}, z] + (-2 + 4*z - 4*z^2)*HPL[{5}, z] + 
         (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{1, 2}, z] - 
         4*(-1 + z)*z*HPL[{1, 3}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 4}, z] + 
         (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{2, 0}, z] + 
         (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{2, 1}, z] - 
         4*(-1 + z)*z*HPL[{2, 2}, z] + (-2 + 4*z - 4*z^2)*HPL[{2, 3}, z] - 
         4*(-1 + z)*z*HPL[{3, 0}, z] - 4*(-1 + z)*z*HPL[{3, 1}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{3, 2}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{4, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{4, 1}, z] + 
         (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{0, 0, 0}, z] + 
         (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{1, 0, 0}, z] + 
         (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{1, 1, 0}, z] + 
         (-4*(-1 + z)*z + (Pi^2*(1 - 2*z + 2*z^2))/6)*HPL[{1, 1, 1}, z] - 
         4*(-1 + z)*z*HPL[{1, 1, 2}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{1, 1, 3}, z] - 4*(-1 + z)*z*HPL[{1, 2, 0}, z] - 
         4*(-1 + z)*z*HPL[{1, 2, 1}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{1, 2, 2}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 3, 0}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{1, 3, 1}, z] - 4*(-1 + z)*z*
          HPL[{2, 0, 0}, z] - 4*(-1 + z)*z*HPL[{2, 1, 0}, z] - 
         4*(-1 + z)*z*HPL[{2, 1, 1}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{2, 1, 2}, z] + (-2 + 4*z - 4*z^2)*HPL[{2, 2, 0}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{2, 2, 1}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{3, 0, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{3, 1, 0}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{3, 1, 1}, z] - 4*(-1 + z)*z*
          HPL[{0, 0, 0, 0}, z] - 4*(-1 + z)*z*HPL[{1, 0, 0, 0}, z] - 
         4*(-1 + z)*z*HPL[{1, 1, 0, 0}, z] - 4*(-1 + z)*z*
          HPL[{1, 1, 1, 0}, z] - 4*(-1 + z)*z*HPL[{1, 1, 1, 1}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{1, 1, 1, 2}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{1, 1, 2, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 1, 2, 1}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{1, 2, 0, 0}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{1, 2, 1, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 2, 1, 1}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{2, 0, 0, 0}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{2, 1, 0, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{2, 1, 1, 0}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{2, 1, 1, 1}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{0, 0, 0, 0, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 0, 0, 0, 0}, 
           z] + (-2 + 4*z - 4*z^2)*HPL[{1, 1, 0, 0, 0}, z] + 
         (-2 + 4*z - 4*z^2)*HPL[{1, 1, 1, 0, 0}, z] + (-2 + 4*z - 4*z^2)*
          HPL[{1, 1, 1, 1, 0}, z] + (-2 + 4*z - 4*z^2)*HPL[{1, 1, 1, 1, 1}, 
           z] + HPL[{0}, z]*((Pi^2*(-1 + z)*z)/3 - (Pi^4*(1 - 2*z + 2*z^2))/
            720 + (4*(-1 + z)*z*(-3 + Zeta[3]))/3) + 
         HPL[{1}, z]*((Pi^2*(-1 + z)*z)/3 - (Pi^4*(1 - 2*z + 2*z^2))/720 + 
           (4*(-1 + z)*z*(-3 + Zeta[3]))/3) + 
         (HPL[{2}, z]*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + 
            z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 2*Zeta[3]))/3 + 
         (HPL[{0, 0}, z]*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + 
            z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 2*Zeta[3]))/3 + 
         (HPL[{1, 0}, z]*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + 
            z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 2*Zeta[3]))/3 + 
         (HPL[{1, 1}, z]*(-(z*(Pi^2 + 4*(-3 + Zeta[3]))) + 
            z^2*(Pi^2 + 4*(-3 + Zeta[3])) + 2*Zeta[3]))/3 + 
         (-20*Pi^2*Zeta[3] + 144*Zeta[5] + z*(Pi^4 + 40*Pi^2*(-3 + Zeta[3]) - 
             96*(-15 + 5*Zeta[3] + 3*Zeta[5])) - 
           z^2*(Pi^4 + 40*Pi^2*(-3 + Zeta[3]) - 96*(-15 + 5*Zeta[3] + 3*
                Zeta[5])))/360)*\[Delta][t])
 
BB[g, q[i_], 2] = (CA*CF*(16 - 16/z - 8*z)*\[Delta][t])/\[Epsilon]^3 + 
     CF*nf*TF*((((-8*(20 - 20*z + 7*z^2))/(9*z) + (16 - 16/z - 8*z)*
            HPL[{0}, z] - (8*(2 - 2*z + z^2)*HPL[{1}, z])/(3*z))*
          L[0, t/\[Mu]^2] + 8*(-2 + 2/z + z)*L[1, t/\[Mu]^2])/\[Mu]^2 + 
       ((-6*Pi^2*(2 - 2*z + z^2) + 8*(56 - 56*z + 13*z^2))/(27*z) + 
         (8*(20 - 20*z + 7*z^2)*HPL[{0}, z])/(9*z) + 
         (40*(2 - 2*z + z^2)*HPL[{1}, z])/(9*z) + 
         (8*(2 - 2*z + z^2)*HPL[{2}, z])/(3*z) + 8*(-2 + 2/z + z)*
          HPL[{0, 0}, z] + (8*(2 - 2*z + z^2)*HPL[{1, 0}, z])/(3*z))*
        \[Delta][t]) + 
     CF^2*((((-2*(-30 + 39*z + 9*z^2 + 2*Pi^2*(4 - 6*z + 3*z^2)))/(3*z) + 
           10*z*HPL[{0}, z] + 8*(-5 + 3/z + z)*HPL[{1}, z] + 
           8*(-6 + 4/z + 3*z)*HPL[{2}, z] + 12*(-2 + z)*HPL[{0, 0}, z] + 
           16*(-2 + 2/z + z)*HPL[{1, 0}, z] + 24*(-2 + 2/z + z)*
            HPL[{1, 1}, z])*L[0, t/\[Mu]^2] + 
         (-4*(-4 + z) - 8*(-2 + z)*HPL[{0}, z] + (32 - 32/z - 16*z)*
            HPL[{1}, z])*L[1, t/\[Mu]^2])/\[Mu]^2 + 
       (((-60 + 63*z + 33*z^2 + Pi^2*(16 - 26*z + 13*z^2))*HPL[{0}, z])/
          (3*z) + (2*(-78 + 87*z - 6*z^2 + 5*Pi^2*(2 - 2*z + z^2))*
           HPL[{1}, z])/(3*z) + (24 - 24/z - 14*z)*HPL[{2}, z] + 
         (56 - 32/z - 28*z)*HPL[{3}, z] + (-8 - 13*z)*HPL[{0, 0}, z] + 
         (40 - 24/z - 8*z)*HPL[{1, 0}, z] + (52 - 36/z - 10*z)*
          HPL[{1, 1}, z] + (48 - 48/z - 24*z)*HPL[{1, 2}, z] + 
         8*(6 - 4/z - 3*z)*HPL[{2, 0}, z] + (64 - 48/z - 32*z)*
          HPL[{2, 1}, z] - 14*(-2 + z)*HPL[{0, 0, 0}, z] + 
         (32 - 32/z - 16*z)*HPL[{1, 0, 0}, z] + (48 - 48/z - 24*z)*
          HPL[{1, 1, 0}, z] + (56 - 56/z - 28*z)*HPL[{1, 1, 1}, z] + 
         (Pi^2*(24 - 20*z + 13*z^2) + 6*(-52 + z*(74 - 24*Zeta[3]) + 
             16*Zeta[3] + z^2*(-13 + 12*Zeta[3])))/(6*z))*\[Delta][t]) + 
     CA*CF*((((2*(144 - 118*z + 5*z^2 + 88*z^3 - 12*Pi^2*(4 - z + 3*z^2)))/
            (9*z) + (-172 + 68/z - 38*z - (64*z^2)/3)*HPL[{0}, z] - 
           (2*(-146 + 118*z + 37*z^2 + 16*z^3)*HPL[{1}, z])/(3*z) + 
           (-16 + 80/z + 56*z)*HPL[{2}, z] + 8*(2 + 2/z + z)*
            HPL[{-1, 0}, z] + 8*(2 + 8/z + 7*z)*HPL[{0, 0}, z] + 
           40*(-2 + 2/z + z)*HPL[{1, 0}, z] + 40*(-2 + 2/z + z)*
            HPL[{1, 1}, z])*L[0, t/\[Mu]^2] + (108 - 380/(3*z) + 18*z + 
           (32*z^2)/3 + (32 - 96/z - 64*z)*HPL[{0}, z] + (96 - 96/z - 48*z)*
            HPL[{1}, z])*L[1, t/\[Mu]^2] + 32*(-2 + 2/z + z)*L[2, t/\[Mu]^2])/
        \[Mu]^2 + ((2*Pi^2*(2 + 2*z + z^2)*HPL[{-1}, z])/z - 
         (2*(412 + 197*z + 131*z^2 + 176*z^3 - 6*Pi^2*(9 - 3*z + 7*z^2))*
           HPL[{0}, z])/(9*z) + (2*(8 - 34*z + 38*z^2 - 88*z^3 + 
            27*Pi^2*(2 - 2*z + z^2))*HPL[{1}, z])/(9*z) + 
         (2*(-58 + 214*z + 73*z^2 + 32*z^3)*HPL[{2}, z])/(3*z) + 
         8*(-2 - 8/z - 7*z)*HPL[{3}, z] - (8*(2 + 2*z + z^2)*HPL[{-2, 0}, z])/
          z + 4*z*HPL[{-1, 0}, z] - (8*(2 + 2*z + z^2)*HPL[{-1, 2}, z])/z + 
         4*(59 - 17/z + 9*z + 8*z^2)*HPL[{0, 0}, z] + 
         (2*(-146 + 118*z + 31*z^2 + 16*z^3)*HPL[{1, 0}, z])/(3*z) + 
         (4*(48 - 62/z + 21*z + 8*z^2)*HPL[{1, 1}, z])/3 + 
         (72 - 72/z - 36*z)*HPL[{1, 2}, z] + 8*(-2 - 6/z - 5*z)*
          HPL[{2, 0}, z] + (8 - 72/z - 52*z)*HPL[{2, 1}, z] + 
         8*(2 + 2/z + z)*HPL[{-1, -1, 0}, z] - 
         (16*(2 + 2*z + z^2)*HPL[{-1, 0, 0}, z])/z + (-56 - 32/z - 44*z)*
          HPL[{0, 0, 0}, z] + (72 - 72/z - 36*z)*HPL[{1, 0, 0}, z] + 
         (64 - 64/z - 32*z)*HPL[{1, 1, 0}, z] + (72 - 72/z - 36*z)*
          HPL[{1, 1, 1}, z] + (-3*Pi^2*(-32 + 358*z + 139*z^2 + 56*z^3) + 
           8*(-1015 + 152*z^3 + z*(875 - 774*Zeta[3]) + 720*Zeta[3] + 
             z^2*(-127 + 414*Zeta[3])))/(54*z))*\[Delta][t]) + 
     (CF^2*(4 - z + (4 - 2*z)*HPL[{0}, z] + (8 - 8/z - 4*z)*HPL[{1}, z])*
        \[Delta][t] + CA*CF*((16*(-2 + 2/z + z)*L[0, t/\[Mu]^2])/\[Mu]^2 + 
         (16 - 62/(3*z) + 10*z + (8*z^2)/3 + (8 - 24/z - 16*z)*HPL[{0}, z] + 
           (24 - 24/z - 12*z)*HPL[{1}, z])*\[Delta][t]))/\[Epsilon]^2 + 
     (CF*nf*TF*((-8*(2 - 2*z + z^2)*L[0, t/\[Mu]^2])/(3*z*\[Mu]^2) + 
         ((40*(2 - 2*z + z^2))/(9*z) + (8*(2 - 2*z + z^2)*HPL[{0}, z])/(3*z))*
          \[Delta][t]) + CA*CF*((((-2*(-84 + 70*z + 19*z^2 + 8*z^3))/(3*z) + 
             (-16 + 48/z + 32*z)*HPL[{0}, z] + 24*(-2 + 2/z + z)*HPL[{1}, z])*
            L[0, t/\[Mu]^2] + (64 - 64/z - 32*z)*L[1, t/\[Mu]^2])/\[Mu]^2 + 
         ((2*(-72 + 59*z - 19*z^2 - 44*z^3 + 6*Pi^2*(4 - z + 3*z^2)))/(9*z) + 
           (4*(-20 + 59*z + 17*z^2 + 8*z^3)*HPL[{0}, z])/(3*z) + 
           (4*(24 - 31/z + 12*z + 4*z^2)*HPL[{1}, z])/3 + (8 - 40/z - 28*z)*
            HPL[{2}, z] + (-8 - 8/z - 4*z)*HPL[{-1, 0}, z] + 
           (-8 - 32/z - 28*z)*HPL[{0, 0}, z] + (40 - 40/z - 20*z)*
            HPL[{1, 0}, z] + (40 - 40/z - 20*z)*HPL[{1, 1}, z])*
          \[Delta][t]) + CF^2*(((2*(-4 + z) + 4*(-2 + z)*HPL[{0}, z] + 
            8*(-2 + 2/z + z)*HPL[{1}, z])*L[0, t/\[Mu]^2])/\[Mu]^2 + 
         (13 - 10/z + 3*z + Pi^2*(-4 + 8/(3*z) + 2*z) - 5*z*HPL[{0}, z] + 
           (20 - 12/z - 4*z)*HPL[{1}, z] + 4*(6 - 4/z - 3*z)*HPL[{2}, z] - 
           6*(-2 + z)*HPL[{0, 0}, z] + (16 - 16/z - 8*z)*HPL[{1, 0}, z] + 
           (24 - 24/z - 12*z)*HPL[{1, 1}, z])*\[Delta][t]))/\[Epsilon] + 
     \[Epsilon]*
      (CF*nf*TF*((((18*Pi^2*(2 - 2*z + z^2) - 16*(56 - 56*z + 13*z^2))/
              (27*z) - (8*(40 - 40*z + 11*z^2)*HPL[{0}, z])/(9*z) - 
             (8*(20 - 20*z + 7*z^2)*HPL[{1}, z])/(9*z) + (16 - 16/z - 8*z)*
              HPL[{2}, z] - (56*(2 - 2*z + z^2)*HPL[{0, 0}, z])/(3*z) + 
             (16 - 16/z - 8*z)*HPL[{1, 0}, z] - (8*(2 - 2*z + z^2)*HPL[
                {1, 1}, z])/(3*z))*L[0, t/\[Mu]^2] + 
           ((8*(40 - 40*z + 11*z^2))/(9*z) + (56*(2 - 2*z + z^2)*HPL[{0}, z])/
              (3*z) + 8*(-2 + 2/z + z)*HPL[{1}, z])*L[1, t/\[Mu]^2] - 
           (28*(2 - 2*z + z^2)*L[2, t/\[Mu]^2])/(3*z))/\[Mu]^2 + 
         (((-18*Pi^2*(2 - 2*z + z^2) + 16*(56 - 56*z + 13*z^2))*HPL[{0}, z])/
            (27*z) + ((-6*Pi^2*(2 - 2*z + z^2) + 8*(56 - 56*z + 13*z^2))*
             HPL[{1}, z])/(27*z) + (8*(20 - 20*z + 7*z^2)*HPL[{2}, z])/
            (9*z) + 8*(-2 + 2/z + z)*HPL[{3}, z] + 
           (8*(40 - 40*z + 11*z^2)*HPL[{0, 0}, z])/(9*z) + 
           (8*(20 - 20*z + 7*z^2)*HPL[{1, 0}, z])/(9*z) + 
           (40*(2 - 2*z + z^2)*HPL[{1, 1}, z])/(9*z) + 
           (8*(2 - 2*z + z^2)*HPL[{1, 2}, z])/(3*z) + 8*(-2 + 2/z + z)*
            HPL[{2, 0}, z] + (8*(2 - 2*z + z^2)*HPL[{2, 1}, z])/(3*z) + 
           (56*(2 - 2*z + z^2)*HPL[{0, 0, 0}, z])/(3*z) + 8*(-2 + 2/z + z)*
            HPL[{1, 0, 0}, z] + (8*(2 - 2*z + z^2)*HPL[{1, 1, 0}, z])/(3*z) - 
           (6*Pi^2*(20 - 20*z + 7*z^2) + 8*(-328 + z*(328 - 126*Zeta[3]) + 
               126*Zeta[3] + z^2*(-80 + 63*Zeta[3])))/(81*z))*\[Delta][t]) + 
       CF^2*((((4*(-30 + 39*z + 9*z^2 + 2*Pi^2*(4 - 6*z + 3*z^2)))/(3*z) - 
             20*z*HPL[{0}, z] + (80 - 48/z - 16*z)*HPL[{1}, z] + 
             (96 - 64/z - 48*z)*HPL[{2}, z] - 24*(-2 + z)*HPL[{0, 0}, z] + 
             (64 - 64/z - 32*z)*HPL[{1, 0}, z] + (96 - 96/z - 48*z)*
              HPL[{1, 1}, z])*L[1, t/\[Mu]^2] + 
           (4*(-4 + z) + 8*(-2 + z)*HPL[{0}, z] + 16*(-2 + 2/z + z)*
              HPL[{1}, z])*L[2, t/\[Mu]^2] + L[0, t/\[Mu]^2]*
            ((-2*(-60 + 63*z + 33*z^2 + Pi^2*(16 - 26*z + 13*z^2))*HPL[{0}, 
                z])/(3*z) - (4*(-78 + 87*z - 6*z^2 + 5*Pi^2*(2 - 2*z + z^2))*
               HPL[{1}, z])/(3*z) + (-48 + 48/z + 28*z)*HPL[{2}, z] + 
             8*(-14 + 8/z + 7*z)*HPL[{3}, z] + (16 + 26*z)*HPL[{0, 0}, z] + 
             16*(-5 + 3/z + z)*HPL[{1, 0}, z] + (-104 + 72/z + 20*z)*
              HPL[{1, 1}, z] + 48*(-2 + 2/z + z)*HPL[{1, 2}, z] + 
             (-96 + 64/z + 48*z)*HPL[{2, 0}, z] + 32*(-4 + 3/z + 2*z)*
              HPL[{2, 1}, z] + 28*(-2 + z)*HPL[{0, 0, 0}, z] + 
             32*(-2 + 2/z + z)*HPL[{1, 0, 0}, z] + 48*(-2 + 2/z + z)*
              HPL[{1, 1, 0}, z] + (56*(2 - 2*z + z^2)*HPL[{1, 1, 1}, z])/z + 
             (Pi^2*(-24 + 20*z - 13*z^2) + 6*(52 + z^2*(13 - 12*Zeta[3]) - 
                 16*Zeta[3] + z*(-74 + 24*Zeta[3])))/(3*z)))/\[Mu]^2 + 
         (((6*(-52 + 53*z + z^2) + Pi^2*(40 - 52*z + 26*z^2))*HPL[{2}, z])/
            (3*z) + (32 - 48/z - 34*z)*HPL[{3}, z] + (120 - 64/z - 60*z)*
            HPL[{4}, z] + (37 - 40/z + 27*z + Pi^2*(-18 + 32/(3*z) + 9*z))*
            HPL[{0, 0}, z] + (4*(-78 + 87*z - 6*z^2 + 5*Pi^2*(2 - 2*z + z^2))*
             HPL[{1, 0}, z])/(3*z) + ((22*Pi^2*(2 - 2*z + z^2) - 
              6*(68 - 74*z + 9*z^2))*HPL[{1, 1}, z])/(3*z) + 
           (104 - 72/z - 20*z)*HPL[{1, 2}, z] + (96 - 96/z - 48*z)*
            HPL[{1, 3}, z] + (48 - 48/z - 28*z)*HPL[{2, 0}, z] + 
           8*(9 - 9/z - 4*z)*HPL[{2, 1}, z] + 32*(4 - 3/z - 2*z)*
            HPL[{2, 2}, z] + 8*(14 - 8/z - 7*z)*HPL[{3, 0}, z] + 
           24*(6 - 4/z - 3*z)*HPL[{3, 1}, z] + (-24 - 29*z)*
            HPL[{0, 0, 0}, z] + (80 - 48/z - 16*z)*HPL[{1, 0, 0}, z] + 
           (104 - 72/z - 20*z)*HPL[{1, 1, 0}, z] + (116 - 84/z - 22*z)*
            HPL[{1, 1, 1}, z] - (56*(2 - 2*z + z^2)*HPL[{1, 1, 2}, z])/z + 
           (96 - 96/z - 48*z)*HPL[{1, 2, 0}, z] - 
           (56*(2 - 2*z + z^2)*HPL[{1, 2, 1}, z])/z + (96 - 64/z - 48*z)*
            HPL[{2, 0, 0}, z] + 32*(4 - 3/z - 2*z)*HPL[{2, 1, 0}, z] + 
           8*(18 - 14/z - 9*z)*HPL[{2, 1, 1}, z] - 30*(-2 + z)*
            HPL[{0, 0, 0, 0}, z] + (64 - 64/z - 32*z)*HPL[{1, 0, 0, 0}, z] + 
           (96 - 96/z - 48*z)*HPL[{1, 1, 0, 0}, z] - 
           (56*(2 - 2*z + z^2)*HPL[{1, 1, 1, 0}, z])/z - 
           (60*(2 - 2*z + z^2)*HPL[{1, 1, 1, 1}, z])/z + 
           (2*HPL[{1}, z]*(-252 + Pi^2*(15 - 21*z + 4*z^2) + 
              z*(318 - 80*Zeta[3]) + 80*Zeta[3] + z^2*(-63 + 40*Zeta[3])))/
            (3*z) + (5*Pi^2*(94 - 93*z + z^2) - 4*Pi^4*(4 - 6*z + 3*z^2) + 
             10*(z*(681 - 80*Zeta[3]) + 72*(-7 + Zeta[3]) + z^2*
                (-123 + 44*Zeta[3])))/(30*z) + 
           (HPL[{0}, z]*(Pi^2*(48 - 32*z + 29*z^2) + 2*(-312 + 
                z*(390 - 176*Zeta[3]) + 96*Zeta[3] + z^2*(-81 + 
                  88*Zeta[3]))))/(6*z))*\[Delta][t]) + 
       CA*CF*((((-576 + 472*z + 46*z^2 - 352*z^3 + 48*Pi^2*(4 - z + 3*z^2))/
              (9*z) + (2*(-226 + 538*z + 103*z^2 + 64*z^3)*HPL[{0}, z])/
              (3*z) + (172 - 628/(3*z) + 42*z + (64*z^2)/3)*HPL[{1}, z] + 
             16*(2 - 10/z - 7*z)*HPL[{2}, z] - (16*(2 + 2*z + z^2)*HPL[
                {-1, 0}, z])/z - (16*(8 + 2*z + 7*z^2)*HPL[{0, 0}, z])/z - 
             (80*(2 - 2*z + z^2)*HPL[{1, 0}, z])/z - (80*(2 - 2*z + z^2)*HPL[
                {1, 1}, z])/z)*L[1, t/\[Mu]^2] + 
           ((-346 + 402/z - 43*z - 32*z^2)/3 + (-32 + 96/z + 64*z)*
              HPL[{0}, z] + 48*(-2 + 2/z + z)*HPL[{1}, z])*L[2, t/\[Mu]^2] - 
           (64*(2 - 2*z + z^2)*L[3, t/\[Mu]^2])/(3*z) + L[0, t/\[Mu]^2]*
            ((-4*Pi^2*(2 + 2*z + z^2)*HPL[{-1}, z])/z + 
             ((1648 + 788*z + 458*z^2 + 704*z^3 - 24*Pi^2*(9 - 3*z + 7*z^2))*
               HPL[{0}, z])/(9*z) - (2*(16 - 68*z + 109*z^2 - 176*z^3 + 
                54*Pi^2*(2 - 2*z + z^2))*HPL[{1}, z])/(9*z) + 
             (-300 + 92/z - 90*z - (128*z^2)/3)*HPL[{2}, z] + 
             16*(2 + 8/z + 7*z)*HPL[{3}, z] + 16*(2 + 2/z + z)*
              HPL[{-2, 0}, z] - 8*z*HPL[{-1, 0}, z] + 16*(2 + 2/z + z)*
              HPL[{-1, 2}, z] - (2*(-226 + 730*z + 97*z^2 + 96*z^3)*HPL[
                {0, 0}, z])/(3*z) + (-172 + 628/(3*z) - 34*z - (64*z^2)/3)*
              HPL[{1, 0}, z] - (2*(-270 + 214*z + 73*z^2 + 32*z^3)*HPL[
                {1, 1}, z])/(3*z) + (72*(2 - 2*z + z^2)*HPL[{1, 2}, z])/z + 
             (32 + 96/z + 80*z)*HPL[{2, 0}, z] + 8*(-2 + 18/z + 13*z)*
              HPL[{2, 1}, z] - (16*(2 + 2*z + z^2)*HPL[{-1, -1, 0}, z])/z + 
             32*(2 + 2/z + z)*HPL[{-1, 0, 0}, z] + (112 + 64/z + 88*z)*
              HPL[{0, 0, 0}, z] + (72*(2 - 2*z + z^2)*HPL[{1, 0, 0}, z])/z + 
             (64*(2 - 2*z + z^2)*HPL[{1, 1, 0}, z])/z + 
             (72*(2 - 2*z + z^2)*HPL[{1, 1, 1}, z])/z + 
             (3*Pi^2*(-86 + 738*z + 267*z^2 + 112*z^3) - 16*(-1015 + 
                 152*z^3 + z*(875 - 774*Zeta[3]) + 720*Zeta[3] + 
                 z^2*(-127 + 414*Zeta[3])))/(54*z)))/\[Mu]^2 + 
         ((4*Pi^2*(2 + 2*z + z^2)*HPL[{-2}, z])/z - 
           (2*(520 + 698*z + 143*z^2 + 352*z^3 + Pi^2*(-78 + 6*z - 57*z^2))*
             HPL[{2}, z])/(9*z) + (428 - 92/z + 94*z + 64*z^2)*HPL[{3}, z] + 
           (-80 - 96/z - 104*z)*HPL[{4}, z] - (16*(2 + 2*z + z^2)*
             HPL[{-3, 0}, z])/z + 8*z*HPL[{-2, 0}, z] - 
           (16*(2 + 2*z + z^2)*HPL[{-2, 2}, z])/z - 
           (4*Pi^2*(2 + 2*z + z^2)*HPL[{-1, -1}, z])/z + 
           (6*Pi^2*(2 + 2*z + z^2)*HPL[{-1, 0}, z])/z + 8*z*HPL[{-1, 2}, z] - 
           (32*(2 + 2*z + z^2)*HPL[{-1, 3}, z])/z - 
           (2*(824 + 1045*z + 199*z^2 + 528*z^3 - 3*Pi^2*(32 - 6*z + 27*z^2))*
             HPL[{0, 0}, z])/(9*z) + (2*(16 - 68*z + 109*z^2 - 176*z^3 + 
              57*Pi^2*(2 - 2*z + z^2))*HPL[{1, 0}, z])/(9*z) + 
           ((102*Pi^2*(2 - 2*z + z^2) - 8*(-42 + 55*z - 38*z^2 + 44*z^3))*
             HPL[{1, 1}, z])/(9*z) + (2*(214 - 270/z + 67*z + 32*z^2)*
             HPL[{1, 2}, z])/3 - (72*(2 - 2*z + z^2)*HPL[{1, 3}, z])/z + 
           (300 - 92/z + 74*z + (128*z^2)/3)*HPL[{2, 0}, z] + 
           (2*(-94 + 406*z + 151*z^2 + 64*z^3)*HPL[{2, 1}, z])/(3*z) + 
           (-32 - 96/z - 80*z)*HPL[{2, 2}, z] + (-96 - 64/z - 80*z)*
            HPL[{3, 0}, z] - (16*(8 + 2*z + 7*z^2)*HPL[{3, 1}, z])/z + 
           16*(2 + 2/z + z)*HPL[{-2, -1, 0}, z] - 
           (32*(2 + 2*z + z^2)*HPL[{-2, 0, 0}, z])/z + 16*(2 + 2/z + z)*
            HPL[{-1, -2, 0}, z] - 8*z*HPL[{-1, -1, 0}, z] + 
           16*(2 + 2/z + z)*HPL[{-1, -1, 2}, z] + 16*z*HPL[{-1, 0, 0}, z] - 
           (16*(2 + 2*z + z^2)*HPL[{-1, 2, 0}, z])/z - 
           (16*(2 + 2*z + z^2)*HPL[{-1, 2, 1}, z])/z + 
           (4*(-113 + 413*z + 41*z^2 + 56*z^3)*HPL[{0, 0, 0}, z])/(3*z) + 
           (108 - 452/(3*z) + 46*z + (32*z^2)/3)*HPL[{1, 0, 0}, z] + 
           (2*(214 - 270/z + 61*z + 32*z^2)*HPL[{1, 1, 0}, z])/3 + 
           (4*(96 - 124/z + 39*z + 16*z^2)*HPL[{1, 1, 1}, z])/3 - 
           (64*(2 - 2*z + z^2)*HPL[{1, 1, 2}, z])/z - 
           (56*(2 - 2*z + z^2)*HPL[{1, 2, 0}, z])/z - 
           (68*(2 - 2*z + z^2)*HPL[{1, 2, 1}, z])/z + (-64 - 32/z - 48*z)*
            HPL[{2, 0, 0}, z] + (-16 - 112/z - 88*z)*HPL[{2, 1, 0}, z] + 
           (8 - 136/z - 100*z)*HPL[{2, 1, 1}, z] - 
           (16*(2 + 2*z + z^2)*HPL[{-1, -1, -1, 0}, z])/z + 
           32*(2 + 2/z + z)*HPL[{-1, -1, 0, 0}, z] - 
           (40*(2 + 2*z + z^2)*HPL[{-1, 0, 0, 0}, z])/z - 
           4*(46 + 15*z)*HPL[{0, 0, 0, 0}, z] - (60*(2 - 2*z + z^2)*
             HPL[{1, 0, 0, 0}, z])/z + (80 - 80/z - 40*z)*HPL[{1, 1, 0, 0}, 
             z] - (56*(2 - 2*z + z^2)*HPL[{1, 1, 1, 0}, z])/z - 
           (68*(2 - 2*z + z^2)*HPL[{1, 1, 1, 1}, z])/z + 
           HPL[{-1}, z]*(-2*Pi^2*z + (28*(2 + 2*z + z^2)*Zeta[3])/z) + 
           (HPL[{1}, z]*(-3*Pi^2*(-394 + 310*z + 133*z^2 + 48*z^3) + 
              8*(-1572 + 304*z^3 + z*(1292 - 972*Zeta[3]) + 972*Zeta[3] + 
                z^2*(-139 + 486*Zeta[3]))))/(54*z) + 
           (HPL[{0}, z]*(-3*Pi^2*(-174 + 1026*z + 273*z^2 + 160*z^3) + 
              8*(608*z^3 - 4*z*(-604 + 279*Zeta[3]) + 2*(-593 + 
                  594*Zeta[3]) + z^2*(-101 + 774*Zeta[3]))))/(54*z) + 
           (-72*Pi^4*(2 + 13*z + 4*z^2) + 15*Pi^2*(896 + 1514*z + 281*z^2 + 
               616*z^3) - 20*(36*(46 - 81*Zeta[3]) + 8*z^3*(238 + 
                 117*Zeta[3]) + z^2*(-4583 + 2979*Zeta[3]) + z*(2401 + 
                 7002*Zeta[3])))/(810*z))*\[Delta][t])) + 
     \[Epsilon]^3*(CA*CF*((((11*Pi^2*(2 - 2*z + z^2))/(36*z) + 
             (11*z*HPL[{0}, z])/3 + (11*z*HPL[{1}, z])/3 - 
             (11*(2 - 2*z + z^2)*HPL[{2}, z])/(3*z) - 
             (11*(2 - 2*z + z^2)*HPL[{0, 0}, z])/(3*z) - 
             (11*(2 - 2*z + z^2)*HPL[{1, 0}, z])/(3*z) - 
             (11*(2 - 2*z + z^2)*HPL[{1, 1}, z])/(3*z))*L[2, t/\[Mu]^2] + 
           ((-11*z)/9 + (11*(2 - 2*z + z^2)*HPL[{0}, z])/(9*z) + 
             (11*(2 - 2*z + z^2)*HPL[{1}, z])/(9*z))*L[3, t/\[Mu]^2] - 
           (11*(2 - 2*z + z^2)*L[4, t/\[Mu]^2])/(36*z) + L[1, t/\[Mu]^2]*
            ((-11*Pi^2*(2 - 2*z + z^2)*HPL[{0}, z])/(18*z) - 
             (11*Pi^2*(2 - 2*z + z^2)*HPL[{1}, z])/(18*z) - 
             (22*z*HPL[{2}, z])/3 + (22*(2 - 2*z + z^2)*HPL[{3}, z])/(3*z) - 
             (22*z*HPL[{0, 0}, z])/3 - (22*z*HPL[{1, 0}, z])/3 - 
             (22*z*HPL[{1, 1}, z])/3 + (22*(2 - 2*z + z^2)*HPL[{1, 2}, z])/
              (3*z) + (22*(2 - 2*z + z^2)*HPL[{2, 0}, z])/(3*z) + 
             (22*(2 - 2*z + z^2)*HPL[{2, 1}, z])/(3*z) + 
             (22*(2 - 2*z + z^2)*HPL[{0, 0, 0}, z])/(3*z) + 
             (22*(2 - 2*z + z^2)*HPL[{1, 0, 0}, z])/(3*z) + 
             (22*(2 - 2*z + z^2)*HPL[{1, 1, 0}, z])/(3*z) + 
             (22*(2 - 2*z + z^2)*HPL[{1, 1, 1}, z])/(3*z) + 
             (11*(Pi^2*z^2 - 4*(2 - 2*z + z^2)*Zeta[3]))/(18*z)) + 
           L[0, t/\[Mu]^2]*((-11*Pi^4*(2 - 2*z + z^2))/(2160*z) + 
             (11*Pi^2*(2 - 2*z + z^2)*HPL[{2}, z])/(18*z) + 
             (22*z*HPL[{3}, z])/3 - (22*(2 - 2*z + z^2)*HPL[{4}, z])/(3*z) + 
             (11*Pi^2*(2 - 2*z + z^2)*HPL[{0, 0}, z])/(18*z) + 
             (11*Pi^2*(2 - 2*z + z^2)*HPL[{1, 0}, z])/(18*z) + 
             (11*Pi^2*(2 - 2*z + z^2)*HPL[{1, 1}, z])/(18*z) + 
             (22*z*HPL[{1, 2}, z])/3 - (22*(2 - 2*z + z^2)*HPL[{1, 3}, z])/
              (3*z) + (22*z*HPL[{2, 0}, z])/3 + (22*z*HPL[{2, 1}, z])/3 - 
             (22*(2 - 2*z + z^2)*HPL[{2, 2}, z])/(3*z) - 
             (22*(2 - 2*z + z^2)*HPL[{3, 0}, z])/(3*z) - 
             (22*(2 - 2*z + z^2)*HPL[{3, 1}, z])/(3*z) + 
             (22*z*HPL[{0, 0, 0}, z])/3 + (22*z*HPL[{1, 0, 0}, z])/3 + 
             (22*z*HPL[{1, 1, 0}, z])/3 + (22*z*HPL[{1, 1, 1}, z])/3 - 
             (22*(2 - 2*z + z^2)*HPL[{1, 1, 2}, z])/(3*z) - 
             (22*(2 - 2*z + z^2)*HPL[{1, 2, 0}, z])/(3*z) - 
             (22*(2 - 2*z + z^2)*HPL[{1, 2, 1}, z])/(3*z) - 
             (22*(2 - 2*z + z^2)*HPL[{2, 0, 0}, z])/(3*z) - 
             (22*(2 - 2*z + z^2)*HPL[{2, 1, 0}, z])/(3*z) - 
             (22*(2 - 2*z + z^2)*HPL[{2, 1, 1}, z])/(3*z) - 
             (22*(2 - 2*z + z^2)*HPL[{0, 0, 0, 0}, z])/(3*z) - 
             (22*(2 - 2*z + z^2)*HPL[{1, 0, 0, 0}, z])/(3*z) - 
             (22*(2 - 2*z + z^2)*HPL[{1, 1, 0, 0}, z])/(3*z) - 
             (22*(2 - 2*z + z^2)*HPL[{1, 1, 1, 0}, z])/(3*z) - 
             (22*(2 - 2*z + z^2)*HPL[{1, 1, 1, 1}, z])/(3*z) - 
             (22*z*Zeta[3])/9 + HPL[{0}, z]*((-11*Pi^2*z)/18 + 
               (22*(2 - 2*z + z^2)*Zeta[3])/(9*z)) + HPL[{1}, z]*
              ((-11*Pi^2*z)/18 + (22*(2 - 2*z + z^2)*Zeta[3])/(9*z))))/
          \[Mu]^2 + ((-11*Pi^2*(2 - 2*z + z^2)*HPL[{3}, z])/(18*z) - 
           (22*z*HPL[{4}, z])/3 + (22*(2 - 2*z + z^2)*HPL[{5}, z])/(3*z) - 
           (11*Pi^2*(2 - 2*z + z^2)*HPL[{1, 2}, z])/(18*z) - 
           (22*z*HPL[{1, 3}, z])/3 + (22*(2 - 2*z + z^2)*HPL[{1, 4}, z])/
            (3*z) - (11*Pi^2*(2 - 2*z + z^2)*HPL[{2, 0}, z])/(18*z) - 
           (11*Pi^2*(2 - 2*z + z^2)*HPL[{2, 1}, z])/(18*z) - 
           (22*z*HPL[{2, 2}, z])/3 + (22*(2 - 2*z + z^2)*HPL[{2, 3}, z])/
            (3*z) - (22*z*HPL[{3, 0}, z])/3 - (22*z*HPL[{3, 1}, z])/3 + 
           (22*(2 - 2*z + z^2)*HPL[{3, 2}, z])/(3*z) + 
           (22*(2 - 2*z + z^2)*HPL[{4, 0}, z])/(3*z) + 
           (22*(2 - 2*z + z^2)*HPL[{4, 1}, z])/(3*z) - 
           (11*Pi^2*(2 - 2*z + z^2)*HPL[{0, 0, 0}, z])/(18*z) - 
           (11*Pi^2*(2 - 2*z + z^2)*HPL[{1, 0, 0}, z])/(18*z) - 
           (11*Pi^2*(2 - 2*z + z^2)*HPL[{1, 1, 0}, z])/(18*z) - 
           (11*Pi^2*(2 - 2*z + z^2)*HPL[{1, 1, 1}, z])/(18*z) - 
           (22*z*HPL[{1, 1, 2}, z])/3 + (22*(2 - 2*z + z^2)*
             HPL[{1, 1, 3}, z])/(3*z) - (22*z*HPL[{1, 2, 0}, z])/3 - 
           (22*z*HPL[{1, 2, 1}, z])/3 + (22*(2 - 2*z + z^2)*
             HPL[{1, 2, 2}, z])/(3*z) + (22*(2 - 2*z + z^2)*
             HPL[{1, 3, 0}, z])/(3*z) + (22*(2 - 2*z + z^2)*
             HPL[{1, 3, 1}, z])/(3*z) - (22*z*HPL[{2, 0, 0}, z])/3 - 
           (22*z*HPL[{2, 1, 0}, z])/3 - (22*z*HPL[{2, 1, 1}, z])/3 + 
           (22*(2 - 2*z + z^2)*HPL[{2, 1, 2}, z])/(3*z) + 
           (22*(2 - 2*z + z^2)*HPL[{2, 2, 0}, z])/(3*z) + 
           (22*(2 - 2*z + z^2)*HPL[{2, 2, 1}, z])/(3*z) + 
           (22*(2 - 2*z + z^2)*HPL[{3, 0, 0}, z])/(3*z) + 
           (22*(2 - 2*z + z^2)*HPL[{3, 1, 0}, z])/(3*z) + 
           (22*(2 - 2*z + z^2)*HPL[{3, 1, 1}, z])/(3*z) - 
           (22*z*HPL[{0, 0, 0, 0}, z])/3 - (22*z*HPL[{1, 0, 0, 0}, z])/3 - 
           (22*z*HPL[{1, 1, 0, 0}, z])/3 - (22*z*HPL[{1, 1, 1, 0}, z])/3 - 
           (22*z*HPL[{1, 1, 1, 1}, z])/3 + (22*(2 - 2*z + z^2)*
             HPL[{1, 1, 1, 2}, z])/(3*z) + (22*(2 - 2*z + z^2)*
             HPL[{1, 1, 2, 0}, z])/(3*z) + (22*(2 - 2*z + z^2)*
             HPL[{1, 1, 2, 1}, z])/(3*z) + (22*(2 - 2*z + z^2)*
             HPL[{1, 2, 0, 0}, z])/(3*z) + (22*(2 - 2*z + z^2)*
             HPL[{1, 2, 1, 0}, z])/(3*z) + (22*(2 - 2*z + z^2)*
             HPL[{1, 2, 1, 1}, z])/(3*z) + (22*(2 - 2*z + z^2)*
             HPL[{2, 0, 0, 0}, z])/(3*z) + (22*(2 - 2*z + z^2)*
             HPL[{2, 1, 0, 0}, z])/(3*z) + (22*(2 - 2*z + z^2)*
             HPL[{2, 1, 1, 0}, z])/(3*z) + (22*(2 - 2*z + z^2)*
             HPL[{2, 1, 1, 1}, z])/(3*z) + (22*(2 - 2*z + z^2)*
             HPL[{0, 0, 0, 0, 0}, z])/(3*z) + (22*(2 - 2*z + z^2)*
             HPL[{1, 0, 0, 0, 0}, z])/(3*z) + (22*(2 - 2*z + z^2)*
             HPL[{1, 1, 0, 0, 0}, z])/(3*z) + (22*(2 - 2*z + z^2)*
             HPL[{1, 1, 1, 0, 0}, z])/(3*z) + (22*(2 - 2*z + z^2)*
             HPL[{1, 1, 1, 1, 0}, z])/(3*z) + (22*(2 - 2*z + z^2)*
             HPL[{1, 1, 1, 1, 1}, z])/(3*z) + HPL[{0}, z]*
            ((11*Pi^4*(2 - 2*z + z^2))/(2160*z) + (22*z*Zeta[3])/9) + 
           HPL[{1}, z]*((11*Pi^4*(2 - 2*z + z^2))/(2160*z) + 
             (22*z*Zeta[3])/9) + (11*HPL[{2}, z]*(Pi^2*z^2 - 4*(2 - 2*z + 
                z^2)*Zeta[3]))/(18*z) + (11*HPL[{0, 0}, z]*
             (Pi^2*z^2 - 4*(2 - 2*z + z^2)*Zeta[3]))/(18*z) + 
           (11*HPL[{1, 0}, z]*(Pi^2*z^2 - 4*(2 - 2*z + z^2)*Zeta[3]))/
            (18*z) + (11*HPL[{1, 1}, z]*(Pi^2*z^2 - 4*(2 - 2*z + z^2)*Zeta[
                3]))/(18*z) - (11*(Pi^4*z^2 - 40*Pi^2*(2 - 2*z + z^2)*Zeta[
                3] + 288*(2 - 2*z + z^2)*Zeta[5]))/(2160*z))*\[Delta][t]) + 
       CF*nf*TF*(((-(Pi^2*(2 - 2*z + z^2))/(9*z) - (4*z*HPL[{0}, z])/3 - 
             (4*z*HPL[{1}, z])/3 + (4*(2 - 2*z + z^2)*HPL[{2}, z])/(3*z) + 
             (4*(2 - 2*z + z^2)*HPL[{0, 0}, z])/(3*z) + 
             (4*(2 - 2*z + z^2)*HPL[{1, 0}, z])/(3*z) + 
             (4*(2 - 2*z + z^2)*HPL[{1, 1}, z])/(3*z))*L[2, t/\[Mu]^2] + 
           ((4*z)/9 - (4*(2 - 2*z + z^2)*HPL[{0}, z])/(9*z) - 
             (4*(2 - 2*z + z^2)*HPL[{1}, z])/(9*z))*L[3, t/\[Mu]^2] + 
           ((2 - 2*z + z^2)*L[4, t/\[Mu]^2])/(9*z) + L[1, t/\[Mu]^2]*
            ((-2*Pi^2*z)/9 + (2*Pi^2*(2 - 2*z + z^2)*HPL[{0}, z])/(9*z) + 
             (2*Pi^2*(2 - 2*z + z^2)*HPL[{1}, z])/(9*z) + (8*z*HPL[{2}, z])/
              3 - (8*(2 - 2*z + z^2)*HPL[{3}, z])/(3*z) + 
             (8*z*HPL[{0, 0}, z])/3 + (8*z*HPL[{1, 0}, z])/3 + 
             (8*z*HPL[{1, 1}, z])/3 - (8*(2 - 2*z + z^2)*HPL[{1, 2}, z])/
              (3*z) - (8*(2 - 2*z + z^2)*HPL[{2, 0}, z])/(3*z) - 
             (8*(2 - 2*z + z^2)*HPL[{2, 1}, z])/(3*z) - 
             (8*(2 - 2*z + z^2)*HPL[{0, 0, 0}, z])/(3*z) - 
             (8*(2 - 2*z + z^2)*HPL[{1, 0, 0}, z])/(3*z) - 
             (8*(2 - 2*z + z^2)*HPL[{1, 1, 0}, z])/(3*z) - 
             (8*(2 - 2*z + z^2)*HPL[{1, 1, 1}, z])/(3*z) + 
             (8*(2 - 2*z + z^2)*Zeta[3])/(9*z)) + L[0, t/\[Mu]^2]*
            ((Pi^4*(2 - 2*z + z^2))/(540*z) - (2*Pi^2*(2 - 2*z + z^2)*HPL[
                {2}, z])/(9*z) - (8*z*HPL[{3}, z])/3 + 
             (8*(2 - 2*z + z^2)*HPL[{4}, z])/(3*z) - (2*Pi^2*(2 - 2*z + z^2)*
               HPL[{0, 0}, z])/(9*z) - (2*Pi^2*(2 - 2*z + z^2)*HPL[{1, 0}, 
                z])/(9*z) - (2*Pi^2*(2 - 2*z + z^2)*HPL[{1, 1}, z])/(9*z) - 
             (8*z*HPL[{1, 2}, z])/3 + (8*(2 - 2*z + z^2)*HPL[{1, 3}, z])/
              (3*z) - (8*z*HPL[{2, 0}, z])/3 - (8*z*HPL[{2, 1}, z])/3 + 
             (8*(2 - 2*z + z^2)*HPL[{2, 2}, z])/(3*z) + 
             (8*(2 - 2*z + z^2)*HPL[{3, 0}, z])/(3*z) + 
             (8*(2 - 2*z + z^2)*HPL[{3, 1}, z])/(3*z) - 
             (8*z*HPL[{0, 0, 0}, z])/3 - (8*z*HPL[{1, 0, 0}, z])/3 - 
             (8*z*HPL[{1, 1, 0}, z])/3 - (8*z*HPL[{1, 1, 1}, z])/3 + 
             (8*(2 - 2*z + z^2)*HPL[{1, 1, 2}, z])/(3*z) + 
             (8*(2 - 2*z + z^2)*HPL[{1, 2, 0}, z])/(3*z) + 
             (8*(2 - 2*z + z^2)*HPL[{1, 2, 1}, z])/(3*z) + 
             (8*(2 - 2*z + z^2)*HPL[{2, 0, 0}, z])/(3*z) + 
             (8*(2 - 2*z + z^2)*HPL[{2, 1, 0}, z])/(3*z) + 
             (8*(2 - 2*z + z^2)*HPL[{2, 1, 1}, z])/(3*z) + 
             (8*(2 - 2*z + z^2)*HPL[{0, 0, 0, 0}, z])/(3*z) + 
             (8*(2 - 2*z + z^2)*HPL[{1, 0, 0, 0}, z])/(3*z) + 
             (8*(2 - 2*z + z^2)*HPL[{1, 1, 0, 0}, z])/(3*z) + 
             (8*(2 - 2*z + z^2)*HPL[{1, 1, 1, 0}, z])/(3*z) + 
             (8*(2 - 2*z + z^2)*HPL[{1, 1, 1, 1}, z])/(3*z) + 
             (8*z*Zeta[3])/9 + HPL[{0}, z]*((2*Pi^2*z)/9 - (8*(2 - 2*z + z^2)*
                 Zeta[3])/(9*z)) + HPL[{1}, z]*((2*Pi^2*z)/9 - 
               (8*(2 - 2*z + z^2)*Zeta[3])/(9*z))))/\[Mu]^2 + 
         ((2*Pi^2*(2 - 2*z + z^2)*HPL[{3}, z])/(9*z) + (8*z*HPL[{4}, z])/3 - 
           (8*(2 - 2*z + z^2)*HPL[{5}, z])/(3*z) + 
           (2*Pi^2*(2 - 2*z + z^2)*HPL[{1, 2}, z])/(9*z) + 
           (8*z*HPL[{1, 3}, z])/3 - (8*(2 - 2*z + z^2)*HPL[{1, 4}, z])/
            (3*z) + (2*Pi^2*(2 - 2*z + z^2)*HPL[{2, 0}, z])/(9*z) + 
           (2*Pi^2*(2 - 2*z + z^2)*HPL[{2, 1}, z])/(9*z) + 
           (8*z*HPL[{2, 2}, z])/3 - (8*(2 - 2*z + z^2)*HPL[{2, 3}, z])/
            (3*z) + (8*z*HPL[{3, 0}, z])/3 + (8*z*HPL[{3, 1}, z])/3 - 
           (8*(2 - 2*z + z^2)*HPL[{3, 2}, z])/(3*z) - 
           (8*(2 - 2*z + z^2)*HPL[{4, 0}, z])/(3*z) - 
           (8*(2 - 2*z + z^2)*HPL[{4, 1}, z])/(3*z) + 
           (2*Pi^2*(2 - 2*z + z^2)*HPL[{0, 0, 0}, z])/(9*z) + 
           (2*Pi^2*(2 - 2*z + z^2)*HPL[{1, 0, 0}, z])/(9*z) + 
           (2*Pi^2*(2 - 2*z + z^2)*HPL[{1, 1, 0}, z])/(9*z) + 
           (2*Pi^2*(2 - 2*z + z^2)*HPL[{1, 1, 1}, z])/(9*z) + 
           (8*z*HPL[{1, 1, 2}, z])/3 - (8*(2 - 2*z + z^2)*HPL[{1, 1, 3}, z])/
            (3*z) + (8*z*HPL[{1, 2, 0}, z])/3 + (8*z*HPL[{1, 2, 1}, z])/3 - 
           (8*(2 - 2*z + z^2)*HPL[{1, 2, 2}, z])/(3*z) - 
           (8*(2 - 2*z + z^2)*HPL[{1, 3, 0}, z])/(3*z) - 
           (8*(2 - 2*z + z^2)*HPL[{1, 3, 1}, z])/(3*z) + 
           (8*z*HPL[{2, 0, 0}, z])/3 + (8*z*HPL[{2, 1, 0}, z])/3 + 
           (8*z*HPL[{2, 1, 1}, z])/3 - (8*(2 - 2*z + z^2)*HPL[{2, 1, 2}, z])/
            (3*z) - (8*(2 - 2*z + z^2)*HPL[{2, 2, 0}, z])/(3*z) - 
           (8*(2 - 2*z + z^2)*HPL[{2, 2, 1}, z])/(3*z) - 
           (8*(2 - 2*z + z^2)*HPL[{3, 0, 0}, z])/(3*z) - 
           (8*(2 - 2*z + z^2)*HPL[{3, 1, 0}, z])/(3*z) - 
           (8*(2 - 2*z + z^2)*HPL[{3, 1, 1}, z])/(3*z) + 
           (8*z*HPL[{0, 0, 0, 0}, z])/3 + (8*z*HPL[{1, 0, 0, 0}, z])/3 + 
           (8*z*HPL[{1, 1, 0, 0}, z])/3 + (8*z*HPL[{1, 1, 1, 0}, z])/3 + 
           (8*z*HPL[{1, 1, 1, 1}, z])/3 - (8*(2 - 2*z + z^2)*
             HPL[{1, 1, 1, 2}, z])/(3*z) - (8*(2 - 2*z + z^2)*
             HPL[{1, 1, 2, 0}, z])/(3*z) - (8*(2 - 2*z + z^2)*
             HPL[{1, 1, 2, 1}, z])/(3*z) - (8*(2 - 2*z + z^2)*
             HPL[{1, 2, 0, 0}, z])/(3*z) - (8*(2 - 2*z + z^2)*
             HPL[{1, 2, 1, 0}, z])/(3*z) - (8*(2 - 2*z + z^2)*
             HPL[{1, 2, 1, 1}, z])/(3*z) - (8*(2 - 2*z + z^2)*
             HPL[{2, 0, 0, 0}, z])/(3*z) - (8*(2 - 2*z + z^2)*
             HPL[{2, 1, 0, 0}, z])/(3*z) - (8*(2 - 2*z + z^2)*
             HPL[{2, 1, 1, 0}, z])/(3*z) - (8*(2 - 2*z + z^2)*
             HPL[{2, 1, 1, 1}, z])/(3*z) - (8*(2 - 2*z + z^2)*
             HPL[{0, 0, 0, 0, 0}, z])/(3*z) - (8*(2 - 2*z + z^2)*
             HPL[{1, 0, 0, 0, 0}, z])/(3*z) - (8*(2 - 2*z + z^2)*
             HPL[{1, 1, 0, 0, 0}, z])/(3*z) - (8*(2 - 2*z + z^2)*
             HPL[{1, 1, 1, 0, 0}, z])/(3*z) - (8*(2 - 2*z + z^2)*
             HPL[{1, 1, 1, 1, 0}, z])/(3*z) - (8*(2 - 2*z + z^2)*
             HPL[{1, 1, 1, 1, 1}, z])/(3*z) + HPL[{0}, z]*
            (-(Pi^4*(2 - 2*z + z^2))/(540*z) - (8*z*Zeta[3])/9) + 
           HPL[{1}, z]*(-(Pi^4*(2 - 2*z + z^2))/(540*z) - (8*z*Zeta[3])/9) + 
           HPL[{2}, z]*((-2*Pi^2*z)/9 + (8*(2 - 2*z + z^2)*Zeta[3])/(9*z)) + 
           HPL[{0, 0}, z]*((-2*Pi^2*z)/9 + (8*(2 - 2*z + z^2)*Zeta[3])/
              (9*z)) + HPL[{1, 0}, z]*((-2*Pi^2*z)/9 + 
             (8*(2 - 2*z + z^2)*Zeta[3])/(9*z)) + HPL[{1, 1}, z]*
            ((-2*Pi^2*z)/9 + (8*(2 - 2*z + z^2)*Zeta[3])/(9*z)) + 
           (Pi^4*z^2 - 40*Pi^2*(2 - 2*z + z^2)*Zeta[3] + 288*(2 - 2*z + z^2)*
              Zeta[5])/(540*z))*\[Delta][t])) + 
     \[Epsilon]^2*
      (CF*nf*TF*((((-42*Pi^2*(2 - 2*z + z^2) + 32*(56 - 56*z + 13*z^2))/
              (27*z) + (8*(80 - 80*z + 19*z^2)*HPL[{0}, z])/(9*z) + 
             (8*(40 - 40*z + 11*z^2)*HPL[{1}, z])/(9*z) + 
             (56*(2 - 2*z + z^2)*HPL[{2}, z])/(3*z) + 40*(-2 + 2/z + z)*
              HPL[{0, 0}, z] + (56*(2 - 2*z + z^2)*HPL[{1, 0}, z])/(3*z) + 
             8*(-2 + 2/z + z)*HPL[{1, 1}, z])*L[1, t/\[Mu]^2] + 
           ((-4*(80 - 80*z + 19*z^2))/(9*z) + (40 - 40/z - 20*z)*
              HPL[{0}, z] - (28*(2 - 2*z + z^2)*HPL[{1}, z])/(3*z))*
            L[2, t/\[Mu]^2] + (20*(2 - 2*z + z^2)*L[3, t/\[Mu]^2])/(3*z) + 
           L[0, t/\[Mu]^2]*(((42*Pi^2*(2 - 2*z + z^2) - 32*(56 - 56*z + 
                  13*z^2))*HPL[{0}, z])/(27*z) + ((18*Pi^2*(2 - 2*z + z^2) - 
                16*(56 - 56*z + 13*z^2))*HPL[{1}, z])/(27*z) - 
             (8*(40 - 40*z + 11*z^2)*HPL[{2}, z])/(9*z) - 
             (56*(2 - 2*z + z^2)*HPL[{3}, z])/(3*z) - 
             (8*(80 - 80*z + 19*z^2)*HPL[{0, 0}, z])/(9*z) - 
             (8*(40 - 40*z + 11*z^2)*HPL[{1, 0}, z])/(9*z) - 
             (8*(20 - 20*z + 7*z^2)*HPL[{1, 1}, z])/(9*z) + (16 - 16/z - 8*z)*
              HPL[{1, 2}, z] - (56*(2 - 2*z + z^2)*HPL[{2, 0}, z])/(3*z) + 
             (16 - 16/z - 8*z)*HPL[{2, 1}, z] + (80 - 80/z - 40*z)*
              HPL[{0, 0, 0}, z] - (56*(2 - 2*z + z^2)*HPL[{1, 0, 0}, z])/
              (3*z) + (16 - 16/z - 8*z)*HPL[{1, 1, 0}, z] - 
             (8*(2 - 2*z + z^2)*HPL[{1, 1, 1}, z])/(3*z) + 
             (6*Pi^2*(40 - 40*z + 11*z^2) + 8*(-656 + z*(656 - 270*Zeta[3]) + 
                 270*Zeta[3] + 5*z^2*(-32 + 27*Zeta[3])))/(81*z)))/\[Mu]^2 + 
         (((-18*Pi^2*(2 - 2*z + z^2) + 16*(56 - 56*z + 13*z^2))*HPL[{2}, z])/
            (27*z) + (8*(40 - 40*z + 11*z^2)*HPL[{3}, z])/(9*z) + 
           (56*(2 - 2*z + z^2)*HPL[{4}, z])/(3*z) + 
           ((-42*Pi^2*(2 - 2*z + z^2) + 32*(56 - 56*z + 13*z^2))*
             HPL[{0, 0}, z])/(27*z) + ((-18*Pi^2*(2 - 2*z + z^2) + 
              16*(56 - 56*z + 13*z^2))*HPL[{1, 0}, z])/(27*z) + 
           ((-6*Pi^2*(2 - 2*z + z^2) + 8*(56 - 56*z + 13*z^2))*
             HPL[{1, 1}, z])/(27*z) + (8*(20 - 20*z + 7*z^2)*HPL[{1, 2}, z])/
            (9*z) + 8*(-2 + 2/z + z)*HPL[{1, 3}, z] + 
           (8*(40 - 40*z + 11*z^2)*HPL[{2, 0}, z])/(9*z) + 
           (8*(20 - 20*z + 7*z^2)*HPL[{2, 1}, z])/(9*z) + 8*(-2 + 2/z + z)*
            HPL[{2, 2}, z] + (56*(2 - 2*z + z^2)*HPL[{3, 0}, z])/(3*z) + 
           8*(-2 + 2/z + z)*HPL[{3, 1}, z] + (8*(80 - 80*z + 19*z^2)*
             HPL[{0, 0, 0}, z])/(9*z) + (8*(40 - 40*z + 11*z^2)*
             HPL[{1, 0, 0}, z])/(9*z) + (8*(20 - 20*z + 7*z^2)*
             HPL[{1, 1, 0}, z])/(9*z) + (40*(2 - 2*z + z^2)*
             HPL[{1, 1, 1}, z])/(9*z) + (8*(2 - 2*z + z^2)*HPL[{1, 1, 2}, z])/
            (3*z) + 8*(-2 + 2/z + z)*HPL[{1, 2, 0}, z] + 
           (8*(2 - 2*z + z^2)*HPL[{1, 2, 1}, z])/(3*z) + 
           (56*(2 - 2*z + z^2)*HPL[{2, 0, 0}, z])/(3*z) + 8*(-2 + 2/z + z)*
            HPL[{2, 1, 0}, z] + (8*(2 - 2*z + z^2)*HPL[{2, 1, 1}, z])/(3*z) + 
           40*(-2 + 2/z + z)*HPL[{0, 0, 0, 0}, z] + 
           (56*(2 - 2*z + z^2)*HPL[{1, 0, 0, 0}, z])/(3*z) + 
           8*(-2 + 2/z + z)*HPL[{1, 1, 0, 0}, z] + 
           (8*(2 - 2*z + z^2)*HPL[{1, 1, 1, 0}, z])/(3*z) - 
           (HPL[{0}, z]*(6*Pi^2*(40 - 40*z + 11*z^2) + 8*(-656 + 
                z*(656 - 270*Zeta[3]) + 270*Zeta[3] + 5*z^2*(-32 + 
                  27*Zeta[3]))))/(81*z) - (HPL[{1}, z]*
             (6*Pi^2*(20 - 20*z + 7*z^2) + 8*(-328 + z*(328 - 126*Zeta[3]) + 
                126*Zeta[3] + z^2*(-80 + 63*Zeta[3]))))/(81*z) - 
           (333*Pi^4*(2 - 2*z + z^2) + 240*Pi^2*(56 - 56*z + 13*z^2) + 
             160*(-1952 + z*(1952 - 720*Zeta[3]) + 720*Zeta[3] + z^2*
                (-484 + 171*Zeta[3])))/(4860*z))*\[Delta][t]) + 
       CF^2*((((-4*(-30 + 39*z + 9*z^2 + 2*Pi^2*(4 - 6*z + 3*z^2)))/(3*z) + 
             20*z*HPL[{0}, z] + 16*(-5 + 3/z + z)*HPL[{1}, z] + 
             (-96 + 64/z + 48*z)*HPL[{2}, z] + 24*(-2 + z)*HPL[{0, 0}, z] + 
             32*(-2 + 2/z + z)*HPL[{1, 0}, z] + 48*(-2 + 2/z + z)*
              HPL[{1, 1}, z])*L[2, t/\[Mu]^2] + ((-8*(-4 + z))/3 - 
             (16*(-2 + z)*HPL[{0}, z])/3 - (32*(2 - 2*z + z^2)*HPL[{1}, z])/
              (3*z))*L[3, t/\[Mu]^2] + L[1, t/\[Mu]^2]*
            ((4*(-60 + 63*z + 33*z^2 + Pi^2*(16 - 26*z + 13*z^2))*HPL[{0}, 
                z])/(3*z) + (8*(-78 + 87*z - 6*z^2 + 5*Pi^2*(2 - 2*z + z^2))*
               HPL[{1}, z])/(3*z) + (96 - 96/z - 56*z)*HPL[{2}, z] + 
             16*(14 - 8/z - 7*z)*HPL[{3}, z] - 4*(8 + 13*z)*HPL[{0, 0}, z] + 
             32*(5 - 3/z - z)*HPL[{1, 0}, z] + 8*(26 - 18/z - 5*z)*
              HPL[{1, 1}, z] - (96*(2 - 2*z + z^2)*HPL[{1, 2}, z])/z + 
             32*(6 - 4/z - 3*z)*HPL[{2, 0}, z] + 64*(4 - 3/z - 2*z)*
              HPL[{2, 1}, z] - 56*(-2 + z)*HPL[{0, 0, 0}, z] - 
             (64*(2 - 2*z + z^2)*HPL[{1, 0, 0}, z])/z - 
             (96*(2 - 2*z + z^2)*HPL[{1, 1, 0}, z])/z - 
             (112*(2 - 2*z + z^2)*HPL[{1, 1, 1}, z])/z + 
             (2*(Pi^2*(24 - 20*z + 13*z^2) + 6*(-52 + z*(74 - 24*Zeta[3]) + 
                  16*Zeta[3] + z^2*(-13 + 12*Zeta[3]))))/(3*z)) + 
           L[0, t/\[Mu]^2]*((-4*(3*(-52 + 53*z + z^2) + Pi^2*(20 - 26*z + 
                  13*z^2))*HPL[{2}, z])/(3*z) + (-64 + 96/z + 68*z)*
              HPL[{3}, z] + 8*(-30 + 16/z + 15*z)*HPL[{4}, z] + 
             (-74 + Pi^2*(36 - 64/(3*z) - 18*z) + 80/z - 54*z)*
              HPL[{0, 0}, z] - (8*(-78 + 87*z - 6*z^2 + 5*Pi^2*(2 - 2*z + 
                  z^2))*HPL[{1, 0}, z])/(3*z) + ((-44*Pi^2*(2 - 2*z + z^2) + 
                12*(68 - 74*z + 9*z^2))*HPL[{1, 1}, z])/(3*z) + 
             8*(-26 + 18/z + 5*z)*HPL[{1, 2}, z] + (96*(2 - 2*z + z^2)*HPL[
                {1, 3}, z])/z + (-96 + 96/z + 56*z)*HPL[{2, 0}, z] + 
             16*(-9 + 9/z + 4*z)*HPL[{2, 1}, z] + 64*(-4 + 3/z + 2*z)*
              HPL[{2, 2}, z] + 16*(-14 + 8/z + 7*z)*HPL[{3, 0}, z] + 
             48*(-6 + 4/z + 3*z)*HPL[{3, 1}, z] + (48 + 58*z)*
              HPL[{0, 0, 0}, z] + 32*(-5 + 3/z + z)*HPL[{1, 0, 0}, z] + 
             8*(-26 + 18/z + 5*z)*HPL[{1, 1, 0}, z] + (-232 + 168/z + 44*z)*
              HPL[{1, 1, 1}, z] + (112*(2 - 2*z + z^2)*HPL[{1, 1, 2}, z])/z + 
             (96*(2 - 2*z + z^2)*HPL[{1, 2, 0}, z])/z + 
             (112*(2 - 2*z + z^2)*HPL[{1, 2, 1}, z])/z + 32*(-6 + 4/z + 3*z)*
              HPL[{2, 0, 0}, z] + 64*(-4 + 3/z + 2*z)*HPL[{2, 1, 0}, z] + 
             16*(-18 + 14/z + 9*z)*HPL[{2, 1, 1}, z] + 60*(-2 + z)*
              HPL[{0, 0, 0, 0}, z] + (64*(2 - 2*z + z^2)*HPL[{1, 0, 0, 0}, 
                z])/z + (96*(2 - 2*z + z^2)*HPL[{1, 1, 0, 0}, z])/z + 
             (112*(2 - 2*z + z^2)*HPL[{1, 1, 1, 0}, z])/z + 
             (120*(2 - 2*z + z^2)*HPL[{1, 1, 1, 1}, z])/z - 
             (4*HPL[{1}, z]*(-252 + Pi^2*(15 - 21*z + 4*z^2) + 
                z*(318 - 80*Zeta[3]) + 80*Zeta[3] + z^2*(-63 + 40*Zeta[3])))/
              (3*z) + (HPL[{0}, z]*(624 + Pi^2*(-48 + 32*z - 29*z^2) + 
                2*z^2*(81 - 88*Zeta[3]) - 192*Zeta[3] + 4*z*(-195 + 
                  88*Zeta[3])))/(3*z) + (-5*Pi^2*(94 - 93*z + z^2) + 4*Pi^4*
                (4 - 6*z + 3*z^2) - 10*(z*(681 - 80*Zeta[3]) + 
                 72*(-7 + Zeta[3]) + z^2*(-123 + 44*Zeta[3])))/(15*z)))/
          \[Mu]^2 + ((202 - 208/z + 14*z + (2*Pi^2*(40 - 58*z + 29*z^2))/
              (3*z))*HPL[{3}, z] + (48 - 96/z - 74*z)*HPL[{4}, z] + 
           4*(62 - 32/z - 31*z)*HPL[{5}, z] + 
           ((44*Pi^2*(2 - 2*z + z^2) - 12*(68 - 74*z + 9*z^2))*
             HPL[{1, 2}, z])/(3*z) + 8*(26 - 18/z - 5*z)*HPL[{1, 3}, z] - 
           (96*(2 - 2*z + z^2)*HPL[{1, 4}, z])/z + 
           (4*(3*(-52 + 53*z + z^2) + Pi^2*(20 - 26*z + 13*z^2))*
             HPL[{2, 0}, z])/(3*z) + ((-12*(68 - 69*z + 4*z^2) + 
              8*Pi^2*(11 - 14*z + 7*z^2))*HPL[{2, 1}, z])/(3*z) + 
           16*(9 - 9/z - 4*z)*HPL[{2, 2}, z] + 64*(4 - 3/z - 2*z)*
            HPL[{2, 3}, z] + (64 - 96/z - 68*z)*HPL[{3, 0}, z] + 
           (112 - 144/z - 76*z)*HPL[{3, 1}, z] + 48*(6 - 4/z - 3*z)*
            HPL[{3, 2}, z] + 8*(30 - 16/z - 15*z)*HPL[{4, 0}, z] + 
           8*(38 - 24/z - 19*z)*HPL[{4, 1}, z] + 
           ((Pi^2*(64 - 110*z + 55*z^2) + 3*(-80 + 69*z + 59*z^2))*
             HPL[{0, 0, 0}, z])/(3*z) + (8*(-78 + 87*z - 6*z^2 + 
              5*Pi^2*(2 - 2*z + z^2))*HPL[{1, 0, 0}, z])/(3*z) + 
           ((44*Pi^2*(2 - 2*z + z^2) - 12*(68 - 74*z + 9*z^2))*
             HPL[{1, 1, 0}, z])/(3*z) + (328 - 304/z - 46*z + 
             (46*Pi^2*(2 - 2*z + z^2))/(3*z))*HPL[{1, 1, 1}, z] + 
           (232 - 168/z - 44*z)*HPL[{1, 1, 2}, z] - 
           (112*(2 - 2*z + z^2)*HPL[{1, 1, 3}, z])/z + 8*(26 - 18/z - 5*z)*
            HPL[{1, 2, 0}, z] + (232 - 168/z - 44*z)*HPL[{1, 2, 1}, z] - 
           (112*(2 - 2*z + z^2)*HPL[{1, 2, 2}, z])/z - 
           (96*(2 - 2*z + z^2)*HPL[{1, 3, 0}, z])/z - 
           (112*(2 - 2*z + z^2)*HPL[{1, 3, 1}, z])/z + (96 - 96/z - 56*z)*
            HPL[{2, 0, 0}, z] + 16*(9 - 9/z - 4*z)*HPL[{2, 1, 0}, z] + 
           (168 - 168/z - 68*z)*HPL[{2, 1, 1}, z] + 16*(18 - 14/z - 9*z)*
            HPL[{2, 1, 2}, z] + 64*(4 - 3/z - 2*z)*HPL[{2, 2, 0}, z] + 
           16*(18 - 14/z - 9*z)*HPL[{2, 2, 1}, z] + 16*(14 - 8/z - 7*z)*
            HPL[{3, 0, 0}, z] + 48*(6 - 4/z - 3*z)*HPL[{3, 1, 0}, z] + 
           32*(10 - 7/z - 5*z)*HPL[{3, 1, 1}, z] + (-56 - 61*z)*
            HPL[{0, 0, 0, 0}, z] + 32*(5 - 3/z - z)*HPL[{1, 0, 0, 0}, z] + 
           8*(26 - 18/z - 5*z)*HPL[{1, 1, 0, 0}, z] + (232 - 168/z - 44*z)*
            HPL[{1, 1, 1, 0}, z] + (244 - 180/z - 46*z)*HPL[{1, 1, 1, 1}, 
             z] - (120*(2 - 2*z + z^2)*HPL[{1, 1, 1, 2}, z])/z - 
           (112*(2 - 2*z + z^2)*HPL[{1, 1, 2, 0}, z])/z - 
           (120*(2 - 2*z + z^2)*HPL[{1, 1, 2, 1}, z])/z - 
           (96*(2 - 2*z + z^2)*HPL[{1, 2, 0, 0}, z])/z - 
           (112*(2 - 2*z + z^2)*HPL[{1, 2, 1, 0}, z])/z - 
           (120*(2 - 2*z + z^2)*HPL[{1, 2, 1, 1}, z])/z + 32*(6 - 4/z - 3*z)*
            HPL[{2, 0, 0, 0}, z] + 64*(4 - 3/z - 2*z)*HPL[{2, 1, 0, 0}, z] + 
           16*(18 - 14/z - 9*z)*HPL[{2, 1, 1, 0}, z] + 8*(38 - 30/z - 19*z)*
            HPL[{2, 1, 1, 1}, z] - 62*(-2 + z)*HPL[{0, 0, 0, 0, 0}, z] - 
           (64*(2 - 2*z + z^2)*HPL[{1, 0, 0, 0, 0}, z])/z - 
           (96*(2 - 2*z + z^2)*HPL[{1, 1, 0, 0, 0}, z])/z - 
           (112*(2 - 2*z + z^2)*HPL[{1, 1, 1, 0, 0}, z])/z - 
           (120*(2 - 2*z + z^2)*HPL[{1, 1, 1, 1, 0}, z])/z - 
           (124*(2 - 2*z + z^2)*HPL[{1, 1, 1, 1, 1}, z])/z + 
           (HPL[{2}, z]*(5*Pi^2*(12 - 12*z + 5*z^2) + 16*(-63 + 20*Zeta[3]) - 
              12*z*(-97 + 36*Zeta[3]) + 6*z^2*(-43 + 36*Zeta[3])))/(3*z) + 
           (4*HPL[{1, 0}, z]*(-252 + Pi^2*(15 - 21*z + 4*z^2) + 
              z*(318 - 80*Zeta[3]) + 80*Zeta[3] + z^2*(-63 + 40*Zeta[3])))/
            (3*z) + (HPL[{1, 1}, z]*(Pi^2*(66 - 90*z + 17*z^2) + 
              12*(z*(122 - 32*Zeta[3]) + 4*(-25 + 8*Zeta[3]) + 
                z^2*(-25 + 16*Zeta[3]))))/(3*z) + 
           (HPL[{1}, z]*(-13*Pi^4*(2 - 2*z + z^2) + 10*Pi^2*(110 - 119*z + 
                16*z^2) + 20*(z*(873 - 176*Zeta[3]) + 24*(-29 + 5*Zeta[3]) + 
                z^2*(-171 + 34*Zeta[3]))))/(30*z) + 
           (HPL[{0, 0}, z]*(Pi^2*(96 - 56*z + 61*z^2) + 6*(-208 + 
                z*(242 - 128*Zeta[3]) + 64*Zeta[3] + z^2*(-55 + 
                  64*Zeta[3]))))/(6*z) + (HPL[{0}, z]*
             (Pi^4*(-64 + 90*z - 45*z^2) - 10*Pi^2*(-188 + 181*z + 3*z^2) + 
              20*(z*(1257 - 96*Zeta[3]) + 144*(-7 + Zeta[3]) + 
                z^2*(-249 + 112*Zeta[3]))))/(60*z) - 
           (3*Pi^4*(96 - 52*z + 45*z^2) + 20*Pi^2*(-852 + z*(942 - 
                 408*Zeta[3]) + 272*Zeta[3] + 3*z^2*(-73 + 68*Zeta[3])) + 
             240*(696 - 166*Zeta[3] + 3*z^2*(57 + 2*Zeta[3] - 18*Zeta[5]) - 
               72*Zeta[5] + z*(-921 + 172*Zeta[3] + 108*Zeta[5])))/(360*z))*
          \[Delta][t]) + CA*CF*
        ((((576 - 472*z - 79*z^2 + 352*z^3 - 48*Pi^2*(4 - z + 3*z^2))/(9*z) + 
             (-366 + 158/z - 65*z - (128*z^2)/3)*HPL[{0}, z] - 
             ((-650 + 538*z + 115*z^2 + 64*z^3)*HPL[{1}, z])/(3*z) + 
             16*(-2 + 10/z + 7*z)*HPL[{2}, z] + 16*(2 + 2/z + z)*
              HPL[{-1, 0}, z] + 16*(2 + 8/z + 7*z)*HPL[{0, 0}, z] + 
             (80*(2 - 2*z + z^2)*HPL[{1, 0}, z])/z + (80*(2 - 2*z + z^2)*HPL[
                {1, 1}, z])/z)*L[2, t/\[Mu]^2] + 
           ((-826 + 714*z + 75*z^2 + 64*z^3)/(9*z) + (64*(1 - 3/z - 2*z)*HPL[
                {0}, z])/3 + (64 - 64/z - 32*z)*HPL[{1}, z])*
            L[3, t/\[Mu]^2] + (32*(2 - 2*z + z^2)*L[4, t/\[Mu]^2])/(3*z) + 
           L[1, t/\[Mu]^2]*((8*Pi^2*(2 + 2*z + z^2)*HPL[{-1}, z])/z - 
             (2*(1648 + 788*z + 425*z^2 + 704*z^3 - 24*Pi^2*(9 - 3*z + 
                  7*z^2))*HPL[{0}, z])/(9*z) + ((64 - 272*z + 502*z^2 - 
                704*z^3 + 216*Pi^2*(2 - 2*z + z^2))*HPL[{1}, z])/(9*z) + 
             (2*(-298 + 922*z + 259*z^2 + 128*z^3)*HPL[{2}, z])/(3*z) - 
             (32*(8 + 2*z + 7*z^2)*HPL[{3}, z])/z - (32*(2 + 2*z + z^2)*HPL[
                {-2, 0}, z])/z + 16*z*HPL[{-1, 0}, z] - 
             (32*(2 + 2*z + z^2)*HPL[{-1, 2}, z])/z + 
             (988 - 316/z + 122*z + 128*z^2)*HPL[{0, 0}, z] + 
             (2*(-650 + 538*z + 91*z^2 + 64*z^3)*HPL[{1, 0}, z])/(3*z) + 
             (2*(450 - 562/z + 135*z + 64*z^2)*HPL[{1, 1}, z])/3 - 
             (144*(2 - 2*z + z^2)*HPL[{1, 2}, z])/z - 
             (32*(6 + 2*z + 5*z^2)*HPL[{2, 0}, z])/z + (32 - 288/z - 208*z)*
              HPL[{2, 1}, z] + 32*(2 + 2/z + z)*HPL[{-1, -1, 0}, z] - 
             (64*(2 + 2*z + z^2)*HPL[{-1, 0, 0}, z])/z + 
             16*(-14 - 8/z - 11*z)*HPL[{0, 0, 0}, z] - 
             (144*(2 - 2*z + z^2)*HPL[{1, 0, 0}, z])/z - 
             (128*(2 - 2*z + z^2)*HPL[{1, 1, 0}, z])/z - 
             (144*(2 - 2*z + z^2)*HPL[{1, 1, 1}, z])/z + 
             (-3*Pi^2*(-194 + 1498*z + 523*z^2 + 224*z^3) + 32*(-1015 + 
                 152*z^3 + z*(875 - 774*Zeta[3]) + 720*Zeta[3] + 
                 z^2*(-127 + 414*Zeta[3])))/(54*z)) + L[0, t/\[Mu]^2]*
            ((-8*Pi^2*(2 + 2*z + z^2)*HPL[{-2}, z])/z + 
             ((2080 + 2792*z + 506*z^2 + 1408*z^3 - 12*Pi^2*(26 - 2*z + 
                  19*z^2))*HPL[{2}, z])/(9*z) + (2*(-1306 + 298/z - 271*z - 
                192*z^2)*HPL[{3}, z])/3 + (160 + 192/z + 208*z)*HPL[{4}, z] + 
             32*(2 + 2/z + z)*HPL[{-3, 0}, z] - 16*z*HPL[{-2, 0}, z] + 
             32*(2 + 2/z + z)*HPL[{-2, 2}, z] + (8*Pi^2*(2 + 2*z + z^2)*HPL[
                {-1, -1}, z])/z - (12*Pi^2*(2 + 2*z + z^2)*HPL[{-1, 0}, z])/
              z - 16*z*HPL[{-1, 2}, z] + (64*(2 + 2*z + z^2)*HPL[{-1, 3}, z])/
              z + ((3296 + 4180*z + 730*z^2 + 2112*z^3 - 12*Pi^2*(32 - 6*z + 
                  27*z^2))*HPL[{0, 0}, z])/(9*z) + ((-64 + 272*z - 502*z^2 + 
                704*z^3 - 228*Pi^2*(2 - 2*z + z^2))*HPL[{1, 0}, z])/(9*z) + 
             ((-672 + 880*z - 674*z^2 + 704*z^3 - 204*Pi^2*(2 - 2*z + z^2))*
               HPL[{1, 1}, z])/(9*z) + (2*(-450 + 562/z - 123*z - 64*z^2)*HPL[
                {1, 2}, z])/3 + (144*(2 - 2*z + z^2)*HPL[{1, 3}, z])/z - 
             (2*(-298 + 922*z + 211*z^2 + 128*z^3)*HPL[{2, 0}, z])/(3*z) + 
             (-556 + 140/z - 194*z - (256*z^2)/3)*HPL[{2, 1}, z] + 
             32*(2 + 6/z + 5*z)*HPL[{2, 2}, z] + 32*(6 + 4/z + 5*z)*
              HPL[{3, 0}, z] + 32*(2 + 8/z + 7*z)*HPL[{3, 1}, z] - 
             (32*(2 + 2*z + z^2)*HPL[{-2, -1, 0}, z])/z + 
             (64*(2 + 2*z + z^2)*HPL[{-2, 0, 0}, z])/z - 
             (32*(2 + 2*z + z^2)*HPL[{-1, -2, 0}, z])/z + 
             16*z*HPL[{-1, -1, 0}, z] - (32*(2 + 2*z + z^2)*HPL[{-1, -1, 2}, 
                z])/z - 32*z*HPL[{-1, 0, 0}, z] + 32*(2 + 2/z + z)*
              HPL[{-1, 2, 0}, z] + 32*(2 + 2/z + z)*HPL[{-1, 2, 1}, z] + 
             (-1116 + 316/z - 102*z - (448*z^2)/3)*HPL[{0, 0, 0}, z] + 
             (2*(-346 + 474/z - 127*z - 32*z^2)*HPL[{1, 0, 0}, z])/3 + 
             (2*(-450 + 562/z - 111*z - 64*z^2)*HPL[{1, 1, 0}, z])/3 - 
             (2*(-518 + 406*z + 145*z^2 + 64*z^3)*HPL[{1, 1, 1}, z])/(3*z) + 
             (128*(2 - 2*z + z^2)*HPL[{1, 1, 2}, z])/z + 
             (112*(2 - 2*z + z^2)*HPL[{1, 2, 0}, z])/z + 
             (136*(2 - 2*z + z^2)*HPL[{1, 2, 1}, z])/z + 32*(4 + 2/z + 3*z)*
              HPL[{2, 0, 0}, z] + (32 + 224/z + 176*z)*HPL[{2, 1, 0}, z] + 
             8*(-2 + 34/z + 25*z)*HPL[{2, 1, 1}, z] + 32*(2 + 2/z + z)*
              HPL[{-1, -1, -1, 0}, z] - (64*(2 + 2*z + z^2)*HPL[{-1, -1, 0, 
                 0}, z])/z + (80*(2 + 2*z + z^2)*HPL[{-1, 0, 0, 0}, z])/z + 
             8*(46 + 15*z)*HPL[{0, 0, 0, 0}, z] + (120*(2 - 2*z + z^2)*HPL[
                {1, 0, 0, 0}, z])/z + (80*(2 - 2*z + z^2)*HPL[{1, 1, 0, 0}, 
                z])/z + (112*(2 - 2*z + z^2)*HPL[{1, 1, 1, 0}, z])/z + 
             (136*(2 - 2*z + z^2)*HPL[{1, 1, 1, 1}, z])/z + 
             HPL[{-1}, z]*(4*Pi^2*z - (56*(2 + 2*z + z^2)*Zeta[3])/z) + 
             (HPL[{1}, z]*(9*Pi^2*(-270 + 214*z + 85*z^2 + 32*z^3) - 
                16*(-1572 + 304*z^3 + z*(1292 - 972*Zeta[3]) + 972*Zeta[3] + 
                  z^2*(-139 + 486*Zeta[3]))))/(54*z) + 
             (HPL[{0}, z]*(3*Pi^2*(-370 + 2074*z + 535*z^2 + 320*z^3) - 
                16*(608*z^3 - 4*z*(-604 + 279*Zeta[3]) + 2*(-593 + 
                    594*Zeta[3]) + z^2*(-101 + 774*Zeta[3]))))/(54*z) + 
             (144*Pi^4*(2 + 13*z + 4*z^2) - 15*Pi^2*(1792 + 3028*z + 
                 529*z^2 + 1232*z^3) + 20*(3312 - 6030*Zeta[3] + 
                 16*z^3*(238 + 117*Zeta[3]) + z^2*(-9166 + 5859*Zeta[3]) + 
                 2*z*(2401 + 7101*Zeta[3])))/(810*z)))/\[Mu]^2 + 
         ((8*Pi^2*(2 + 2*z + z^2)*HPL[{-3}, z])/z + 
           ((36*Pi^2*(8 + 2*z + 7*z^2) - 2*(1040 + 2698*z + 193*z^2 + 
                1056*z^3))*HPL[{3}, z])/(9*z) + 
           (2*(-298 + 1498*z + 265*z^2 + 224*z^3)*HPL[{4}, z])/(3*z) + 
           8*(-30 - 16/z - 23*z)*HPL[{5}, z] - (32*(2 + 2*z + z^2)*
             HPL[{-4, 0}, z])/z + 16*z*HPL[{-3, 0}, z] - 
           (32*(2 + 2*z + z^2)*HPL[{-3, 2}, z])/z - 
           (8*Pi^2*(2 + 2*z + z^2)*HPL[{-2, -1}, z])/z + 
           (12*Pi^2*(2 + 2*z + z^2)*HPL[{-2, 0}, z])/z + 
           16*z*HPL[{-2, 2}, z] - (64*(2 + 2*z + z^2)*HPL[{-2, 3}, z])/z - 
           (8*Pi^2*(2 + 2*z + z^2)*HPL[{-1, -2}, z])/z + 
           (4*Pi^2*(2 + 2*z + z^2)*HPL[{-1, 2}, z])/z + 
           32*z*HPL[{-1, 3}, z] - (80*(2 + 2*z + z^2)*HPL[{-1, 4}, z])/z + 
           ((672 - 880*z + 674*z^2 - 704*z^3 + 198*Pi^2*(2 - 2*z + z^2))*
             HPL[{1, 2}, z])/(9*z) + (172 - 772/(3*z) + 114*z + (64*z^2)/3)*
            HPL[{1, 3}, z] - (136*(2 - 2*z + z^2)*HPL[{1, 4}, z])/z - 
           (2*(1040 + 1396*z + 253*z^2 + 704*z^3 - 6*Pi^2*(18 - 2*z + 
                15*z^2))*HPL[{2, 0}, z])/(9*z) - 
           (2*(736 + 1700*z + 167*z^2 + 704*z^3 - 9*Pi^2*(22 - 6*z + 15*z^2))*
             HPL[{2, 1}, z])/(9*z) + (556 - 140/z + 170*z + (256*z^2)/3)*
            HPL[{2, 2}, z] + 16*(-6 - 6/z - 7*z)*HPL[{2, 3}, z] + 
           (2*(1306 - 298/z + 223*z + 192*z^2)*HPL[{3, 0}, z])/3 + 
           (812 - 140/z + 210*z + 128*z^2)*HPL[{3, 1}, z] + 
           (-160 - 160/z - 176*z)*HPL[{3, 2}, z] + 16*(-18 - 4/z - 9*z)*
            HPL[{4, 0}, z] - (32*(7 + 4*z + 7*z^2)*HPL[{4, 1}, z])/z + 
           32*(2 + 2/z + z)*HPL[{-3, -1, 0}, z] - 
           (64*(2 + 2*z + z^2)*HPL[{-3, 0, 0}, z])/z + 32*(2 + 2/z + z)*
            HPL[{-2, -2, 0}, z] - 16*z*HPL[{-2, -1, 0}, z] + 
           32*(2 + 2/z + z)*HPL[{-2, -1, 2}, z] + 32*z*HPL[{-2, 0, 0}, z] - 
           (32*(2 + 2*z + z^2)*HPL[{-2, 2, 0}, z])/z - 
           (32*(2 + 2*z + z^2)*HPL[{-2, 2, 1}, z])/z + 32*(2 + 2/z + z)*
            HPL[{-1, -3, 0}, z] - 16*z*HPL[{-1, -2, 0}, z] + 
           32*(2 + 2/z + z)*HPL[{-1, -2, 2}, z] + (8*Pi^2*(2 + 2*z + z^2)*
             HPL[{-1, -1, -1}, z])/z - (12*Pi^2*(2 + 2*z + z^2)*
             HPL[{-1, -1, 0}, z])/z - 16*z*HPL[{-1, -1, 2}, z] + 
           (64*(2 + 2*z + z^2)*HPL[{-1, -1, 3}, z])/z + 
           (40*Pi^2*(2 + 2*z + z^2)*HPL[{-1, 0, 0}, z])/(3*z) + 
           16*z*HPL[{-1, 2, 0}, z] + 16*z*HPL[{-1, 2, 1}, z] - 
           (32*(2 + 2*z + z^2)*HPL[{-1, 2, 2}, z])/z - 
           (64*(2 + 2*z + z^2)*HPL[{-1, 3, 0}, z])/z - 
           (64*(2 + 2*z + z^2)*HPL[{-1, 3, 1}, z])/z - 
           (2*(1648 + 2741*z + 335*z^2 + 1232*z^3 - 3*Pi^2*(56 - 2*z + 
                51*z^2))*HPL[{0, 0, 0}, z])/(9*z) + 
           (2*(-504 + 536*z - 61*z^2 - 176*z^3 + 111*Pi^2*(2 - 2*z + z^2))*
             HPL[{1, 0, 0}, z])/(9*z) + ((672 - 880*z + 674*z^2 - 704*z^3 + 
              168*Pi^2*(2 - 2*z + z^2))*HPL[{1, 1, 0}, z])/(9*z) + 
           (2*(488 - 592*z + 380*z^2 - 352*z^3 + 99*Pi^2*(2 - 2*z + z^2))*
             HPL[{1, 1, 1}, z])/(9*z) + (2*(-518 + 406*z + 133*z^2 + 64*z^3)*
             HPL[{1, 1, 2}, z])/(3*z) - (96*(2 - 2*z + z^2)*
             HPL[{1, 1, 3}, z])/z + (2*(450 - 562/z + 99*z + 64*z^2)*
             HPL[{1, 2, 0}, z])/3 + (2*(-518 + 406*z + 139*z^2 + 64*z^3)*
             HPL[{1, 2, 1}, z])/(3*z) - (120*(2 - 2*z + z^2)*
             HPL[{1, 2, 2}, z])/z - (112*(2 - 2*z + z^2)*HPL[{1, 3, 0}, z])/
            z - (144*(2 - 2*z + z^2)*HPL[{1, 3, 1}, z])/z + 
           (2*(-298 + 922*z + 163*z^2 + 128*z^3)*HPL[{2, 0, 0}, z])/(3*z) + 
           (556 - 140/z + 178*z + (256*z^2)/3)*HPL[{2, 1, 0}, z] + 
           (2*(-166 + 790*z + 307*z^2 + 128*z^3)*HPL[{2, 1, 1}, z])/(3*z) + 
           8*(-2 - 30/z - 23*z)*HPL[{2, 1, 2}, z] - 
           (128*(1 + z + z^2)*HPL[{2, 2, 0}, z])/z - 
           (32*(6 + 2*z + 5*z^2)*HPL[{2, 2, 1}, z])/z - 32*(8 + 3*z)*
            HPL[{3, 0, 0}, z] - (64*(3 + 2*z + 3*z^2)*HPL[{3, 1, 0}, z])/z - 
           (32*(8 + 2*z + 7*z^2)*HPL[{3, 1, 1}, z])/z - 
           (32*(2 + 2*z + z^2)*HPL[{-2, -1, -1, 0}, z])/z + 
           (64*(2 + 2*z + z^2)*HPL[{-2, -1, 0, 0}, z])/z - 
           (80*(2 + 2*z + z^2)*HPL[{-2, 0, 0, 0}, z])/z - 
           (32*(2 + 2*z + z^2)*HPL[{-1, -2, -1, 0}, z])/z + 
           (64*(2 + 2*z + z^2)*HPL[{-1, -2, 0, 0}, z])/z - 
           (32*(2 + 2*z + z^2)*HPL[{-1, -1, -2, 0}, z])/z + 
           16*z*HPL[{-1, -1, -1, 0}, z] - (32*(2 + 2*z + z^2)*
             HPL[{-1, -1, -1, 2}, z])/z - 32*z*HPL[{-1, -1, 0, 0}, z] + 
           32*(2 + 2/z + z)*HPL[{-1, -1, 2, 0}, z] + 32*(2 + 2/z + z)*
            HPL[{-1, -1, 2, 1}, z] + 40*z*HPL[{-1, 0, 0, 0}, z] - 
           (48*(2 + 2*z + z^2)*HPL[{-1, 2, 0, 0}, z])/z - 
           (32*(2 + 2*z + z^2)*HPL[{-1, 2, 1, 0}, z])/z - 
           (32*(2 + 2*z + z^2)*HPL[{-1, 2, 1, 1}, z])/z + 
           4*(295 - 79/z + 19*z + 40*z^2)*HPL[{0, 0, 0, 0}, z] + 
           (2*(-386 + 250*z + 133*z^2 + 16*z^3)*HPL[{1, 0, 0, 0}, z])/(3*z) + 
           (428 - 492/z + 18*z + 64*z^2)*HPL[{1, 1, 0, 0}, z] + 
           (2*(-518 + 406*z + 121*z^2 + 64*z^3)*HPL[{1, 1, 1, 0}, z])/(3*z) + 
           (4*(192 - 248/z + 75*z + 32*z^2)*HPL[{1, 1, 1, 1}, z])/3 - 
           (120*(2 - 2*z + z^2)*HPL[{1, 1, 1, 2}, z])/z - 
           (96*(2 - 2*z + z^2)*HPL[{1, 1, 2, 0}, z])/z - 
           (128*(2 - 2*z + z^2)*HPL[{1, 1, 2, 1}, z])/z - 
           (80*(2 - 2*z + z^2)*HPL[{1, 2, 0, 0}, z])/z - 
           (104*(2 - 2*z + z^2)*HPL[{1, 2, 1, 0}, z])/z - 
           (132*(2 - 2*z + z^2)*HPL[{1, 2, 1, 1}, z])/z + 
           (-192 + 32/z - 48*z)*HPL[{2, 0, 0, 0}, z] - 
           (32*(6 + 4*z + 5*z^2)*HPL[{2, 1, 0, 0}, z])/z + 
           8*(-6 - 26/z - 21*z)*HPL[{2, 1, 1, 0}, z] + (8 - 264/z - 196*z)*
            HPL[{2, 1, 1, 1}, z] + 32*(2 + 2/z + z)*HPL[{-1, -1, -1, -1, 0}, 
             z] - (64*(2 + 2*z + z^2)*HPL[{-1, -1, -1, 0, 0}, z])/z + 
           (80*(2 + 2*z + z^2)*HPL[{-1, -1, 0, 0, 0}, z])/z - 
           (88*(2 + 2*z + z^2)*HPL[{-1, 0, 0, 0, 0}, z])/z + 
           (-504 + 128/z - 60*z)*HPL[{0, 0, 0, 0, 0}, z] - 
           (92*(2 - 2*z + z^2)*HPL[{1, 0, 0, 0, 0}, z])/z + 
           (80 - 80/z - 40*z)*HPL[{1, 1, 0, 0, 0}, z] - 
           (96*(2 - 2*z + z^2)*HPL[{1, 1, 1, 0, 0}, z])/z - 
           (104*(2 - 2*z + z^2)*HPL[{1, 1, 1, 1, 0}, z])/z - 
           (132*(2 - 2*z + z^2)*HPL[{1, 1, 1, 1, 1}, z])/z + 
           HPL[{-1}, z]*((-2*Pi^4*(2 + 2*z + z^2))/(15*z) - 28*z*Zeta[3]) + 
           HPL[{-1, -1}, z]*(4*Pi^2*z - (56*(2 + 2*z + z^2)*Zeta[3])/z) + 
           HPL[{-2}, z]*(-4*Pi^2*z + (56*(2 + 2*z + z^2)*Zeta[3])/z) + 
           HPL[{-1, 0}, z]*(-6*Pi^2*z + (224*(2 + 2*z + z^2)*Zeta[3])/
              (3*z)) + (HPL[{2}, z]*(-9*Pi^2*(-94 + 406*z + 149*z^2 + 
                64*z^3) + 32*(304*z^3 + z*(979 - 144*Zeta[3]) + 
                4*(-91 + 99*Zeta[3]) + z^2*(7 + 261*Zeta[3]))))/(54*z) + 
           (HPL[{1, 0}, z]*(-3*Pi^2*(-458 + 258*z + 363*z^2 + 32*z^3) + 
              16*(-1572 + 304*z^3 + z*(1292 - 954*Zeta[3]) + 954*Zeta[3] + 
                z^2*(-139 + 477*Zeta[3]))))/(54*z) + 
           (HPL[{1, 1}, z]*(-3*Pi^2*(-766 + 598*z + 265*z^2 + 96*z^3) + 
              8*(-2686 + 608*z^3 + z*(2126 - 1800*Zeta[3]) + 1800*Zeta[3] + 
                z^2*(-163 + 900*Zeta[3]))))/(54*z) + 
           (HPL[{0, 0}, z]*(-3*Pi^2*(-370 + 2266*z + 529*z^2 + 352*z^3) + 
              8*(1824*z^3 + z*(6626 - 1800*Zeta[3]) + 4*(-593 + 
                  522*Zeta[3]) + z^2*(-637 + 1476*Zeta[3]))))/(54*z) + 
           (HPL[{1}, z]*(-243*Pi^4*(2 - 2*z + z^2) + 15*Pi^2*(-656 + 812*z - 
                565*z^2 + 528*z^3) - 20*(-2192 - 9198*Zeta[3] + 
                112*z^3*(34 + 9*Zeta[3]) + z^2*(-10544 + 2979*Zeta[3]) + 
                2*z*(5153 + 3717*Zeta[3]))))/(810*z) + 
           (HPL[{0}, z]*(-18*Pi^4*(-31 + 149*z + 4*z^2) + 15*Pi^2*(1256 + 
                5002*z + 157*z^2 + 1760*z^3) - 20*(13600 - 5238*Zeta[3] + 
                64*z^3*(119 + 45*Zeta[3]) + 13*z^2*(-631 + 459*Zeta[3]) + 
                z*(12569 + 20250*Zeta[3]))))/(810*z) + 
           (9*Pi^4*(-342 + 9074*z + 1835*z^2 + 1648*z^3) - 
             480*Pi^2*(1064*z^3 + z*(3041 - 1710*Zeta[3]) + 441*
                (-1 + 4*Zeta[3]) + z^2*(155 + 1188*Zeta[3])) + 
             32*(40*z^3*(1448 + 1287*Zeta[3]) + z*(302570 + 88920*Zeta[3] - 
                 416988*Zeta[5]) + 8*(-43685 + 9585*Zeta[3] + 36936*
                  Zeta[5]) + z^2*(-52330 + 15075*Zeta[3] + 162324*Zeta[5])))/
            (19440*z))*\[Delta][t]))
 
BB[g, q[i_], 1] = (CF*(4 - 4/z - 2*z)*\[Delta][t])/\[Epsilon] + 
     CF*(((-4 + 4/z + 2*z)*L[0, t/\[Mu]^2])/\[Mu]^2 + 
       (2*z + (4 - 4/z - 2*z)*HPL[{0}, z] + (4 - 4/z - 2*z)*HPL[{1}, z])*
        \[Delta][t]) + CF*\[Epsilon]*
      (((-2*z + (-4 + 4/z + 2*z)*HPL[{0}, z] + (-4 + 4/z + 2*z)*HPL[{1}, z])*
          L[0, t/\[Mu]^2] + (4 - 4/z - 2*z)*L[1, t/\[Mu]^2])/\[Mu]^2 + 
       ((Pi^2*(2 - 2*z + z^2))/(6*z) + 2*z*HPL[{0}, z] + 2*z*HPL[{1}, z] + 
         (4 - 4/z - 2*z)*HPL[{2}, z] + (4 - 4/z - 2*z)*HPL[{0, 0}, z] + 
         (4 - 4/z - 2*z)*HPL[{1, 0}, z] + (4 - 4/z - 2*z)*HPL[{1, 1}, z])*
        \[Delta][t]) + CF*\[Epsilon]^2*
      (((-(Pi^2*(2 - 2*z + z^2))/(6*z) - 2*z*HPL[{0}, z] - 2*z*HPL[{1}, z] + 
           (-4 + 4/z + 2*z)*HPL[{2}, z] + (-4 + 4/z + 2*z)*HPL[{0, 0}, z] + 
           (-4 + 4/z + 2*z)*HPL[{1, 0}, z] + (-4 + 4/z + 2*z)*HPL[{1, 1}, z])*
          L[0, t/\[Mu]^2] + (2*z + (4 - 4/z - 2*z)*HPL[{0}, z] + 
           (4 - 4/z - 2*z)*HPL[{1}, z])*L[1, t/\[Mu]^2] + 
         (-2 + 2/z + z)*L[2, t/\[Mu]^2])/\[Mu]^2 + 
       (-(Pi^2*z)/6 + (Pi^2*(2 - 2*z + z^2)*HPL[{0}, z])/(6*z) + 
         (Pi^2*(2 - 2*z + z^2)*HPL[{1}, z])/(6*z) + 2*z*HPL[{2}, z] + 
         (4 - 4/z - 2*z)*HPL[{3}, z] + 2*z*HPL[{0, 0}, z] + 
         2*z*HPL[{1, 0}, z] + 2*z*HPL[{1, 1}, z] + (4 - 4/z - 2*z)*
          HPL[{1, 2}, z] + (4 - 4/z - 2*z)*HPL[{2, 0}, z] + 
         (4 - 4/z - 2*z)*HPL[{2, 1}, z] + (4 - 4/z - 2*z)*HPL[{0, 0, 0}, z] + 
         (4 - 4/z - 2*z)*HPL[{1, 0, 0}, z] + (4 - 4/z - 2*z)*
          HPL[{1, 1, 0}, z] + (4 - 4/z - 2*z)*HPL[{1, 1, 1}, z] + 
         (2*(2 - 2*z + z^2)*Zeta[3])/(3*z))*\[Delta][t]) + 
     CF*\[Epsilon]^3*((((Pi^2*(2 - 2*z + z^2))/(6*z) + 2*z*HPL[{0}, z] + 
           2*z*HPL[{1}, z] + (4 - 4/z - 2*z)*HPL[{2}, z] + 
           (4 - 4/z - 2*z)*HPL[{0, 0}, z] + (4 - 4/z - 2*z)*HPL[{1, 0}, z] + 
           (4 - 4/z - 2*z)*HPL[{1, 1}, z])*L[1, t/\[Mu]^2] + 
         (-z + (-2 + 2/z + z)*HPL[{0}, z] + (-2 + 2/z + z)*HPL[{1}, z])*
          L[2, t/\[Mu]^2] + ((2 - 2/z - z)*L[3, t/\[Mu]^2])/3 + 
         L[0, t/\[Mu]^2]*((Pi^2*z)/6 - (Pi^2*(2 - 2*z + z^2)*HPL[{0}, z])/
            (6*z) - (Pi^2*(2 - 2*z + z^2)*HPL[{1}, z])/(6*z) - 
           2*z*HPL[{2}, z] + (-4 + 4/z + 2*z)*HPL[{3}, z] - 
           2*z*HPL[{0, 0}, z] - 2*z*HPL[{1, 0}, z] - 2*z*HPL[{1, 1}, z] + 
           (-4 + 4/z + 2*z)*HPL[{1, 2}, z] + (-4 + 4/z + 2*z)*
            HPL[{2, 0}, z] + (-4 + 4/z + 2*z)*HPL[{2, 1}, z] + 
           (-4 + 4/z + 2*z)*HPL[{0, 0, 0}, z] + (-4 + 4/z + 2*z)*
            HPL[{1, 0, 0}, z] + (-4 + 4/z + 2*z)*HPL[{1, 1, 0}, z] + 
           (-4 + 4/z + 2*z)*HPL[{1, 1, 1}, z] - (2*(2 - 2*z + z^2)*Zeta[3])/
            (3*z)))/\[Mu]^2 + (-(Pi^4*(2 - 2*z + z^2))/(720*z) + 
         (Pi^2*(2 - 2*z + z^2)*HPL[{2}, z])/(6*z) + 2*z*HPL[{3}, z] + 
         (4 - 4/z - 2*z)*HPL[{4}, z] + (Pi^2*(2 - 2*z + z^2)*HPL[{0, 0}, z])/
          (6*z) + (Pi^2*(2 - 2*z + z^2)*HPL[{1, 0}, z])/(6*z) + 
         (Pi^2*(2 - 2*z + z^2)*HPL[{1, 1}, z])/(6*z) + 2*z*HPL[{1, 2}, z] + 
         (4 - 4/z - 2*z)*HPL[{1, 3}, z] + 2*z*HPL[{2, 0}, z] + 
         2*z*HPL[{2, 1}, z] + (4 - 4/z - 2*z)*HPL[{2, 2}, z] + 
         (4 - 4/z - 2*z)*HPL[{3, 0}, z] + (4 - 4/z - 2*z)*HPL[{3, 1}, z] + 
         2*z*HPL[{0, 0, 0}, z] + 2*z*HPL[{1, 0, 0}, z] + 
         2*z*HPL[{1, 1, 0}, z] + 2*z*HPL[{1, 1, 1}, z] + 
         (4 - 4/z - 2*z)*HPL[{1, 1, 2}, z] + (4 - 4/z - 2*z)*
          HPL[{1, 2, 0}, z] + (4 - 4/z - 2*z)*HPL[{1, 2, 1}, z] + 
         (4 - 4/z - 2*z)*HPL[{2, 0, 0}, z] + (4 - 4/z - 2*z)*
          HPL[{2, 1, 0}, z] + (4 - 4/z - 2*z)*HPL[{2, 1, 1}, z] + 
         (4 - 4/z - 2*z)*HPL[{0, 0, 0, 0}, z] + (4 - 4/z - 2*z)*
          HPL[{1, 0, 0, 0}, z] + (4 - 4/z - 2*z)*HPL[{1, 1, 0, 0}, z] + 
         (4 - 4/z - 2*z)*HPL[{1, 1, 1, 0}, z] + (4 - 4/z - 2*z)*
          HPL[{1, 1, 1, 1}, z] - (2*z*Zeta[3])/3 + HPL[{0}, z]*
          (-(Pi^2*z)/6 + (2*(2 - 2*z + z^2)*Zeta[3])/(3*z)) + 
         HPL[{1}, z]*(-(Pi^2*z)/6 + (2*(2 - 2*z + z^2)*Zeta[3])/(3*z)))*
        \[Delta][t]) + CF*\[Epsilon]^4*
      (((-(Pi^2*(2 - 2*z + z^2))/(12*z) - z*HPL[{0}, z] - z*HPL[{1}, z] + 
           (-2 + 2/z + z)*HPL[{2}, z] + (-2 + 2/z + z)*HPL[{0, 0}, z] + 
           (-2 + 2/z + z)*HPL[{1, 0}, z] + (-2 + 2/z + z)*HPL[{1, 1}, z])*
          L[2, t/\[Mu]^2] + (z/3 + ((2 - 2/z - z)*HPL[{0}, z])/3 + 
           ((2 - 2/z - z)*HPL[{1}, z])/3)*L[3, t/\[Mu]^2] + 
         ((2 - 2*z + z^2)*L[4, t/\[Mu]^2])/(12*z) + L[1, t/\[Mu]^2]*
          (-(Pi^2*z)/6 + (Pi^2*(2 - 2*z + z^2)*HPL[{0}, z])/(6*z) + 
           (Pi^2*(2 - 2*z + z^2)*HPL[{1}, z])/(6*z) + 2*z*HPL[{2}, z] + 
           (4 - 4/z - 2*z)*HPL[{3}, z] + 2*z*HPL[{0, 0}, z] + 
           2*z*HPL[{1, 0}, z] + 2*z*HPL[{1, 1}, z] + (4 - 4/z - 2*z)*
            HPL[{1, 2}, z] + (4 - 4/z - 2*z)*HPL[{2, 0}, z] + 
           (4 - 4/z - 2*z)*HPL[{2, 1}, z] + (4 - 4/z - 2*z)*
            HPL[{0, 0, 0}, z] + (4 - 4/z - 2*z)*HPL[{1, 0, 0}, z] + 
           (4 - 4/z - 2*z)*HPL[{1, 1, 0}, z] + (4 - 4/z - 2*z)*
            HPL[{1, 1, 1}, z] + (2*(2 - 2*z + z^2)*Zeta[3])/(3*z)) + 
         L[0, t/\[Mu]^2]*((Pi^4*(2 - 2*z + z^2))/(720*z) - 
           (Pi^2*(2 - 2*z + z^2)*HPL[{2}, z])/(6*z) - 2*z*HPL[{3}, z] + 
           (-4 + 4/z + 2*z)*HPL[{4}, z] - (Pi^2*(2 - 2*z + z^2)*
             HPL[{0, 0}, z])/(6*z) - (Pi^2*(2 - 2*z + z^2)*HPL[{1, 0}, z])/
            (6*z) - (Pi^2*(2 - 2*z + z^2)*HPL[{1, 1}, z])/(6*z) - 
           2*z*HPL[{1, 2}, z] + (-4 + 4/z + 2*z)*HPL[{1, 3}, z] - 
           2*z*HPL[{2, 0}, z] - 2*z*HPL[{2, 1}, z] + (-4 + 4/z + 2*z)*
            HPL[{2, 2}, z] + (-4 + 4/z + 2*z)*HPL[{3, 0}, z] + 
           (-4 + 4/z + 2*z)*HPL[{3, 1}, z] - 2*z*HPL[{0, 0, 0}, z] - 
           2*z*HPL[{1, 0, 0}, z] - 2*z*HPL[{1, 1, 0}, z] - 
           2*z*HPL[{1, 1, 1}, z] + (-4 + 4/z + 2*z)*HPL[{1, 1, 2}, z] + 
           (-4 + 4/z + 2*z)*HPL[{1, 2, 0}, z] + (-4 + 4/z + 2*z)*
            HPL[{1, 2, 1}, z] + (-4 + 4/z + 2*z)*HPL[{2, 0, 0}, z] + 
           (-4 + 4/z + 2*z)*HPL[{2, 1, 0}, z] + (-4 + 4/z + 2*z)*
            HPL[{2, 1, 1}, z] + (-4 + 4/z + 2*z)*HPL[{0, 0, 0, 0}, z] + 
           (-4 + 4/z + 2*z)*HPL[{1, 0, 0, 0}, z] + (-4 + 4/z + 2*z)*
            HPL[{1, 1, 0, 0}, z] + (-4 + 4/z + 2*z)*HPL[{1, 1, 1, 0}, z] + 
           (-4 + 4/z + 2*z)*HPL[{1, 1, 1, 1}, z] + (2*z*Zeta[3])/3 + 
           HPL[{0}, z]*((Pi^2*z)/6 - (2*(2 - 2*z + z^2)*Zeta[3])/(3*z)) + 
           HPL[{1}, z]*((Pi^2*z)/6 - (2*(2 - 2*z + z^2)*Zeta[3])/(3*z))))/
        \[Mu]^2 + ((Pi^2*(2 - 2*z + z^2)*HPL[{3}, z])/(6*z) + 
         2*z*HPL[{4}, z] + (4 - 4/z - 2*z)*HPL[{5}, z] + 
         (Pi^2*(2 - 2*z + z^2)*HPL[{1, 2}, z])/(6*z) + 2*z*HPL[{1, 3}, z] + 
         (4 - 4/z - 2*z)*HPL[{1, 4}, z] + (Pi^2*(2 - 2*z + z^2)*
           HPL[{2, 0}, z])/(6*z) + (Pi^2*(2 - 2*z + z^2)*HPL[{2, 1}, z])/
          (6*z) + 2*z*HPL[{2, 2}, z] + (4 - 4/z - 2*z)*HPL[{2, 3}, z] + 
         2*z*HPL[{3, 0}, z] + 2*z*HPL[{3, 1}, z] + (4 - 4/z - 2*z)*
          HPL[{3, 2}, z] + (4 - 4/z - 2*z)*HPL[{4, 0}, z] + 
         (4 - 4/z - 2*z)*HPL[{4, 1}, z] + (Pi^2*(2 - 2*z + z^2)*
           HPL[{0, 0, 0}, z])/(6*z) + (Pi^2*(2 - 2*z + z^2)*
           HPL[{1, 0, 0}, z])/(6*z) + (Pi^2*(2 - 2*z + z^2)*
           HPL[{1, 1, 0}, z])/(6*z) + (Pi^2*(2 - 2*z + z^2)*
           HPL[{1, 1, 1}, z])/(6*z) + 2*z*HPL[{1, 1, 2}, z] + 
         (4 - 4/z - 2*z)*HPL[{1, 1, 3}, z] + 2*z*HPL[{1, 2, 0}, z] + 
         2*z*HPL[{1, 2, 1}, z] + (4 - 4/z - 2*z)*HPL[{1, 2, 2}, z] + 
         (4 - 4/z - 2*z)*HPL[{1, 3, 0}, z] + (4 - 4/z - 2*z)*
          HPL[{1, 3, 1}, z] + 2*z*HPL[{2, 0, 0}, z] + 2*z*HPL[{2, 1, 0}, z] + 
         2*z*HPL[{2, 1, 1}, z] + (4 - 4/z - 2*z)*HPL[{2, 1, 2}, z] + 
         (4 - 4/z - 2*z)*HPL[{2, 2, 0}, z] + (4 - 4/z - 2*z)*
          HPL[{2, 2, 1}, z] + (4 - 4/z - 2*z)*HPL[{3, 0, 0}, z] + 
         (4 - 4/z - 2*z)*HPL[{3, 1, 0}, z] + (4 - 4/z - 2*z)*
          HPL[{3, 1, 1}, z] + 2*z*HPL[{0, 0, 0, 0}, z] + 
         2*z*HPL[{1, 0, 0, 0}, z] + 2*z*HPL[{1, 1, 0, 0}, z] + 
         2*z*HPL[{1, 1, 1, 0}, z] + 2*z*HPL[{1, 1, 1, 1}, z] + 
         (4 - 4/z - 2*z)*HPL[{1, 1, 1, 2}, z] + (4 - 4/z - 2*z)*
          HPL[{1, 1, 2, 0}, z] + (4 - 4/z - 2*z)*HPL[{1, 1, 2, 1}, z] + 
         (4 - 4/z - 2*z)*HPL[{1, 2, 0, 0}, z] + (4 - 4/z - 2*z)*
          HPL[{1, 2, 1, 0}, z] + (4 - 4/z - 2*z)*HPL[{1, 2, 1, 1}, z] + 
         (4 - 4/z - 2*z)*HPL[{2, 0, 0, 0}, z] + (4 - 4/z - 2*z)*
          HPL[{2, 1, 0, 0}, z] + (4 - 4/z - 2*z)*HPL[{2, 1, 1, 0}, z] + 
         (4 - 4/z - 2*z)*HPL[{2, 1, 1, 1}, z] + (4 - 4/z - 2*z)*
          HPL[{0, 0, 0, 0, 0}, z] + (4 - 4/z - 2*z)*HPL[{1, 0, 0, 0, 0}, z] + 
         (4 - 4/z - 2*z)*HPL[{1, 1, 0, 0, 0}, z] + (4 - 4/z - 2*z)*
          HPL[{1, 1, 1, 0, 0}, z] + (4 - 4/z - 2*z)*HPL[{1, 1, 1, 1, 0}, z] + 
         (4 - 4/z - 2*z)*HPL[{1, 1, 1, 1, 1}, z] + HPL[{0}, z]*
          (-(Pi^4*(2 - 2*z + z^2))/(720*z) - (2*z*Zeta[3])/3) + 
         HPL[{1}, z]*(-(Pi^4*(2 - 2*z + z^2))/(720*z) - (2*z*Zeta[3])/3) + 
         HPL[{2}, z]*(-(Pi^2*z)/6 + (2*(2 - 2*z + z^2)*Zeta[3])/(3*z)) + 
         HPL[{0, 0}, z]*(-(Pi^2*z)/6 + (2*(2 - 2*z + z^2)*Zeta[3])/(3*z)) + 
         HPL[{1, 0}, z]*(-(Pi^2*z)/6 + (2*(2 - 2*z + z^2)*Zeta[3])/(3*z)) + 
         HPL[{1, 1}, z]*(-(Pi^2*z)/6 + (2*(2 - 2*z + z^2)*Zeta[3])/(3*z)) + 
         (Pi^4*z^2 - 40*Pi^2*(2 - 2*z + z^2)*Zeta[3] + 288*(2 - 2*z + z^2)*
            Zeta[5])/(720*z))*\[Delta][t])
 
BB[q[i_], qbar[j_], 2] = (CF*TF*(2 + 8/(3*z) - 2*z - (8*z^2)/3 + 
        4*(1 + z)*HPL[{0}, z])*\[Delta][t])/\[Epsilon]^2 + 
     CF*TF*((((8*(16 + 3*(-8 + Pi^2)*z + 3*(8 + Pi^2)*z^2 - 16*z^3))/(9*z) + 
           (12 + 28*z + (64*z^2)/3)*HPL[{0}, z] + (8*(-3 - 4/z + 3*z + 4*z^2)*
             HPL[{1}, z])/3 - 16*(1 + z)*HPL[{2}, z] - 
           24*(1 + z)*HPL[{0, 0}, z])*L[0, t/\[Mu]^2] + 
         ((8*(3 + 4/z - 3*z - 4*z^2))/3 + 16*(1 + z)*HPL[{0}, z])*
          L[1, t/\[Mu]^2])/\[Mu]^2 + 
       ((-2*(15*Pi^2*(1 + z) - 8*(21 - 3*z + 16*z^2))*HPL[{0}, z])/9 + 
         (64*(-2 + 3*z - 3*z^2 + 2*z^3)*HPL[{1}, z])/(9*z) - 
         (4*(9 + 21*z + 16*z^2)*HPL[{2}, z])/3 + 24*(1 + z)*HPL[{3}, z] - 
         2*(15 + 15*z + 16*z^2)*HPL[{0, 0}, z] + 
         (8*(3 + 4/z - 3*z - 4*z^2)*HPL[{1, 0}, z])/3 + 
         (8*(3 + 4/z - 3*z - 4*z^2)*HPL[{1, 1}, z])/3 + 
         16*(1 + z)*HPL[{2, 0}, z] + 16*(1 + z)*HPL[{2, 1}, z] + 
         28*(1 + z)*HPL[{0, 0, 0}, z] + (416 - 416*z^3 + 
           3*Pi^2*(4 + 21*z + 39*z^2 + 28*z^3) - 6*z^2*(-23 + 36*Zeta[3]) - 
           6*z*(23 + 36*Zeta[3]))/(27*z))*\[Delta][t]) + 
     (CF*TF*((((4*(-3 - 4/z + 3*z + 4*z^2))/3 - 8*(1 + z)*HPL[{0}, z])*
           L[0, t/\[Mu]^2])/\[Mu]^2 + 
         ((-4*(16 + 3*(-8 + Pi^2)*z + 3*(8 + Pi^2)*z^2 - 16*z^3))/(9*z) - 
           (2*(9 + 21*z + 16*z^2)*HPL[{0}, z])/3 + 
           (4*(3 + 4/z - 3*z - 4*z^2)*HPL[{1}, z])/3 + 
           8*(1 + z)*HPL[{2}, z] + 12*(1 + z)*HPL[{0, 0}, z])*\[Delta][t]) + 
       KroneckerDelta[i, j]*(CF^2*((2*(12*(-1 + z^2) + Pi^2*(1 + z^2)))/
            (3*(1 + z)) - 4*(1 + z)*HPL[{0}, z] + 
           (8*(1 + z^2)*HPL[{-1, 0}, z])/(1 + z) - 
           (4*(1 + z^2)*HPL[{0, 0}, z])/(1 + z))*\[Delta][t] + 
         CA*CF*(-(12*(-1 + z^2) + Pi^2*(1 + z^2))/(3*(1 + z)) + 
           2*(1 + z)*HPL[{0}, z] - (4*(1 + z^2)*HPL[{-1, 0}, z])/(1 + z) + 
           (2*(1 + z^2)*HPL[{0, 0}, z])/(1 + z))*\[Delta][t]))/\[Epsilon] + 
     KroneckerDelta[i, j]*
      (CA*CF*((((2*(12*(-1 + z^2) + Pi^2*(1 + z^2)))/(3*(1 + z)) - 
            4*(1 + z)*HPL[{0}, z] + (8*(1 + z^2)*HPL[{-1, 0}, z])/(1 + z) - 
            (4*(1 + z^2)*HPL[{0, 0}, z])/(1 + z))*L[0, t/\[Mu]^2])/\[Mu]^2 + 
         (-(Pi^2*(1 + z))/3 + (2*Pi^2*(1 + z^2)*HPL[{-1}, z])/(1 + z) - 
           ((9 + 66*z + 57*z^2 + 4*Pi^2*(1 + z^2))*HPL[{0}, z])/(3*(1 + z)) + 
           (8 - 8*z)*HPL[{1}, z] + 4*(1 + z)*HPL[{2}, z] + 
           (4*(1 + z^2)*HPL[{3}, z])/(1 + z) - (8*(1 + z^2)*HPL[{-2, 0}, z])/
            (1 + z) + 4*(1 + z)*HPL[{-1, 0}, z] - 
           (8*(1 + z^2)*HPL[{-1, 2}, z])/(1 + z) + 8*z*HPL[{0, 0}, z] + 
           (8*(1 + z^2)*HPL[{-1, -1, 0}, z])/(1 + z) - 
           (16*(1 + z^2)*HPL[{-1, 0, 0}, z])/(1 + z) + 
           (6*(1 + z^2)*HPL[{0, 0, 0}, z])/(1 + z) - 
           (5*(3 + 2*Zeta[3] + z^2*(-3 + 2*Zeta[3])))/(1 + z))*\[Delta][t]) + 
       CF^2*((((-4*(12*(-1 + z^2) + Pi^2*(1 + z^2)))/(3*(1 + z)) + 
            8*(1 + z)*HPL[{0}, z] - (16*(1 + z^2)*HPL[{-1, 0}, z])/(1 + z) + 
            (8*(1 + z^2)*HPL[{0, 0}, z])/(1 + z))*L[0, t/\[Mu]^2])/\[Mu]^2 + 
         ((2*Pi^2*(1 + z))/3 - (4*Pi^2*(1 + z^2)*HPL[{-1}, z])/(1 + z) + 
           (2*(9 + 66*z + 57*z^2 + 4*Pi^2*(1 + z^2))*HPL[{0}, z])/
            (3*(1 + z)) + 16*(-1 + z)*HPL[{1}, z] - 8*(1 + z)*HPL[{2}, z] - 
           (8*(1 + z^2)*HPL[{3}, z])/(1 + z) + (16*(1 + z^2)*HPL[{-2, 0}, z])/
            (1 + z) - 8*(1 + z)*HPL[{-1, 0}, z] + 
           (16*(1 + z^2)*HPL[{-1, 2}, z])/(1 + z) - 16*z*HPL[{0, 0}, z] - 
           (16*(1 + z^2)*HPL[{-1, -1, 0}, z])/(1 + z) + 
           (32*(1 + z^2)*HPL[{-1, 0, 0}, z])/(1 + z) - 
           (12*(1 + z^2)*HPL[{0, 0, 0}, z])/(1 + z) + 
           (10*(3 + 2*Zeta[3] + z^2*(-3 + 2*Zeta[3])))/(1 + z))*
          \[Delta][t])) + \[Epsilon]*
      (CF*TF*((((-16*(16 + 3*(-8 + Pi^2)*z + 3*(8 + Pi^2)*z^2 - 16*z^3))/
              (9*z) - (8*(9 + 21*z + 16*z^2)*HPL[{0}, z])/3 + 
             (16*(3 + 4/z - 3*z - 4*z^2)*HPL[{1}, z])/3 + 
             32*(1 + z)*HPL[{2}, z] + 48*(1 + z)*HPL[{0, 0}, z])*
            L[1, t/\[Mu]^2] + ((8*(-3 - 4/z + 3*z + 4*z^2))/3 - 
             16*(1 + z)*HPL[{0}, z])*L[2, t/\[Mu]^2] + L[0, t/\[Mu]^2]*
            ((4*(15*Pi^2*(1 + z) - 8*(21 - 3*z + 16*z^2))*HPL[{0}, z])/9 - 
             (128*(-2 + 3*z - 3*z^2 + 2*z^3)*HPL[{1}, z])/(9*z) + 
             (8*(9 + 21*z + 16*z^2)*HPL[{2}, z])/3 - 48*(1 + z)*HPL[{3}, z] + 
             (60 + 60*z + 64*z^2)*HPL[{0, 0}, z] + (16*(-3 - 4/z + 3*z + 
                4*z^2)*HPL[{1, 0}, z])/3 + (16*(-3 - 4/z + 3*z + 4*z^2)*HPL[
                {1, 1}, z])/3 - 32*(1 + z)*HPL[{2, 0}, z] - 
             32*(1 + z)*HPL[{2, 1}, z] - 56*(1 + z)*HPL[{0, 0, 0}, z] + 
             (-832 + 832*z^3 - 6*Pi^2*(4 + 21*z + 39*z^2 + 28*z^3) + 12*z^2*
                (-23 + 36*Zeta[3]) + 12*z*(23 + 36*Zeta[3]))/(27*z)))/
          \[Mu]^2 + ((2*(-1 + z)*(9*Pi^2*(4 + 7*z + 4*z^2) - 2*(208 + 139*z + 
                208*z^2))*HPL[{1}, z])/(27*z) + (-4*Pi^2*(1 + z) + 
             (32*(21 - 3*z + 16*z^2))/9)*HPL[{2}, z] - 4*(15 + 15*z + 16*z^2)*
            HPL[{3}, z] + 56*(1 + z)*HPL[{4}, z] + 
           ((-22*Pi^2*(1 + z) + 32*(11 - 2*z + 8*z^2))*HPL[{0, 0}, z])/3 + 
           (128*(-2 + 3*z - 3*z^2 + 2*z^3)*HPL[{1, 0}, z])/(9*z) + 
           (128*(-2 + 3*z - 3*z^2 + 2*z^3)*HPL[{1, 1}, z])/(9*z) + 
           (16*(3 + 4/z - 3*z - 4*z^2)*HPL[{1, 2}, z])/3 - 
           (8*(9 + 21*z + 16*z^2)*HPL[{2, 0}, z])/3 - 
           (8*(9 + 21*z + 16*z^2)*HPL[{2, 1}, z])/3 + 32*(1 + z)*
            HPL[{2, 2}, z] + 48*(1 + z)*HPL[{3, 0}, z] + 
           48*(1 + z)*HPL[{3, 1}, z] + (-78 - 62*z - (224*z^2)/3)*
            HPL[{0, 0, 0}, z] - (32*(-1 - 3*z + 3*z^2 + z^3)*
             HPL[{1, 0, 0}, z])/(3*z) + (16*(3 + 4/z - 3*z - 4*z^2)*
             HPL[{1, 1, 0}, z])/3 + (16*(3 + 4/z - 3*z - 4*z^2)*
             HPL[{1, 1, 1}, z])/3 + 32*(1 + z)*HPL[{2, 0, 0}, z] + 
           32*(1 + z)*HPL[{2, 1, 0}, z] + 32*(1 + z)*HPL[{2, 1, 1}, z] + 
           60*(1 + z)*HPL[{0, 0, 0, 0}, z] + 
           (HPL[{0}, z]*(3*Pi^2*(81 + 69*z + 80*z^2) - 2*(255 + 832*z^2 + 
                360*Zeta[3] + 3*z*(-7 + 120*Zeta[3]))))/27 + 
           (4*(27*Pi^4*z*(1 + z) - 120*Pi^2*(1 + 9*z + 7*z^3) + 
              5*(-4*(160 + 9*Zeta[3]) + 3*z*(689 + 72*Zeta[3]) + 
                3*z^2*(-689 + 198*Zeta[3]) + z^3*(640 + 468*Zeta[3]))))/
            (405*z))*\[Delta][t]) + KroneckerDelta[i, j]*
        (CA*CF*((((-4*(12*(-1 + z^2) + Pi^2*(1 + z^2)))/(3*(1 + z)) + 8*
                (1 + z)*HPL[{0}, z] - (16*(1 + z^2)*HPL[{-1, 0}, z])/
                (1 + z) + (8*(1 + z^2)*HPL[{0, 0}, z])/(1 + z))*
              L[1, t/\[Mu]^2] + L[0, t/\[Mu]^2]*((2*Pi^2*(1 + z))/3 - 
               (4*Pi^2*(1 + z^2)*HPL[{-1}, z])/(1 + z) + (2*(9 + 66*z + 
                  57*z^2 + 4*Pi^2*(1 + z^2))*HPL[{0}, z])/(3*(1 + z)) + 16*
                (-1 + z)*HPL[{1}, z] - 8*(1 + z)*HPL[{2}, z] - (8*(1 + z^2)*
                 HPL[{3}, z])/(1 + z) + (16*(1 + z^2)*HPL[{-2, 0}, z])/
                (1 + z) - 8*(1 + z)*HPL[{-1, 0}, z] + (16*(1 + z^2)*
                 HPL[{-1, 2}, z])/(1 + z) - 16*z*HPL[{0, 0}, z] - 
               (16*(1 + z^2)*HPL[{-1, -1, 0}, z])/(1 + z) + (32*(1 + z^2)*
                 HPL[{-1, 0, 0}, z])/(1 + z) - (12*(1 + z^2)*HPL[{0, 0, 0}, 
                  z])/(1 + z) + (10*(3 + 2*Zeta[3] + z^2*(-3 + 2*Zeta[3])))/
                (1 + z)))/\[Mu]^2 + (17 + (Pi^2*(5 + 17*z))/3 - 
             (Pi^4*(1 + z^2))/(15*(1 + z)) + (4*Pi^2*(1 + z^2)*HPL[{-2}, z])/
              (1 + z) + 30*(-1 + z)*HPL[{1}, z] + (-6 - 38*z)*HPL[{2}, z] + 
             16*z*HPL[{3}, z] + (12*(1 + z^2)*HPL[{4}, z])/(1 + z) - 
             (16*(1 + z^2)*HPL[{-3, 0}, z])/(1 + z) + 8*(1 + z)*
              HPL[{-2, 0}, z] - (16*(1 + z^2)*HPL[{-2, 2}, z])/(1 + z) - 
             (4*Pi^2*(1 + z^2)*HPL[{-1, -1}, z])/(1 + z) + 
             (6*Pi^2*(1 + z^2)*HPL[{-1, 0}, z])/(1 + z) + 
             8*(1 + z)*HPL[{-1, 2}, z] - (32*(1 + z^2)*HPL[{-1, 3}, z])/
              (1 + z) - ((5 + 66*z + 61*z^2 + 3*Pi^2*(1 + z^2))*HPL[{0, 0}, 
                z])/(1 + z) - 16*(-1 + z)*HPL[{1, 0}, z] - 
             16*(-1 + z)*HPL[{1, 1}, z] + 8*(1 + z)*HPL[{2, 0}, z] + 
             8*(1 + z)*HPL[{2, 1}, z] + (8*(1 + z^2)*HPL[{3, 0}, z])/
              (1 + z) + (8*(1 + z^2)*HPL[{3, 1}, z])/(1 + z) + 
             (16*(1 + z^2)*HPL[{-2, -1, 0}, z])/(1 + z) - 
             (32*(1 + z^2)*HPL[{-2, 0, 0}, z])/(1 + z) + 
             (16*(1 + z^2)*HPL[{-1, -2, 0}, z])/(1 + z) - 
             8*(1 + z)*HPL[{-1, -1, 0}, z] + (16*(1 + z^2)*HPL[{-1, -1, 2}, 
                z])/(1 + z) + 16*(1 + z)*HPL[{-1, 0, 0}, z] - 
             (16*(1 + z^2)*HPL[{-1, 2, 0}, z])/(1 + z) - 
             (16*(1 + z^2)*HPL[{-1, 2, 1}, z])/(1 + z) + (-4 + 20*z)*
              HPL[{0, 0, 0}, z] + (8 - 8*z)*HPL[{1, 0, 0}, z] + 
             (8*(1 + z^2)*HPL[{2, 0, 0}, z])/(1 + z) - 
             (16*(1 + z^2)*HPL[{-1, -1, -1, 0}, z])/(1 + z) + 
             (32*(1 + z^2)*HPL[{-1, -1, 0, 0}, z])/(1 + z) - 
             (40*(1 + z^2)*HPL[{-1, 0, 0, 0}, z])/(1 + z) + 
             (14*(1 + z^2)*HPL[{0, 0, 0, 0}, z])/(1 + z) + 6*Zeta[3] + 
             z*(-17 + 6*Zeta[3]) + HPL[{-1}, z]*(-2*Pi^2*(1 + z) + 
               (28*(1 + z^2)*Zeta[3])/(1 + z)) + (HPL[{0}, z]*(
                Pi^2*(3 - 2*z - 5*z^2) - 18*(1 - 8*z + 4*Zeta[3] + 
                  z^2*(-9 + 4*Zeta[3]))))/(3*(1 + z)))*\[Delta][t]) + 
         CF^2*((((8*(12*(-1 + z^2) + Pi^2*(1 + z^2)))/(3*(1 + z)) - 16*
                (1 + z)*HPL[{0}, z] + (32*(1 + z^2)*HPL[{-1, 0}, z])/
                (1 + z) - (16*(1 + z^2)*HPL[{0, 0}, z])/(1 + z))*
              L[1, t/\[Mu]^2] + L[0, t/\[Mu]^2]*((-4*Pi^2*(1 + z))/3 + 
               (8*Pi^2*(1 + z^2)*HPL[{-1}, z])/(1 + z) - (4*(9 + 66*z + 
                  57*z^2 + 4*Pi^2*(1 + z^2))*HPL[{0}, z])/(3*(1 + z)) - 32*
                (-1 + z)*HPL[{1}, z] + 16*(1 + z)*HPL[{2}, z] + (16*(1 + z^2)*
                 HPL[{3}, z])/(1 + z) - (32*(1 + z^2)*HPL[{-2, 0}, z])/
                (1 + z) + 16*(1 + z)*HPL[{-1, 0}, z] - (32*(1 + z^2)*
                 HPL[{-1, 2}, z])/(1 + z) + 32*z*HPL[{0, 0}, z] + 
               (32*(1 + z^2)*HPL[{-1, -1, 0}, z])/(1 + z) - (64*(1 + z^2)*
                 HPL[{-1, 0, 0}, z])/(1 + z) + (24*(1 + z^2)*HPL[{0, 0, 0}, 
                  z])/(1 + z) - (20*(3 + 2*Zeta[3] + z^2*(-3 + 2*Zeta[3])))/
                (1 + z)))/\[Mu]^2 + ((-8*Pi^2*(1 + z^2)*HPL[{-2}, z])/
              (1 + z) - 60*(-1 + z)*HPL[{1}, z] + (12 + 76*z)*HPL[{2}, z] - 
             32*z*HPL[{3}, z] - (24*(1 + z^2)*HPL[{4}, z])/(1 + z) + 
             (32*(1 + z^2)*HPL[{-3, 0}, z])/(1 + z) - 16*(1 + z)*
              HPL[{-2, 0}, z] + (32*(1 + z^2)*HPL[{-2, 2}, z])/(1 + z) + 
             (8*Pi^2*(1 + z^2)*HPL[{-1, -1}, z])/(1 + z) - 
             (12*Pi^2*(1 + z^2)*HPL[{-1, 0}, z])/(1 + z) - 
             16*(1 + z)*HPL[{-1, 2}, z] + (64*(1 + z^2)*HPL[{-1, 3}, z])/
              (1 + z) + (2*(5 + 66*z + 61*z^2 + 3*Pi^2*(1 + z^2))*HPL[{0, 0}, 
                z])/(1 + z) + 32*(-1 + z)*HPL[{1, 0}, z] + 
             32*(-1 + z)*HPL[{1, 1}, z] - 16*(1 + z)*HPL[{2, 0}, z] - 
             16*(1 + z)*HPL[{2, 1}, z] - (16*(1 + z^2)*HPL[{3, 0}, z])/
              (1 + z) - (16*(1 + z^2)*HPL[{3, 1}, z])/(1 + z) - 
             (32*(1 + z^2)*HPL[{-2, -1, 0}, z])/(1 + z) + 
             (64*(1 + z^2)*HPL[{-2, 0, 0}, z])/(1 + z) - 
             (32*(1 + z^2)*HPL[{-1, -2, 0}, z])/(1 + z) + 
             16*(1 + z)*HPL[{-1, -1, 0}, z] - (32*(1 + z^2)*HPL[{-1, -1, 2}, 
                z])/(1 + z) - 32*(1 + z)*HPL[{-1, 0, 0}, z] + 
             (32*(1 + z^2)*HPL[{-1, 2, 0}, z])/(1 + z) + 
             (32*(1 + z^2)*HPL[{-1, 2, 1}, z])/(1 + z) + (8 - 40*z)*
              HPL[{0, 0, 0}, z] + 16*(-1 + z)*HPL[{1, 0, 0}, z] - 
             (16*(1 + z^2)*HPL[{2, 0, 0}, z])/(1 + z) + 
             (32*(1 + z^2)*HPL[{-1, -1, -1, 0}, z])/(1 + z) - 
             (64*(1 + z^2)*HPL[{-1, -1, 0, 0}, z])/(1 + z) + 
             (80*(1 + z^2)*HPL[{-1, 0, 0, 0}, z])/(1 + z) - 
             (28*(1 + z^2)*HPL[{0, 0, 0, 0}, z])/(1 + z) + HPL[{-1}, z]*
              (4*Pi^2*(1 + z) - (56*(1 + z^2)*Zeta[3])/(1 + z)) + 
             (HPL[{0}, z]*(2*Pi^2*(-3 + 2*z + 5*z^2) + 36*(1 - 8*z + 
                  4*Zeta[3] + z^2*(-9 + 4*Zeta[3]))))/(3*(1 + z)) + 
             (2*(Pi^4*(1 + z^2) - 5*Pi^2*(5 + 22*z + 17*z^2) - 15*(1 + z)*
                 (17 + 6*Zeta[3] + z*(-17 + 6*Zeta[3]))))/(15*(1 + z)))*
            \[Delta][t]))) + \[Epsilon]^2*
      (CF*TF*((((16*(16 + 3*(-8 + Pi^2)*z + 3*(8 + Pi^2)*z^2 - 16*z^3))/
              (9*z) + (8*(9 + 21*z + 16*z^2)*HPL[{0}, z])/3 + 
             (16*(-3 - 4/z + 3*z + 4*z^2)*HPL[{1}, z])/3 - 
             32*(1 + z)*HPL[{2}, z] - 48*(1 + z)*HPL[{0, 0}, z])*
            L[2, t/\[Mu]^2] + ((-16*(-4 - 3*z + 3*z^2 + 4*z^3))/(9*z) + 
             (32*(1 + z)*HPL[{0}, z])/3)*L[3, t/\[Mu]^2] + 
           L[1, t/\[Mu]^2]*((-8*(15*Pi^2*(1 + z) - 8*(21 - 3*z + 16*z^2))*HPL[
                {0}, z])/9 + (256*(-2 + 3*z - 3*z^2 + 2*z^3)*HPL[{1}, z])/
              (9*z) - (16*(9 + 21*z + 16*z^2)*HPL[{2}, z])/3 + 
             96*(1 + z)*HPL[{3}, z] - 8*(15 + 15*z + 16*z^2)*HPL[{0, 0}, z] - 
             (32*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 0}, z])/(3*z) - 
             (32*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 1}, z])/(3*z) + 
             64*(1 + z)*HPL[{2, 0}, z] + 64*(1 + z)*HPL[{2, 1}, z] + 
             112*(1 + z)*HPL[{0, 0, 0}, z] + (4*(416 - 416*z^3 + 
                3*Pi^2*(4 + 21*z + 39*z^2 + 28*z^3) - 6*z^2*(-23 + 
                  36*Zeta[3]) - 6*z*(23 + 36*Zeta[3])))/(27*z)) + 
           L[0, t/\[Mu]^2]*((-4*(-1 + z)*(9*Pi^2*(4 + 7*z + 4*z^2) - 
                2*(208 + 139*z + 208*z^2))*HPL[{1}, z])/(27*z) + 
             (8*Pi^2*(1 + z) - (64*(21 - 3*z + 16*z^2))/9)*HPL[{2}, z] + 
             8*(15 + 15*z + 16*z^2)*HPL[{3}, z] - 112*(1 + z)*HPL[{4}, z] + 
             (4*(11*Pi^2*(1 + z) - 16*(11 - 2*z + 8*z^2))*HPL[{0, 0}, z])/3 - 
             (256*(-2 + 3*z - 3*z^2 + 2*z^3)*HPL[{1, 0}, z])/(9*z) - 
             (256*(-2 + 3*z - 3*z^2 + 2*z^3)*HPL[{1, 1}, z])/(9*z) + 
             (32*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 2}, z])/(3*z) + 
             (16*(9 + 21*z + 16*z^2)*HPL[{2, 0}, z])/3 + 
             (16*(9 + 21*z + 16*z^2)*HPL[{2, 1}, z])/3 - 64*(1 + z)*
              HPL[{2, 2}, z] - 96*(1 + z)*HPL[{3, 0}, z] - 
             96*(1 + z)*HPL[{3, 1}, z] + (156 + 124*z + (448*z^2)/3)*
              HPL[{0, 0, 0}, z] + (64*(-1 - 3*z + 3*z^2 + z^3)*HPL[{1, 0, 0}, 
                z])/(3*z) + (32*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 1, 0}, z])/
              (3*z) + (32*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 1, 1}, z])/
              (3*z) - 64*(1 + z)*HPL[{2, 0, 0}, z] - 64*(1 + z)*
              HPL[{2, 1, 0}, z] - 64*(1 + z)*HPL[{2, 1, 1}, z] - 
             120*(1 + z)*HPL[{0, 0, 0, 0}, z] + (HPL[{0}, z]*(-6*Pi^2*
                 (81 + 69*z + 80*z^2) + 4*(255 + 832*z^2 + 360*Zeta[3] + 
                  3*z*(-7 + 120*Zeta[3]))))/27 - (8*(27*Pi^4*z*(1 + z) - 
                120*Pi^2*(1 + 9*z + 7*z^3) + 5*(-4*(160 + 9*Zeta[3]) + 
                  3*z*(689 + 72*Zeta[3]) + 3*z^2*(-689 + 198*Zeta[3]) + 
                  z^3*(640 + 468*Zeta[3]))))/(405*z)))/\[Mu]^2 + 
         ((-12*Pi^2*(1 + z) + (64*(11 - 2*z + 8*z^2))/3)*HPL[{3}, z] - 
           (4*(117 + 93*z + 112*z^2)*HPL[{4}, z])/3 + 120*(1 + z)*
            HPL[{5}, z] + (4*(-1 + z)*(3*Pi^2*(4 + 25*z + 4*z^2) - 
              2*(208 + 139*z + 208*z^2))*HPL[{1, 0}, z])/(27*z) + 
           (4*(-1 + z)*(9*Pi^2*(4 + 7*z + 4*z^2) - 2*(208 + 139*z + 208*z^2))*
             HPL[{1, 1}, z])/(27*z) + (256*(-2 + 3*z - 3*z^2 + 2*z^3)*
             HPL[{1, 2}, z])/(9*z) - (64*(-1 - 3*z + 3*z^2 + z^3)*
             HPL[{1, 3}, z])/(3*z) + (-8*Pi^2*(1 + z) + 
             (64*(21 - 3*z + 16*z^2))/9)*HPL[{2, 0}, z] + 
           (-8*Pi^2*(1 + z) + (64*(21 - 3*z + 16*z^2))/9)*HPL[{2, 1}, z] - 
           (16*(9 + 21*z + 16*z^2)*HPL[{2, 2}, z])/3 + 
           64*(1 + z)*HPL[{2, 3}, z] - 8*(15 + 15*z + 16*z^2)*
            HPL[{3, 0}, z] - 8*(15 + 15*z + 16*z^2)*HPL[{3, 1}, z] + 
           96*(1 + z)*HPL[{3, 2}, z] + 112*(1 + z)*HPL[{4, 0}, z] + 
           112*(1 + z)*HPL[{4, 1}, z] + ((-46*Pi^2*(1 + z))/3 + 
             (32*(78 - 15*z + 56*z^2))/9)*HPL[{0, 0, 0}, z] + 
           (32*(-8 + 9*z - 9*z^2 + 8*z^3)*HPL[{1, 0, 0}, z])/(9*z) + 
           (256*(-2 + 3*z - 3*z^2 + 2*z^3)*HPL[{1, 1, 0}, z])/(9*z) + 
           (256*(-2 + 3*z - 3*z^2 + 2*z^3)*HPL[{1, 1, 1}, z])/(9*z) - 
           (32*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 1, 2}, z])/(3*z) - 
           (32*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 2, 0}, z])/(3*z) - 
           (32*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 2, 1}, z])/(3*z) - 
           (16*(9 + 21*z + 16*z^2)*HPL[{2, 0, 0}, z])/3 - 
           (16*(9 + 21*z + 16*z^2)*HPL[{2, 1, 0}, z])/3 - 
           (16*(9 + 21*z + 16*z^2)*HPL[{2, 1, 1}, z])/3 + 
           64*(1 + z)*HPL[{2, 1, 2}, z] + 64*(1 + z)*HPL[{2, 2, 0}, z] + 
           64*(1 + z)*HPL[{2, 2, 1}, z] + 96*(1 + z)*HPL[{3, 0, 0}, z] + 
           96*(1 + z)*HPL[{3, 1, 0}, z] + 96*(1 + z)*HPL[{3, 1, 1}, z] - 
           2*(87 + 63*z + 80*z^2)*HPL[{0, 0, 0, 0}, z] + 
           (16*(15 + 2/z - 15*z - 2*z^2)*HPL[{1, 0, 0, 0}, z])/3 - 
           (64*(-1 + z^3)*HPL[{1, 1, 0, 0}, z])/z - 
           (32*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 1, 1, 0}, z])/(3*z) - 
           (32*(-4 - 3*z + 3*z^2 + 4*z^3)*HPL[{1, 1, 1, 1}, z])/(3*z) + 
           64*(1 + z)*HPL[{2, 0, 0, 0}, z] + 64*(1 + z)*HPL[{2, 1, 0, 0}, 
             z] + 64*(1 + z)*HPL[{2, 1, 1, 0}, z] + 64*(1 + z)*
            HPL[{2, 1, 1, 1}, z] + 124*(1 + z)*HPL[{0, 0, 0, 0, 0}, z] - 
           (8*(-1 + z)*HPL[{1}, z]*(36*Pi^2*(2 - z + 2*z^2) + 
              z*(1427 - 441*Zeta[3]) - 4*(160 + 63*Zeta[3]) - 
              4*z^2*(160 + 63*Zeta[3])))/(81*z) + 
           (2*HPL[{2}, z]*(9*Pi^2*(9 + 21*z + 16*z^2) - 2*(255 - 21*z + 
                832*z^2 + 252*Zeta[3] + 252*z*Zeta[3])))/27 + 
           (HPL[{0, 0}, z]*(Pi^2*(189 + 141*z + 176*z^2) - 2*(481 + 832*z^2 + 
                288*Zeta[3] + z*(-247 + 288*Zeta[3]))))/9 + 
           HPL[{0}, z]*((13*Pi^4*(1 + z))/30 - (8*Pi^2*(111 - 21*z + 80*z^2))/
              27 + (4*(4359 + 1296*Zeta[3] + 160*z^2*(16 + 9*Zeta[3]) + 
                3*z*(-1303 + 468*Zeta[3])))/81) + 
           (-9*Pi^4*(-28 + 555*z + 165*z^2 + 412*z^3) + 
             60*Pi^2*(208 + 1456*z^3 + 9*z^2*(3 + 68*Zeta[3]) + 9*z*
                (49 + 68*Zeta[3])) - 160*(-16*(121 + 9*Zeta[3]) + 16*z^3*
                (121 + 117*Zeta[3]) + 3*z*(203 + 828*Zeta[3] + 243*Zeta[5]) + 
               z^2*(-609 - 540*Zeta[3] + 729*Zeta[5])))/(4860*z))*
          \[Delta][t]) + KroneckerDelta[i, j]*
        (CF^2*((((-8*(12*(-1 + z^2) + Pi^2*(1 + z^2)))/(3*(1 + z)) + 16*
                (1 + z)*HPL[{0}, z] - (32*(1 + z^2)*HPL[{-1, 0}, z])/
                (1 + z) + (16*(1 + z^2)*HPL[{0, 0}, z])/(1 + z))*
              L[2, t/\[Mu]^2] + L[1, t/\[Mu]^2]*((8*Pi^2*(1 + z))/3 - 
               (16*Pi^2*(1 + z^2)*HPL[{-1}, z])/(1 + z) + (8*(9 + 66*z + 
                  57*z^2 + 4*Pi^2*(1 + z^2))*HPL[{0}, z])/(3*(1 + z)) + 64*
                (-1 + z)*HPL[{1}, z] - 32*(1 + z)*HPL[{2}, z] - (32*(1 + z^2)*
                 HPL[{3}, z])/(1 + z) + (64*(1 + z^2)*HPL[{-2, 0}, z])/
                (1 + z) - 32*(1 + z)*HPL[{-1, 0}, z] + (64*(1 + z^2)*
                 HPL[{-1, 2}, z])/(1 + z) - 64*z*HPL[{0, 0}, z] - 
               (64*(1 + z^2)*HPL[{-1, -1, 0}, z])/(1 + z) + (128*(1 + z^2)*
                 HPL[{-1, 0, 0}, z])/(1 + z) - (48*(1 + z^2)*HPL[{0, 0, 0}, 
                  z])/(1 + z) + (40*(3 + 2*Zeta[3] + z^2*(-3 + 2*Zeta[3])))/
                (1 + z)) + L[0, t/\[Mu]^2]*((16*Pi^2*(1 + z^2)*HPL[{-2}, z])/
                (1 + z) + 120*(-1 + z)*HPL[{1}, z] - 8*(3 + 19*z)*
                HPL[{2}, z] + 64*z*HPL[{3}, z] + (48*(1 + z^2)*HPL[{4}, z])/
                (1 + z) - (64*(1 + z^2)*HPL[{-3, 0}, z])/(1 + z) + 32*(1 + z)*
                HPL[{-2, 0}, z] - (64*(1 + z^2)*HPL[{-2, 2}, z])/(1 + z) - 
               (16*Pi^2*(1 + z^2)*HPL[{-1, -1}, z])/(1 + z) + (24*Pi^2*
                 (1 + z^2)*HPL[{-1, 0}, z])/(1 + z) + 32*(1 + z)*
                HPL[{-1, 2}, z] - (128*(1 + z^2)*HPL[{-1, 3}, z])/(1 + z) - 
               (4*(5 + 66*z + 61*z^2 + 3*Pi^2*(1 + z^2))*HPL[{0, 0}, z])/
                (1 + z) - 64*(-1 + z)*HPL[{1, 0}, z] - 64*(-1 + z)*
                HPL[{1, 1}, z] + 32*(1 + z)*HPL[{2, 0}, z] + 32*(1 + z)*
                HPL[{2, 1}, z] + (32*(1 + z^2)*HPL[{3, 0}, z])/(1 + z) + 
               (32*(1 + z^2)*HPL[{3, 1}, z])/(1 + z) + (64*(1 + z^2)*
                 HPL[{-2, -1, 0}, z])/(1 + z) - (128*(1 + z^2)*
                 HPL[{-2, 0, 0}, z])/(1 + z) + (64*(1 + z^2)*HPL[{-1, -2, 0}, 
                  z])/(1 + z) - 32*(1 + z)*HPL[{-1, -1, 0}, z] + 
               (64*(1 + z^2)*HPL[{-1, -1, 2}, z])/(1 + z) + 64*(1 + z)*
                HPL[{-1, 0, 0}, z] - (64*(1 + z^2)*HPL[{-1, 2, 0}, z])/
                (1 + z) - (64*(1 + z^2)*HPL[{-1, 2, 1}, z])/(1 + z) + 
               (-16 + 80*z)*HPL[{0, 0, 0}, z] - 32*(-1 + z)*HPL[{1, 0, 0}, 
                 z] + (32*(1 + z^2)*HPL[{2, 0, 0}, z])/(1 + z) - 
               (64*(1 + z^2)*HPL[{-1, -1, -1, 0}, z])/(1 + z) + 
               (128*(1 + z^2)*HPL[{-1, -1, 0, 0}, z])/(1 + z) - 
               (160*(1 + z^2)*HPL[{-1, 0, 0, 0}, z])/(1 + z) + (56*(1 + z^2)*
                 HPL[{0, 0, 0, 0}, z])/(1 + z) + HPL[{-1}, z]*
                (-8*Pi^2*(1 + z) + (112*(1 + z^2)*Zeta[3])/(1 + z)) - 
               (4*HPL[{0}, z]*(Pi^2*(-3 + 2*z + 5*z^2) + 18*(1 - 8*z + 
                    4*Zeta[3] + z^2*(-9 + 4*Zeta[3]))))/(3*(1 + z)) + 
               (-4*Pi^4*(1 + z^2) + 20*Pi^2*(5 + 22*z + 17*z^2) + 
                 60*(1 + z)*(17 + 6*Zeta[3] + z*(-17 + 6*Zeta[3])))/
                (15*(1 + z))))/\[Mu]^2 + ((-16*Pi^2*(1 + z^2)*HPL[{-3}, z])/
              (1 + z) - 4*(-17 + 2*Pi^2)*(-1 + z)*HPL[{1}, z] + 
             4*(6 - 54*z + Pi^2*(1 + z))*HPL[{2}, z] + 
             (4*(5 + 66*z + 61*z^2 + Pi^2*(1 + z^2))*HPL[{3}, z])/(1 + z) + 
             (16 - 80*z)*HPL[{4}, z] - (56*(1 + z^2)*HPL[{5}, z])/(1 + z) + 
             (64*(1 + z^2)*HPL[{-4, 0}, z])/(1 + z) - 32*(1 + z)*
              HPL[{-3, 0}, z] + (64*(1 + z^2)*HPL[{-3, 2}, z])/(1 + z) + 
             (16*Pi^2*(1 + z^2)*HPL[{-2, -1}, z])/(1 + z) - 
             (24*Pi^2*(1 + z^2)*HPL[{-2, 0}, z])/(1 + z) - 
             32*(1 + z)*HPL[{-2, 2}, z] + (128*(1 + z^2)*HPL[{-2, 3}, z])/
              (1 + z) + (16*Pi^2*(1 + z^2)*HPL[{-1, -2}, z])/(1 + z) - 
             (8*Pi^2*(1 + z^2)*HPL[{-1, 2}, z])/(1 + z) - 
             64*(1 + z)*HPL[{-1, 3}, z] + (160*(1 + z^2)*HPL[{-1, 4}, z])/
              (1 + z) - (8*(45 + 2*Pi^2)*(-1 + z)*HPL[{1, 0}, z])/3 - 
             120*(-1 + z)*HPL[{1, 1}, z] + 64*(-1 + z)*HPL[{1, 2}, z] + 
             32*(-1 + z)*HPL[{1, 3}, z] + (8*(9 + 66*z + 57*z^2 + 
                2*Pi^2*(1 + z^2))*HPL[{2, 0}, z])/(3*(1 + z)) + 
             8*(3 + 19*z)*HPL[{2, 1}, z] - 32*(1 + z)*HPL[{2, 2}, z] - 
             (32*(1 + z^2)*HPL[{2, 3}, z])/(1 + z) - 64*z*HPL[{3, 0}, z] - 
             64*z*HPL[{3, 1}, z] - (32*(1 + z^2)*HPL[{3, 2}, z])/(1 + z) - 
             (48*(1 + z^2)*HPL[{4, 0}, z])/(1 + z) - 
             (48*(1 + z^2)*HPL[{4, 1}, z])/(1 + z) - 
             (64*(1 + z^2)*HPL[{-3, -1, 0}, z])/(1 + z) + 
             (128*(1 + z^2)*HPL[{-3, 0, 0}, z])/(1 + z) - 
             (64*(1 + z^2)*HPL[{-2, -2, 0}, z])/(1 + z) + 
             32*(1 + z)*HPL[{-2, -1, 0}, z] - (64*(1 + z^2)*HPL[{-2, -1, 2}, 
                z])/(1 + z) - 64*(1 + z)*HPL[{-2, 0, 0}, z] + 
             (64*(1 + z^2)*HPL[{-2, 2, 0}, z])/(1 + z) + 
             (64*(1 + z^2)*HPL[{-2, 2, 1}, z])/(1 + z) - 
             (64*(1 + z^2)*HPL[{-1, -3, 0}, z])/(1 + z) + 
             32*(1 + z)*HPL[{-1, -2, 0}, z] - (64*(1 + z^2)*HPL[{-1, -2, 2}, 
                z])/(1 + z) - (16*Pi^2*(1 + z^2)*HPL[{-1, -1, -1}, z])/
              (1 + z) + (24*Pi^2*(1 + z^2)*HPL[{-1, -1, 0}, z])/(1 + z) + 
             32*(1 + z)*HPL[{-1, -1, 2}, z] - (128*(1 + z^2)*HPL[{-1, -1, 3}, 
                z])/(1 + z) - (80*Pi^2*(1 + z^2)*HPL[{-1, 0, 0}, z])/
              (3*(1 + z)) - 32*(1 + z)*HPL[{-1, 2, 0}, z] - 
             32*(1 + z)*HPL[{-1, 2, 1}, z] + (64*(1 + z^2)*HPL[{-1, 2, 2}, 
                z])/(1 + z) + (128*(1 + z^2)*HPL[{-1, 3, 0}, z])/(1 + z) + 
             (128*(1 + z^2)*HPL[{-1, 3, 1}, z])/(1 + z) + 
             ((54 + 924*z + 870*z^2 + 38*Pi^2*(1 + z^2))*HPL[{0, 0, 0}, z])/
              (3*(1 + z)) + 16*(-1 + z)*HPL[{1, 0, 0}, z] + 
             64*(-1 + z)*HPL[{1, 1, 0}, z] + 64*(-1 + z)*HPL[{1, 1, 1}, z] - 
             16*(1 + z)*HPL[{2, 0, 0}, z] - 32*(1 + z)*HPL[{2, 1, 0}, z] - 
             32*(1 + z)*HPL[{2, 1, 1}, z] - (64*(1 + z^2)*HPL[{3, 0, 0}, z])/
              (1 + z) - (32*(1 + z^2)*HPL[{3, 1, 0}, z])/(1 + z) - 
             (32*(1 + z^2)*HPL[{3, 1, 1}, z])/(1 + z) + 
             (64*(1 + z^2)*HPL[{-2, -1, -1, 0}, z])/(1 + z) - 
             (128*(1 + z^2)*HPL[{-2, -1, 0, 0}, z])/(1 + z) + 
             (160*(1 + z^2)*HPL[{-2, 0, 0, 0}, z])/(1 + z) + 
             (64*(1 + z^2)*HPL[{-1, -2, -1, 0}, z])/(1 + z) - 
             (128*(1 + z^2)*HPL[{-1, -2, 0, 0}, z])/(1 + z) + 
             (64*(1 + z^2)*HPL[{-1, -1, -2, 0}, z])/(1 + z) - 
             32*(1 + z)*HPL[{-1, -1, -1, 0}, z] + (64*(1 + z^2)*HPL[
                {-1, -1, -1, 2}, z])/(1 + z) + 64*(1 + z)*HPL[{-1, -1, 0, 
                0}, z] - (64*(1 + z^2)*HPL[{-1, -1, 2, 0}, z])/(1 + z) - 
             (64*(1 + z^2)*HPL[{-1, -1, 2, 1}, z])/(1 + z) - 
             80*(1 + z)*HPL[{-1, 0, 0, 0}, z] + (96*(1 + z^2)*HPL[
                {-1, 2, 0, 0}, z])/(1 + z) + (64*(1 + z^2)*HPL[{-1, 2, 1, 0}, 
                z])/(1 + z) + (64*(1 + z^2)*HPL[{-1, 2, 1, 1}, z])/(1 + z) + 
             (24 - 88*z)*HPL[{0, 0, 0, 0}, z] + 48*(-1 + z)*HPL[{1, 0, 0, 
                0}, z] - 32*(-1 + z)*HPL[{1, 1, 0, 0}, z] - 
             (48*(1 + z^2)*HPL[{2, 0, 0, 0}, z])/(1 + z) + 
             (32*(1 + z^2)*HPL[{2, 1, 0, 0}, z])/(1 + z) - 
             (64*(1 + z^2)*HPL[{-1, -1, -1, -1, 0}, z])/(1 + z) + 
             (128*(1 + z^2)*HPL[{-1, -1, -1, 0, 0}, z])/(1 + z) - 
             (160*(1 + z^2)*HPL[{-1, -1, 0, 0, 0}, z])/(1 + z) + 
             (176*(1 + z^2)*HPL[{-1, 0, 0, 0, 0}, z])/(1 + z) - 
             (60*(1 + z^2)*HPL[{0, 0, 0, 0, 0}, z])/(1 + z) + 
             HPL[{-1}, z]*((4*Pi^4*(1 + z^2))/(15*(1 + z)) + 56*(1 + z)*
                Zeta[3]) + HPL[{-1, 0}, z]*(12*Pi^2*(1 + z) - (448*(1 + z^2)*
                 Zeta[3])/(3*(1 + z))) + HPL[{-2}, z]*(8*Pi^2*(1 + z) - 
               (112*(1 + z^2)*Zeta[3])/(1 + z)) + HPL[{-1, -1}, z]*
              (-8*Pi^2*(1 + z) + (112*(1 + z^2)*Zeta[3])/(1 + z)) + 
             (8*HPL[{0, 0}, z]*(9 - 108*z + Pi^2*(-2 + z + 3*z^2) + 
                40*Zeta[3] + z^2*(-117 + 40*Zeta[3])))/(3*(1 + z)) + 
             (HPL[{0}, z]*(4*Pi^4*(1 + z^2) - 3*Pi^2*(7 + 110*z + 103*z^2) - 
                6*(1 + z)*(-45 + 56*Zeta[3] + z*(-249 + 8*Zeta[3]))))/
              (9*(1 + z)) + (Pi^4*(2 - 36*z - 38*z^2) - 5*Pi^2*(-9 - 288*z + 
                 130*Zeta[3] + z^2*(-279 + 130*Zeta[3])) - 60*(-99 + 
                 5*Zeta[3] + 66*z*Zeta[3] + z^2*(99 + 61*Zeta[3] - 
                   111*Zeta[5]) - 111*Zeta[5]))/(45*(1 + z)))*\[Delta][t]) + 
         CA*CF*((((4*(12*(-1 + z^2) + Pi^2*(1 + z^2)))/(3*(1 + z)) - 8*
                (1 + z)*HPL[{0}, z] + (16*(1 + z^2)*HPL[{-1, 0}, z])/
                (1 + z) - (8*(1 + z^2)*HPL[{0, 0}, z])/(1 + z))*
              L[2, t/\[Mu]^2] + L[1, t/\[Mu]^2]*((-4*Pi^2*(1 + z))/3 + 
               (8*Pi^2*(1 + z^2)*HPL[{-1}, z])/(1 + z) - (4*(9 + 66*z + 
                  57*z^2 + 4*Pi^2*(1 + z^2))*HPL[{0}, z])/(3*(1 + z)) - 32*
                (-1 + z)*HPL[{1}, z] + 16*(1 + z)*HPL[{2}, z] + (16*(1 + z^2)*
                 HPL[{3}, z])/(1 + z) - (32*(1 + z^2)*HPL[{-2, 0}, z])/
                (1 + z) + 16*(1 + z)*HPL[{-1, 0}, z] - (32*(1 + z^2)*
                 HPL[{-1, 2}, z])/(1 + z) + 32*z*HPL[{0, 0}, z] + 
               (32*(1 + z^2)*HPL[{-1, -1, 0}, z])/(1 + z) - (64*(1 + z^2)*
                 HPL[{-1, 0, 0}, z])/(1 + z) + (24*(1 + z^2)*HPL[{0, 0, 0}, 
                  z])/(1 + z) - (20*(3 + 2*Zeta[3] + z^2*(-3 + 2*Zeta[3])))/
                (1 + z)) + L[0, t/\[Mu]^2]*((-8*Pi^2*(1 + z^2)*HPL[{-2}, z])/
                (1 + z) - 60*(-1 + z)*HPL[{1}, z] + (12 + 76*z)*HPL[{2}, z] - 
               32*z*HPL[{3}, z] - (24*(1 + z^2)*HPL[{4}, z])/(1 + z) + 
               (32*(1 + z^2)*HPL[{-3, 0}, z])/(1 + z) - 16*(1 + z)*
                HPL[{-2, 0}, z] + (32*(1 + z^2)*HPL[{-2, 2}, z])/(1 + z) + 
               (8*Pi^2*(1 + z^2)*HPL[{-1, -1}, z])/(1 + z) - (12*Pi^2*
                 (1 + z^2)*HPL[{-1, 0}, z])/(1 + z) - 16*(1 + z)*
                HPL[{-1, 2}, z] + (64*(1 + z^2)*HPL[{-1, 3}, z])/(1 + z) + 
               (2*(5 + 66*z + 61*z^2 + 3*Pi^2*(1 + z^2))*HPL[{0, 0}, z])/
                (1 + z) + 32*(-1 + z)*HPL[{1, 0}, z] + 32*(-1 + z)*
                HPL[{1, 1}, z] - 16*(1 + z)*HPL[{2, 0}, z] - 16*(1 + z)*
                HPL[{2, 1}, z] - (16*(1 + z^2)*HPL[{3, 0}, z])/(1 + z) - 
               (16*(1 + z^2)*HPL[{3, 1}, z])/(1 + z) - (32*(1 + z^2)*
                 HPL[{-2, -1, 0}, z])/(1 + z) + (64*(1 + z^2)*HPL[{-2, 0, 0}, 
                  z])/(1 + z) - (32*(1 + z^2)*HPL[{-1, -2, 0}, z])/(1 + z) + 
               16*(1 + z)*HPL[{-1, -1, 0}, z] - (32*(1 + z^2)*
                 HPL[{-1, -1, 2}, z])/(1 + z) - 32*(1 + z)*HPL[{-1, 0, 0}, 
                 z] + (32*(1 + z^2)*HPL[{-1, 2, 0}, z])/(1 + z) + 
               (32*(1 + z^2)*HPL[{-1, 2, 1}, z])/(1 + z) + (8 - 40*z)*
                HPL[{0, 0, 0}, z] + 16*(-1 + z)*HPL[{1, 0, 0}, z] - 
               (16*(1 + z^2)*HPL[{2, 0, 0}, z])/(1 + z) + (32*(1 + z^2)*
                 HPL[{-1, -1, -1, 0}, z])/(1 + z) - (64*(1 + z^2)*
                 HPL[{-1, -1, 0, 0}, z])/(1 + z) + (80*(1 + z^2)*
                 HPL[{-1, 0, 0, 0}, z])/(1 + z) - (28*(1 + z^2)*
                 HPL[{0, 0, 0, 0}, z])/(1 + z) + HPL[{-1}, z]*
                (4*Pi^2*(1 + z) - (56*(1 + z^2)*Zeta[3])/(1 + z)) + 
               (HPL[{0}, z]*(2*Pi^2*(-3 + 2*z + 5*z^2) + 36*(1 - 8*z + 
                    4*Zeta[3] + z^2*(-9 + 4*Zeta[3]))))/(3*(1 + z)) + 
               (2*(Pi^4*(1 + z^2) - 5*Pi^2*(5 + 22*z + 17*z^2) - 15*(1 + z)*
                   (17 + 6*Zeta[3] + z*(-17 + 6*Zeta[3]))))/(15*(1 + z))))/
            \[Mu]^2 + ((8*Pi^2*(1 + z^2)*HPL[{-3}, z])/(1 + z) + 
             2*(-17 + 2*Pi^2)*(-1 + z)*HPL[{1}, z] - 2*(6 - 54*z + Pi^2*
                (1 + z))*HPL[{2}, z] - (2*(5 + 66*z + 61*z^2 + 
                Pi^2*(1 + z^2))*HPL[{3}, z])/(1 + z) + (-8 + 40*z)*
              HPL[{4}, z] + (28*(1 + z^2)*HPL[{5}, z])/(1 + z) - 
             (32*(1 + z^2)*HPL[{-4, 0}, z])/(1 + z) + 16*(1 + z)*
              HPL[{-3, 0}, z] - (32*(1 + z^2)*HPL[{-3, 2}, z])/(1 + z) - 
             (8*Pi^2*(1 + z^2)*HPL[{-2, -1}, z])/(1 + z) + 
             (12*Pi^2*(1 + z^2)*HPL[{-2, 0}, z])/(1 + z) + 
             16*(1 + z)*HPL[{-2, 2}, z] - (64*(1 + z^2)*HPL[{-2, 3}, z])/
              (1 + z) - (8*Pi^2*(1 + z^2)*HPL[{-1, -2}, z])/(1 + z) + 
             (4*Pi^2*(1 + z^2)*HPL[{-1, 2}, z])/(1 + z) + 
             32*(1 + z)*HPL[{-1, 3}, z] - (80*(1 + z^2)*HPL[{-1, 4}, z])/
              (1 + z) + (4*(45 + 2*Pi^2)*(-1 + z)*HPL[{1, 0}, z])/3 + 
             60*(-1 + z)*HPL[{1, 1}, z] - 32*(-1 + z)*HPL[{1, 2}, z] - 
             16*(-1 + z)*HPL[{1, 3}, z] - (4*(9 + 66*z + 57*z^2 + 
                2*Pi^2*(1 + z^2))*HPL[{2, 0}, z])/(3*(1 + z)) - 
             4*(3 + 19*z)*HPL[{2, 1}, z] + 16*(1 + z)*HPL[{2, 2}, z] + 
             (16*(1 + z^2)*HPL[{2, 3}, z])/(1 + z) + 32*z*HPL[{3, 0}, z] + 
             32*z*HPL[{3, 1}, z] + (16*(1 + z^2)*HPL[{3, 2}, z])/(1 + z) + 
             (24*(1 + z^2)*HPL[{4, 0}, z])/(1 + z) + 
             (24*(1 + z^2)*HPL[{4, 1}, z])/(1 + z) + 
             (32*(1 + z^2)*HPL[{-3, -1, 0}, z])/(1 + z) - 
             (64*(1 + z^2)*HPL[{-3, 0, 0}, z])/(1 + z) + 
             (32*(1 + z^2)*HPL[{-2, -2, 0}, z])/(1 + z) - 
             16*(1 + z)*HPL[{-2, -1, 0}, z] + (32*(1 + z^2)*HPL[{-2, -1, 2}, 
                z])/(1 + z) + 32*(1 + z)*HPL[{-2, 0, 0}, z] - 
             (32*(1 + z^2)*HPL[{-2, 2, 0}, z])/(1 + z) - 
             (32*(1 + z^2)*HPL[{-2, 2, 1}, z])/(1 + z) + 
             (32*(1 + z^2)*HPL[{-1, -3, 0}, z])/(1 + z) - 
             16*(1 + z)*HPL[{-1, -2, 0}, z] + (32*(1 + z^2)*HPL[{-1, -2, 2}, 
                z])/(1 + z) + (8*Pi^2*(1 + z^2)*HPL[{-1, -1, -1}, z])/
              (1 + z) - (12*Pi^2*(1 + z^2)*HPL[{-1, -1, 0}, z])/(1 + z) - 
             16*(1 + z)*HPL[{-1, -1, 2}, z] + (64*(1 + z^2)*HPL[{-1, -1, 3}, 
                z])/(1 + z) + (40*Pi^2*(1 + z^2)*HPL[{-1, 0, 0}, z])/
              (3*(1 + z)) + 16*(1 + z)*HPL[{-1, 2, 0}, z] + 
             16*(1 + z)*HPL[{-1, 2, 1}, z] - (32*(1 + z^2)*HPL[{-1, 2, 2}, 
                z])/(1 + z) - (64*(1 + z^2)*HPL[{-1, 3, 0}, z])/(1 + z) - 
             (64*(1 + z^2)*HPL[{-1, 3, 1}, z])/(1 + z) - 
             ((27 + 462*z + 435*z^2 + 19*Pi^2*(1 + z^2))*HPL[{0, 0, 0}, z])/
              (3*(1 + z)) + (8 - 8*z)*HPL[{1, 0, 0}, z] - 32*(-1 + z)*
              HPL[{1, 1, 0}, z] - 32*(-1 + z)*HPL[{1, 1, 1}, z] + 
             8*(1 + z)*HPL[{2, 0, 0}, z] + 16*(1 + z)*HPL[{2, 1, 0}, z] + 
             16*(1 + z)*HPL[{2, 1, 1}, z] + (32*(1 + z^2)*HPL[{3, 0, 0}, z])/
              (1 + z) + (16*(1 + z^2)*HPL[{3, 1, 0}, z])/(1 + z) + 
             (16*(1 + z^2)*HPL[{3, 1, 1}, z])/(1 + z) - 
             (32*(1 + z^2)*HPL[{-2, -1, -1, 0}, z])/(1 + z) + 
             (64*(1 + z^2)*HPL[{-2, -1, 0, 0}, z])/(1 + z) - 
             (80*(1 + z^2)*HPL[{-2, 0, 0, 0}, z])/(1 + z) - 
             (32*(1 + z^2)*HPL[{-1, -2, -1, 0}, z])/(1 + z) + 
             (64*(1 + z^2)*HPL[{-1, -2, 0, 0}, z])/(1 + z) - 
             (32*(1 + z^2)*HPL[{-1, -1, -2, 0}, z])/(1 + z) + 
             16*(1 + z)*HPL[{-1, -1, -1, 0}, z] - (32*(1 + z^2)*HPL[
                {-1, -1, -1, 2}, z])/(1 + z) - 32*(1 + z)*HPL[{-1, -1, 0, 
                0}, z] + (32*(1 + z^2)*HPL[{-1, -1, 2, 0}, z])/(1 + z) + 
             (32*(1 + z^2)*HPL[{-1, -1, 2, 1}, z])/(1 + z) + 
             40*(1 + z)*HPL[{-1, 0, 0, 0}, z] - (48*(1 + z^2)*HPL[
                {-1, 2, 0, 0}, z])/(1 + z) - (32*(1 + z^2)*HPL[{-1, 2, 1, 0}, 
                z])/(1 + z) - (32*(1 + z^2)*HPL[{-1, 2, 1, 1}, z])/(1 + z) + 
             (-12 + 44*z)*HPL[{0, 0, 0, 0}, z] - 24*(-1 + z)*HPL[{1, 0, 0, 
                0}, z] + 16*(-1 + z)*HPL[{1, 1, 0, 0}, z] + 
             (24*(1 + z^2)*HPL[{2, 0, 0, 0}, z])/(1 + z) - 
             (16*(1 + z^2)*HPL[{2, 1, 0, 0}, z])/(1 + z) + 
             (32*(1 + z^2)*HPL[{-1, -1, -1, -1, 0}, z])/(1 + z) - 
             (64*(1 + z^2)*HPL[{-1, -1, -1, 0, 0}, z])/(1 + z) + 
             (80*(1 + z^2)*HPL[{-1, -1, 0, 0, 0}, z])/(1 + z) - 
             (88*(1 + z^2)*HPL[{-1, 0, 0, 0, 0}, z])/(1 + z) + 
             (30*(1 + z^2)*HPL[{0, 0, 0, 0, 0}, z])/(1 + z) + 
             HPL[{-1}, z]*((-2*Pi^4*(1 + z^2))/(15*(1 + z)) - 28*(1 + z)*
                Zeta[3]) + HPL[{-1, -1}, z]*(4*Pi^2*(1 + z) - (56*(1 + z^2)*
                 Zeta[3])/(1 + z)) + HPL[{-2}, z]*(-4*Pi^2*(1 + z) + 
               (56*(1 + z^2)*Zeta[3])/(1 + z)) + HPL[{-1, 0}, z]*
              (-6*Pi^2*(1 + z) + (224*(1 + z^2)*Zeta[3])/(3*(1 + z))) - 
             (4*HPL[{0, 0}, z]*(9 - 108*z + Pi^2*(-2 + z + 3*z^2) + 
                40*Zeta[3] + z^2*(-117 + 40*Zeta[3])))/(3*(1 + z)) + 
             (HPL[{0}, z]*(-4*Pi^4*(1 + z^2) + 3*Pi^2*(7 + 110*z + 103*z^2) + 
                6*(1 + z)*(-45 + 56*Zeta[3] + z*(-249 + 8*Zeta[3]))))/
              (18*(1 + z)) + (Pi^4*(-2 + 36*z + 38*z^2) + 5*Pi^2*
                (-9 - 288*z + 130*Zeta[3] + z^2*(-279 + 130*Zeta[3])) + 60*
                (-99 + 5*Zeta[3] + 66*z*Zeta[3] + z^2*(99 + 61*Zeta[3] - 
                   111*Zeta[5]) - 111*Zeta[5]))/(90*(1 + z)))*\[Delta][t])))
 
BB[q[i_], qbar[j_], 1] = 0
 
BB /: BB::usage = "BB[i,j,n] is the \[Alpha]_s renormalized \
\!\(\*SuperscriptBox[\(N\), \(n\)]\)LO bare partonic beam function \
\!\(\*SuperscriptBox[SubscriptBox[SuperscriptBox[\(B\), \(b\)], \(ij\)], \
\((n)\)]\) \n\!\(\*SubscriptBox[SuperscriptBox[\(B\), \(b\)], \
\(ij\)]\)=\[CapitalSigma]_{n} \!\(\*Cell[TextData[Cell[BoxData[\nFormBox[\n\n \
 RowBox[{\"(\", \n\n   RowBox[{\"\[Alpha]_s\", \"/\", \nRowBox[{\"(\", \
\nRowBox[{\"4\", \"\[Pi]\"}]}]}]}], \n  \
TraditionalForm]],ExpressionUUID->\"44f54b88-8a4f-41ad-b06b-1b7c6671957d\"]],\
ExpressionUUID->\"f89357fb-31c5-4544-b03f-8908269e8f12\"]\))\!\(\*Superscript\
Box[\()\), \(n\)]\) \!\(\*SuperscriptBox[SubscriptBox[SuperscriptBox[\(B\), \
\(b\)], \(ij\)], \((n)\)]\),\nas defined in as defined in Eq \
.(2.44).\nExplicit results are provided for BB[q[i],q[j],k], BB[q[i],g,k], \
BB[q[i],qbar[j],k], BB[g,q[i],k] and BB[g,g,k] for k=1,2.\nAll NNLO(NLO) bare \
partonic beam functions are given up to order epsilon^2(epsilon^4) as \
required for the renomralization of N3LO beam functions."
 
contentpaper = "Ancillary file for the article\n'NNLO zero-jettiness beam and \
soft functions to higher orders in the dimensional-regularization parameter \
\[Epsilon]'\nby Daniel Baranowski, P3H-20-006, TTP20-004.\nAll expressions \
are in Mathematica-readable form.\n\nThe function L[n,x] denotes the plus \
distribution L[n,x]=[\!\(\*FractionBox[\(\*SuperscriptBox[\(Log\), \(n\)] \
\((x)\)\), \(x\)]\)\!\(\*SubscriptBox[\(]\), \(+\)]\) as defined in Eq. \
(2.47).\n\[Delta][x] denotes the delta function.\nThe function \
HPL[{a,b,...},z] describes the harmonic polylogarithms H(a,b,...,z) as \
defined in Eq. (2.38).\n\n\nBB[i,j,n] is the \[Alpha]_s renormalized \
\!\(\*SuperscriptBox[\(N\), \(n\)]\)LO bare partonic beam function \
\!\(\*SuperscriptBox[SubscriptBox[SuperscriptBox[\(B\), \(b\)], \(ij\)], \
\((n)\)]\) \n\!\(\*SubscriptBox[SuperscriptBox[\(B\), \(b\)], \
\(ij\)]\)=\[CapitalSigma]_{n} \!\(\*Cell[TextData[Cell[BoxData[\nFormBox[\n\n \
 RowBox[{\"(\", \n\n   RowBox[{\"\[Alpha]_s\", \"/\", \nRowBox[{\"(\", \
\nRowBox[{\"4\", \"\[Pi]\"}]}]}]}], \n  \
TraditionalForm]],ExpressionUUID->\"44f54b88-8a4f-41ad-b06b-1b7c6671957d\"]],\
ExpressionUUID->\"f89357fb-31c5-4544-b03f-8908269e8f12\"]\))\!\(\*Superscript\
Box[\()\), \(n\)]\) \!\(\*SuperscriptBox[SubscriptBox[SuperscriptBox[\(B\), \
\(b\)], \(ij\)], \((n)\)]\),\nas defined in as defined in Eq \
.(2.44).\nExplicit results are provided for BB[q[i],q[j],k], BB[q[i],g,k], \
BB[q[i],qbar[j],k], BB[g,q[i],k] and BB[g,g,k] for k=1,2.\nAll NNLO(NLO) bare \
partonic beam functions are given up to order epsilon^2(epsilon^4) as \
required for the renomralization of N3LO beam functions.\n\n\nMc[i,j,n] is \
the renormalized \!\(\*SuperscriptBox[\(N\), \(n\)]\)LO matching coefficient \
\!\(\*SuperscriptBox[SubscriptBox[\(I\), \(ij\)], \((n)\)]\) \
\n\!\(\*SubscriptBox[\(I\), \(ij\)]\)=\[CapitalSigma]_{n} \
\!\(\*Cell[TextData[Cell[BoxData[\nFormBox[\n\n  RowBox[{\"(\", \n\n   \
RowBox[{\"\[Alpha]_s\", \"/\", \nRowBox[{\"(\", \nRowBox[{\"4\", \
\"\[Pi]\"}]}]}]}], \n  \
TraditionalForm]],ExpressionUUID->\"dd7ef266-0903-46de-a9ac-e03dfb2f7c2b\"]],\
ExpressionUUID->\"b3d9186e-43c6-4ddf-a360-84c3e833c041\"]\))\!\(\*Superscript\
Box[\()\), \(n\)]\) \!\(\*SuperscriptBox[SubscriptBox[\(I\), \(ij\)], \
\((n)\)]\),\nas defined in Eq. (2.44).\nExplicit results are provided for \
Mc[q[i],q[j],k], Mc[q[i],g,k], Mc[q[i],qbar[j],k], Mc[g,q[i],k] and Mc[g,g,k] \
for k=1,2.\nAll NNLO(NLO) matching coefficients are given up to order \
epsilon^2(epsilon^4) as required for the renomralization of N3LO beam \
functions.\n\n\nSoft[n] is the bare \!\(\*SuperscriptBox[\(N\), \(n\)]\)LO \
soft function \!\(\*SuperscriptBox[\(S\), \((n)\)]\)\nS=\[CapitalSigma]_{n} \
[\[Alpha]_s\!\(\*SuperscriptBox[\(]\), \(n\)]\) \!\(\*SuperscriptBox[\(S\), \
\((n)\)]\) with [\[Alpha]_s]= \!\(\*FractionBox[\n RowBox[{\"(\", \n  \
RowBox[{SubscriptBox[\"g\", \n    RowBox[{\"s\", \",\", \"b\", \" \"}]], \
SuperscriptBox[Cell[\")\",ExpressionUUID->\"8b9d9308-9152-4543-a1b2-65ccd38c8\
5d8\"], \"2\"]}]}], \n RowBox[{\"8\", \" \", SuperscriptBox[\"\[Pi]\", \
\"2\"]}]]\) \!\(\*FractionBox[SuperscriptBox[\((4  \[Pi])\), \(\[Epsilon]\)], \
\(\[CapitalGamma] \((1 - \[Epsilon])\)\)]\),\nas defined in Eq. \
(3.1).\nExplicit results for Soft[2] are given up to order epsilon^2 as \
required for the renomralization of N3LO soft function.\nAn explicit result \
for Soft[1] is given up to arbitrary order.\nFactors of \
\!\(\*SuperscriptBox[\(\[Tau]\), \(\(-1\) - k\\ ep\)]\) are not yet \
expanded."

